Generalized class polynomials

The Hilbert class polynomial has as roots the j-invariants of elliptic curves whose endomorphism ring is a given imaginary quadratic order. It can be used to compute elliptic curves over finite fields with a prescribed number of points. Since its coefficients are typically rather large, there has been continued interest in finding alternative modular functions whose corresponding class polynomials are smaller. Best known are Weber's functions, that reduce the size by a factor of 72 for a positive density subset of imaginary quadratic discriminants. On the other hand, Br\"oker and Stevenhagen showed that no modular function will ever do better than a factor of 100.83. We introduce a generalization of class polynomials, with reduction factors that are not limited by the Br\"oker-Stevenhagen bound. We provide examples matching Weber's reduction factor. For an infinite family of discriminants, their reduction factors surpass those of all previously known modular functions by a factor at least 2.

==> anc/code/ComputeClassPolynomials.sage <==
#Upon input of N\in\{119,191,239\}, a fraction of the maximum LLL-precision, a range of discriminants, and a range of class numbers, we compute the generalized class polynomial for all fundamental discriminants of prime class number within these bounds.

N = eval(input("N = "))

lowdisc = -eval(input("Lowest discriminant = "))
highdisc = -eval(input("Highest discriminant = "))
discrange = range(lowdisc,highdisc,-1)

lowclass = eval(input("Lowest class number = "))
highclass = eval(input("Highest class number = "))

LLLper = eval(input("Percent of maximum LLL-precision = "))

filestr = 'd8ta'+str(N)+'t'+str(LLLper)+'h'+str(lowclass)+'-'+str(highclass)+'D'+str(-lowdisc)+'-'+str(-highdisc)+'.txt'

firstline = 'Class polynomials for N = '+str(N)+' at '+str(LLLper)+'% for prime class numbers in '+str([lowclass,highclass])+' for fundamental discriminants in '+str([-lowdisc,-highdisc])+' with optimized functions:'+'\n'


if N == 119:
	bitp = 20000
	C = ComplexField(bitp)
	I = C.gen()
	K.<q> = Frac(QQ[['q']])
	R2.<r,s> = PolynomialRing(QQ)

	bigo = 2600
	load("xy2600.sage") #load the q-expansion of x and y

	qexp_y = -qexp_y-2*qexp_x

	#function to find a ZZ-relation using a single q
	def findzzrelmanual(h,qspec,xp,yp,t):
		maplist = [r^0]
		for j in range(floor(h/2)+1):
			maplist += [r^(j+1),r^j*s]
		del maplist[h+1:]
		qrslist = [m(xp,yp) for m in maplist]
		A = Matrix(ZZ,[[int(i==j) for i in range(h+1)]+[round(10^t*real(qrslist[j])),round(10^t*imag(qrslist[j]))] for j in range(h+1)])
		shortvector = A.LLL()[0]
		zzrel = vector(QQ,shortvector[:h+1]).inner_product(vector(R2,maplist))
		error = shortvector[-2:]
		return zzrel,error

	#function to find a ZZ-relation using a single (the highest) tau
	def disctopolysingle(D,t):
		assert D<0 and (D%4==0 or D%4==1)
		assert gcd(N,D)==1 and Zmod(N)(D).is_square()
		d = D.squarefree_part()
		if d%4==3 or d%4==2:
			d*=4
		u = sqrt(D/d)
		o = ZZ[u*(d+sqrt(d))/2]
		h = o.class_number()
		a = 1
		b = ZZ(Zmod(4*a*N)(D).sqrt())
		c = (b^2-D)/4
		KK.<delta> = QuadraticField(D)
		sqrtD = KK(D).sqrt()
		alpha = (-b + sqrtD)/(2*a)
		tau = alpha/N
		qspec = C(exp(2*pi*I*tau))
		xp = (qexp_x.laurent_polynomial())(qspec)
		yp = (qexp_y.laurent_polynomial())(qspec)
		zzrel,error = findzzrelmanual(h,qspec,xp,yp,t)
		return [h,u,D,zzrel,error,t]

	#function to compute the "improvement factor" for a given D and LLL-precision t
	def compare(D,t):
		data = disctopolysingle(D,t)
		h = data[0]
		class_polynomial = data[3]
		maxhilbert = max([abs(hilbert_class_polynomial(D)[i]) for i in range(h+1)])
		maxclass = max([abs(i[0]) for i in list(class_polynomial)]+[2]) # +[2] to make sure we don't divide by zero
		improvementfactor = n(log(maxhilbert)/log(maxclass),20)
		return data+[improvementfactor]

	#function to estimate tail of the q-expansion
	def guesserror(tau):
		qspec = C(exp(2*pi*I*tau))
		guess = n(max(abs(sum([qexp_x[i]*qspec^i for i in range(floor(bigo*0.95),bigo-1)])),abs(sum([qexp_y[i]*qspec^i for i in range(floor(bigo*0.95),bigo-1)]))),50)
		return guess

	#combination of the above two functions to estimate the maximum LLL-precision t when using a single tau
	def maxt(D):
		assert D<0 and (D%4==0 or D%4==1)
		assert gcd(N,D)==1 and Zmod(N)(D).is_square()
		d = D.squarefree_part()
		if d%4==3 or d%4==2:
			d*=4
		u = sqrt(D/d)
		O = ZZ[u*(d+sqrt(d))/2]
		h = O.class_number()
		a = 1
		b = ZZ(Zmod(4*a*N)(D).sqrt())
		c = (b^2-D)/4
		KK.<delta> = QuadraticField(D)
		sqrtD = KK(D).sqrt()
		alpha = (-b + sqrtD)/(2*a)
		tau = alpha/N
		qspec = C(exp(2*pi*I*tau))
		knownbits = min(floor(log(1/guesserror(tau))/log(2)),bitp) #assumes implicitly that x and y have modulus at least one
		largestterm = log(max(abs((qexp_x.laurent_polynomial())(qspec)^(h/2)),1)*max(abs((qexp_y.laurent_polynomial())(qspec)),1))/log(2) #bit size of largest monomial (excluding coefficient) in the class polynomial
		diff = knownbits - largestterm
		return floor(LLLper/100*diff*log(2)/log(10))

if N == 191:
	fb = Newforms(N,names='b')[0]
	F = fb.base_ring()
	V, fromV, toV = F.vector_space()
	bigo = 10000
	qsage = [list(toV(fb[i])) for i in range(bigo+1)]
	K.<q> = Frac(QQ[['q']])
	f=O(q^bigo)
	g=O(q^bigo)
	for i in range(bigo+1):
		f=f+(2*qsage[i][0]-qsage[i][1])*q^i
		g=g+(-qsage[i][1])*q^i
	X = f/g;    
	Y = q*derivative(X,q)/g
	bitp = 20000
	C = ComplexField(bitp)
	I = C.gen()
	qexp_x = (-(X-1)/2).laurent_polynomial()
	qexp_y = (-Y/2).laurent_polynomial()

	R1.<x0,y0> = PolynomialRing(QQ)
	Q = (y0+x0^3+x0+1)/2
	R = x0*Q
	S = x0*(R+1)-Q

	R2.<x1,x2,x3> = PolynomialRing(QQ)

	#function to find a ZZ-relation using a single q
	def findzzrelmanual(h,qspec,xp,yp,t):
		maplist = [x1^0]
		for j in range(floor(h/3)+1):
			maplist += [x1^(j+1),x1^j*x2,x1^j*x3]
		del maplist[h+1:]
		Qeval = Q(xp,yp)
		Reval = R(xp,yp)
		Seval = S(xp,yp)
		qrslist = [m(Qeval,Reval,Seval) for m in maplist]
		A = Matrix(ZZ,[[int(i==j) for i in range(h+1)]+[round(10^t*real(qrslist[j])),round(10^t*imag(qrslist[j]))] for j in range(h+1)])
		shortvector = A.LLL()[0]
		zzrel = vector(QQ,shortvector[:h+1]).inner_product(vector(R2,maplist))
		error = shortvector[-2:]
		return zzrel,error

	#function to find a ZZ-relation using a single (the highest) tau
	def disctopolysingle(D,t):
		assert D<0 and (D%4==0 or D%4==1)
		assert gcd(N,D)==1 and Zmod(N)(D).is_square()
		d = D.squarefree_part()
		if d%4==3 or d%4==2:
			d*=4
		u = sqrt(D/d)
		o = ZZ[u*(d+sqrt(d))/2]
		h = o.class_number()
		a = 1
		b = ZZ(Zmod(4*a*N)(D).sqrt())
		c = (b^2-D)/4
		KK.<delta> = QuadraticField(D)
		sqrtD = KK(D).sqrt()
		alpha = (-b + sqrtD)/(2*a)
		tau = alpha/N
		qspec = C(exp(2*pi*I*tau))
		xp = qexp_x(qspec)
		yp = qexp_y(qspec)
		zzrel,error = findzzrelmanual(h,qspec,xp,yp,t)
		return [h,u,D,zzrel,error,t]

	#function to compute the "improvement factor" for a given D and LLL-precision t
	def compare(D,t):
		data = disctopolysingle(D,t)
		h = data[0]
		class_polynomial = data[3]
		maxhilbert = max([abs(hilbert_class_polynomial(D)[i]) for i in range(h+1)])
		maxclass = max([abs(i[0]) for i in list(class_polynomial)]+[2]) # +[2] to make sure we don't divide by zero
		improvementfactor = n(log(maxhilbert)/log(maxclass),20)
		return data+[improvementfactor]

	#function to estimate tail of the q-expansion of Xp
	def guesserror(tau):
		qspec = C(exp(2*pi*I*tau))
		guess = n(max(abs(sum([qexp_x[i]*qspec^i for i in range(floor(bigo*0.95),bigo-1)])),abs(sum([qexp_y[i]*qspec^i for i in range(floor(bigo*0.95),bigo-1)]))),50)
		return guess

	#function to find the maximum LLL-precision t when using a single tau
	def maxt(D):
		assert D<0 and (D%4==0 or D%4==1)
		assert gcd(N,D)==1 and Zmod(N)(D).is_square()
		d = D.squarefree_part()
		if d%4==3 or d%4==2:
			d*=4
		u = sqrt(D/d)
		o = ZZ[u*(d+sqrt(d))/2]
		h = o.class_number()
		a = 1
		b = ZZ(Zmod(4*a*N)(D).sqrt())
		c = (b^2-D)/4
		KK.<delta> = QuadraticField(D)
		sqrtD = KK(D).sqrt()
		alpha = (-b + sqrtD)/(2*a)
		tau = alpha/N
		qspec = C(exp(2*pi*I*tau))
		xp = qexp_x(qspec)
		yp = qexp_y(qspec)    
		knownbits = min(floor(log(1/guesserror(tau))/log(2)),bitp) #assumes implicitly that x and y have modulus at least one
		largestterm = log(max(abs(Q(xp,yp)),1)^(floor(h/3)+1)*max(abs(R(xp,yp)),1)*max(abs(S(xp,yp)),1))/log(2) #bit size of largest monomial (excluding coefficient) in the class polynomial
		diff = knownbits - largestterm
		return floor(LLLper/100*diff*log(2)/log(10))

if N == 239:
	fb = Newforms(N,names='beta')[0]
	F = fb.base_ring()
	bigo = 10000
	f = fb.q_expansion(bigo)
	beta = f[2]
	K.<q> = Frac(QQ[['q']])
	f1 = sum([(f[i][0]+(beta*f[i])[0])*q^i for i in range(bigo)]) + O(q^bigo)
	f3 = sum([-(beta*f[i])[0]*q^i for i in range(bigo)]) + O(q^bigo)
	f2 = sum([(beta^2*f[i])[0]*q^i for i in range(bigo)]) + O(q^bigo)
	Xp = f1/f3
	Yp = f2/f3
	R1.<x0,y0> = PolynomialRing(QQ)

	#From Magma
	P = x0^2-(y0+1)*x0-y0^2
	Q = y0*P-x0
	R = y0*Q-3*x0-2*y0
	S = y0*R-9*x0-4*y0

	#Optimizing P Q R S
	P = P
	Q = Q - 2*P
	R = R - 3*Q - 6*P
	S = S - 4*R - 10*Q - 19*P

	bitp = 20000
	C = ComplexField(bitp)
	I = C.gen()
	qexp_x = Xp.laurent_polynomial()
	qexp_y = Yp.laurent_polynomial()

	R2.<x1,x2,x3,x4> = PolynomialRing(QQ)

	#function to find a ZZ-relation using a single q
	def findzzrelmanual(h,qspec,xp,yp,t):
		maplist = [x1^0]
		for j in range(floor(h/3)+1):
			maplist += [x1^(j+1),x1^j*x2,x1^j*x3,x1^j*x4]
		del maplist[h+1:]
		Peval = P(xp,yp)
		Qeval = Q(xp,yp)
		Reval = R(xp,yp)
		Seval = S(xp,yp)
		qrslist = [m(Peval,Qeval,Reval,Seval) for m in maplist]
		A = Matrix(ZZ,[[int(i==j) for i in range(h+1)]+[round(10^t*real(qrslist[j])),round(10^t*imag(qrslist[j]))] for j in range(h+1)])
		shortvector = A.LLL()[0]
		zzrel = vector(QQ,shortvector[:h+1]).inner_product(vector(R2,maplist))
		error = shortvector[-2:]
		return zzrel,error

	#function to find a ZZ-relation using a single (the highest) tau
	def disctopolysingle(D,t):
		assert D<0 and (D%4==0 or D%4==1)
		assert gcd(N,D)==1 and Zmod(N)(D).is_square()
		d = D.squarefree_part()
		if d%4==3 or d%4==2:
			d*=4
		u = sqrt(D/d)
		o = ZZ[u*(d+sqrt(d))/2]
		h = o.class_number()
		a = 1
		b = ZZ(Zmod(4*a*N)(D).sqrt())
		c = (b^2-D)/4
		KK.<delta> = QuadraticField(D)
		sqrtD = KK(D).sqrt()
		alpha = (-b + sqrtD)/(2*a)
		tau = alpha/N
		qspec = C(exp(2*pi*I*tau))
		xp = qexp_x(qspec)
		yp = qexp_y(qspec)
		zzrel,error = findzzrelmanual(h,qspec,xp,yp,t)
		return [h,u,D,zzrel,error,t]

	#function to compute the "improvement factor" for a given D and LLL-precision t
	def compare(D,t):
		data = disctopolysingle(D,t)
		h = data[0]
		class_polynomial = data[3]
		maxhilbert = max([abs(hilbert_class_polynomial(D)[i]) for i in range(h+1)])
		maxclass = max([abs(i[0]) for i in list(class_polynomial)]+[2]) # +[2] to make sure we don't divide by zero
		improvementfactor = n(log(maxhilbert)/log(maxclass),20)
		return data+[improvementfactor]

	#function to estimate tail of the q-expansion of Xp
	def guesserror(tau):
		qspec = C(exp(2*pi*I*tau))
		guess = n(max(abs(sum([qexp_x[i]*qspec^i for i in range(floor(bigo*0.95),bigo-1)])),abs(sum([qexp_y[i]*qspec^i for i in range(floor(bigo*0.95),bigo-1)]))),50)
		return guess

	#function to find the maximum LLL-precision t when using a single tau
	def maxt(D):
		assert D<0 and (D%4==0 or D%4==1)
		assert gcd(N,D)==1 and Zmod(N)(D).is_square()
		d = D.squarefree_part()
		if d%4==3 or d%4==2:
			d*=4
		u = sqrt(D/d)
		o = ZZ[u*(d+sqrt(d))/2]
		h = o.class_number()
		a = 1
		b = ZZ(Zmod(4*a*N)(D).sqrt())
		c = (b^2-D)/4
		KK.<delta> = QuadraticField(D)
		sqrtD = KK(D).sqrt()
		alpha = (-b + sqrtD)/(2*a)
		tau = alpha/N
		qspec = C(exp(2*pi*I*tau))
		xp = qexp_x(qspec)
		yp = qexp_y(qspec)    
		knownbits = min(floor(log(1/guesserror(tau))/log(2)),bitp) #assumes implicitly that x and y have modulus at least one
		largestterm = log(max(abs(P(xp,yp)),1)^(floor(h/4)+1)*max(abs(Q(xp,yp)),abs(R(xp,yp)),abs(S(xp,yp)),1))/log(2) #bit size of largest monomial (excluding coefficient) in the class polynomial
		diff = knownbits - largestterm
		return floor(LLLper/100*diff*log(2)/log(10))


#generate class polynomials for suitable discriminants
print(firstline)
op = open(filestr, 'w')
op.write(firstline)
op.close()
D=lowdisc+1
for i in range(lowdisc-highdisc):
    D -= 1
    if D<0 and (D%4==0 or D%4==1) and gcd(N,D)==1 and Zmod(N)(D).is_square():
        d = D.squarefree_part()
        if d%4==3 or d%4==2:
            d*=4
        u = sqrt(D/d)
        if u == 1:
            o = ZZ[u*(d+sqrt(d))/2]
            h = o.class_number()
            if h.is_prime() and h>=lowclass and h<=highclass:
                print('Current discriminant:',D,'class number =',h)
                datum = compare(D,maxt(D))
                with open(filestr, 'a') as op:
                    op.write(str(datum)+'\n')
                    op.close()


==> anc/code/Example7.4.sage <==
#Convert a class polynomial for X_0^+(119) with variables x,y into one with variables w,x,z (see Example 7.4 in the paper)

R4.<x,y> = QQ[]
P.<x,y,w,z> = QQ[]
def g(f):
  f = P(R4(f))
  f = f(x,z-x,w,z) # get rid of y
  while True:
    old = f
    c = f.coefficients()
    m = f.exponents()
    n = len(c)
    f = sum([c[i]*x^(m[i][0] % 2)*(w+z)^(floor(m[i][0] / 2))*w^m[i][2]*z^m[i][3] for i in range(n)]) # get rid of x^2
    assert (old(x,y,-y+x^2-x,y+x) - f(x,y,-y+x^2-x,y+x)) / (y^2+3*x*y-y-x^3+3*x^2-x) in P
    c = f.coefficients()
    m = f.exponents()
    n = len(c)
    f = sum([c[i]*x^m[i][0]*w^m[i][2]*z^(m[i][3] % 2)*(x^3-x^2-x*z+z)^floor(m[i][3] / 2) for i in range(n)]) # get rid of z^2
    assert (old(x,y,-y+x^2-x,y+x) - f(x,y,-y+x^2-x,y+x)) / (y^2+3*x*y-y-x^3+3*x^2-x) in P
    if f == old:
        return f

==> anc/code/Remark4.7.sage <==
#Computing the generalized class polynomials for X_0^+(119) for N|D.

N = 119

lowdisc = -1000
highdisc = -30000000
discrange = range(lowdisc,highdisc,-1)

lowclass = 1
highclass = 150

LLLper = 80

bitp = 20000
C = ComplexField(bitp)
I = C.gen()
K.<q> = Frac(QQ[['q']])
R2.<r,s> = PolynomialRing(QQ)

bigo = 2600
load("xy2600.sage")

qexp_y = -qexp_y-2*qexp_x

#function to find a ZZ-relation using a single q
def findzzrelmanual(h,qspec,xp,yp,t):
    maplist = [r^0]
    for j in range(floor(h/2)+1):
        maplist += [r^(j+1),r^j*s]
    del maplist[(floor((h+1)/2)+2):]
    qrslist = [m(xp,yp) for m in maplist]
    A = Matrix(ZZ,[[int(i==j) for i in range((floor((h+1)/2)+2))]+[round(10^t*real(qrslist[j])),round(10^t*imag(qrslist[j]))] for j in range((floor((h+1)/2)+2))])
    shortvector = A.LLL()[0]
    zzrel = vector(QQ,shortvector[:(floor((h+1)/2)+2)]).inner_product(vector(R2,maplist))
    error = shortvector[-2:]
    return zzrel,error

#function to find a ZZ-relation using a single (the highest) tau
def disctopolysingle(D,t):
    assert D<0 and (D%4==0 or D%4==1)
    d = D.squarefree_part()
    if d%4==3 or d%4==2:
        d*=4
    u = sqrt(D/d)
    o = ZZ[u*(d+sqrt(d))/2]
    h = o.class_number()
    a = 1
    b = ZZ(Zmod(4*a*N)(D).sqrt())
    c = (b^2-D)/4
    KK.<delta> = QuadraticField(D)
    sqrtD = KK(D).sqrt()
    alpha = (-b + sqrtD)/(2*a)
    tau = alpha/N
    qspec = C(exp(2*pi*I*tau))
    xp = (qexp_x.laurent_polynomial())(qspec)
    yp = (qexp_y.laurent_polynomial())(qspec)
    zzrel,error = findzzrelmanual(h,qspec,xp,yp,t)
    print(factor(zzrel))
    return [h,u,D,zzrel,error,t]

#function to compute the "improvement factor" for a given D and LLL-precision t
def compare(D,t):
    data = disctopolysingle(D,t)
    h = data[0]
    class_polynomial = data[3]
    maxhilbert = max([abs(hilbert_class_polynomial(D)[i]) for i in range(h+1)])
    maxclass = max([abs(i[0]) for i in list(class_polynomial)]+[2]) # +[2] to make sure we don't divide by zero
    improvementfactor = n(log(maxhilbert)/log(maxclass),20)
    return data+[improvementfactor]

#function to estimate tail of the q-expansion
def guesserror(tau):
    qspec = C(exp(2*pi*I*tau))
    guess = n(max(abs(sum([qexp_x[i]*qspec^i for i in range(floor(bigo*0.95),bigo-1)])),abs(sum([qexp_y[i]*qspec^i for i in range(floor(bigo*0.95),bigo-1)]))),50)
    return guess

#combination of the above two functions to estimate the maximum LLL-precision t when using a single tau
def maxt(D):
    assert D<0 and (D%4==0 or D%4==1)
    d = D.squarefree_part()
    if d%4==3 or d%4==2:
        d*=4
    u = sqrt(D/d)
    O = ZZ[u*(d+sqrt(d))/2]
    h = O.class_number()
    a = 1
    b = ZZ(Zmod(4*a*N)(D).sqrt())
    c = (b^2-D)/4
    KK.<delta> = QuadraticField(D)
    sqrtD = KK(D).sqrt()
    alpha = (-b + sqrtD)/(2*a)
    tau = alpha/N
    qspec = C(exp(2*pi*I*tau))
    knownbits = min(floor(log(1/guesserror(tau))/log(2)),bitp) #assumes implicitly that x and y have modulus at least one
    largestterm = log(max(abs((qexp_x.laurent_polynomial())(qspec)^(h/2)),1)*max(abs((qexp_y.laurent_polynomial())(qspec)),1))/log(2) #bit size of largest monomial (excluding coefficient) in the class polynomial
    diff = knownbits - largestterm
    return floor(LLLper/100*diff*log(2)/log(10))

data = []
D=lowdisc+1
for i in range(lowdisc-highdisc):
    D -= 1
    if D<0 and (D%4==0 or D%4==1) and D%N==0:
        d = D.squarefree_part()
        if d%4==3 or d%4==2:
            d*=4
        u = sqrt(D/d)
        if gcd(u,N) == 1:
            o = ZZ[u*(d+sqrt(d))/2]
            h = o.class_number()
            if h>=lowclass and h<=highclass:
                print('Current discriminant:',D,'class number =',h)
                datum = compare(D,maxt(D))
                data.append(datum)

list_plot([[d[0],d[6]] for d in data])

op = open('divides119h150t80all.txt','w')
op.write(str(data))
op.close()

==> anc/code/xy2600.sage <==
qexp_x=q^-2+q^-1+1+q+2*q^2+2*q^3+3*q^4+3*q^5+4*q^6+5*q^7+6*q^8+7*q^9+9*q^10+10*q^11+12*q^12+14*q^13+17*q^14+19*q^15+23*q^16+26*q^17+31*q^18+35*q^19+41*q^20+46*q^21+55*q^22+61*q^23+71*q^24+80*q^25+92*q^26+103*q^27+119*q^28+133*q^29+152*q^30+170*q^31+193*q^32+215*q^33+245*q^34+272*q^35+307*q^36+342*q^37+385*q^38+427*q^39+480*q^40+531*q^41+595*q^42+659*q^43+735*q^44+812*q^45+906*q^46+999*q^47+1110*q^48+1224*q^49+1357*q^50+1493*q^51+1654*q^52+1817*q^53+2008*q^54+2205*q^55+2431*q^56+2666*q^57+2937*q^58+3216*q^59+3535*q^60+3869*q^61+4247*q^62+4641*q^63+5089*q^64+5555*q^65+6081*q^66+6634*q^67+7252*q^68+7902*q^69+8631*q^70+9394*q^71+10246*q^72+11145*q^73+12142*q^74+13193*q^75+14360*q^76+15589*q^77+16949*q^78+18387*q^79+19969*q^80+21643*q^81+23488*q^82+25435*q^83+27574*q^84+29841*q^85+32321*q^86+34949*q^87+37825*q^88+40869*q^89+44193*q^90+47719*q^91+51557*q^92+55629*q^93+60063*q^94+64760*q^95+69864*q^96+75284*q^97+81158*q^98+87393*q^99+94150*q^100+101317*q^101+109074*q^102+117310*q^103+126204*q^104+135648*q^105+145846*q^106+156665*q^107+168332*q^108+180722*q^109+194061*q^110+208222*q^111+223465*q^112+239638*q^113+257028*q^114+275489*q^115+295310*q^116+316351*q^117+338936*q^118+362894*q^119+388586*q^120+415854*q^121+445062*q^122+476052*q^123+509236*q^124+544429*q^125+582085*q^126+622028*q^127+664723*q^128+710003*q^129+758387*q^130+809675*q^131+864442*q^132+922505*q^133+984453*q^134+1050112*q^135+1120140*q^136+1194337*q^137+1273422*q^138+1357215*q^139+1446462*q^140+1541002*q^141+1641665*q^142+1748253*q^143+1861681*q^144+1981786*q^145+2109516*q^146+2244731*q^147+2388482*q^148+2540606*q^149+2702255*q^150+2873303*q^151+3054958*q^152+3247132*q^153+3451158*q^154+3666925*q^155+3895896*q^156+4138022*q^157+4394834*q^158+4666332*q^159+4954208*q^160+5258457*q^161+5580931*q^162+5921694*q^163+6282703*q^164+6664102*q^165+7068041*q^166+7494669*q^167+7946339*q^168+8423309*q^169+8928068*q^170+9460974*q^171+10024767*q^172+10619839*q^173+11249183*q^174+11913328*q^175+12615457*q^176+13356251*q^177+14139197*q^178+14965037*q^179+15837586*q^180+16757783*q^181+17729691*q^182+18754440*q^183+19836487*q^184+20977085*q^185+22181096*q^186+23450028*q^187+24789076*q^188+26200026*q^189+27688562*q^190+29256648*q^191+30910494*q^192+32652413*q^193+34489052*q^194+36423085*q^195+38461786*q^196+40608115*q^197+42869998*q^198+45250850*q^199+47759184*q^200+50398914*q^201+53179339*q^202+56104765*q^203+59185336*q^204+62425979*q^205+65837594*q^206+69425762*q^207+73202384*q^208+77173618*q^209+81352429*q^210+85745779*q^211+90367636*q^212+95225839*q^213+100335622*q^214+105705606*q^215+111352390*q^216+117285676*q^217+123523348*q^218+130076256*q^219+136963904*q^220+144198229*q^221+151800464*q^222+159783938*q^223+168171570*q^224+176978220*q^225+186228850*q^226+195939773*q^227+206138156*q^228+216842161*q^229+228081123*q^230+239875185*q^231+252256298*q^232+265246561*q^233+278880723*q^234+293183274*q^235+308191772*q^236+323933317*q^237+340448766*q^238+357767801*q^239+375934855*q^240+394982736*q^241+414959477*q^242+435901251*q^243+457860303*q^244+480876234*q^245+505005811*q^246+530292668*q^247+556798201*q^248+584570433*q^249+613676090*q^250+644167658*q^251+676117630*q^252+709583714*q^253+744644319*q^254+781362797*q^255+819824332*q^256+860098123*q^257+902276641*q^258+946435793*q^259+992675626*q^260+1041079337*q^261+1091755544*q^262+1144794990*q^263+1200315554*q^264+1258416624*q^265+1319225711*q^266+1382851541*q^267+1449432482*q^268+1519087043*q^269+1591965297*q^270+1668196790*q^271+1747943876*q^272+1831348074*q^273+1918585451*q^274+2009810086*q^275+2105212862*q^276+2204961994*q^277+2309263920*q^278+2418302122*q^279+2532300382*q^280+2651458311*q^281+2776018380*q^282+2906198171*q^283+3042259899*q^284+3184440625*q^285+3333024409*q^286+3488268896*q^287+3650481730*q^288+3819943444*q^289+3996986626*q^290+4181916523*q^291+4375093273*q^292+4576848371*q^293+4787571637*q^294+5007623564*q^295+5237425482*q^296+5477369260*q^297+5727910842*q^298+5989475419*q^299+6262556295*q^300+6547615392*q^301+6845185701*q^302+7155768777*q^303+7479941138*q^304+7818246604*q^305+8171308577*q^306+8539717234*q^307+8924145915*q^308+9325234876*q^309+9743712035*q^310+10180271023*q^311+10635698598*q^312+11110746845*q^313+11606265208*q^314+12123068817*q^315+12662075519*q^316+13224167805*q^317+13810337161*q^318+14421539570*q^319+15058845148*q^320+15723289173*q^321+16416027310*q^322+17138179534*q^323+17890993652*q^324+18675681953*q^325+19493590617*q^326+20346031389*q^327+21234457352*q^328+22160286658*q^329+23125087422*q^330+24130393422*q^331+25177895754*q^332+26269252792*q^333+27406288975*q^334+28590795965*q^335+29824741690*q^336+31110062504*q^337+32448879720*q^338+33843285425*q^339+35295567104*q^340+36807983584*q^341+38383001012*q^342+40023058814*q^343+41730814286*q^344+43508901270*q^345+45360183748*q^346+47287503666*q^347+49293947220*q^348+51382581554*q^349+53556730599*q^350+55819703660*q^351+58175081521*q^352+60626432845*q^353+63177614351*q^354+65832474908*q^355+68595166570*q^356+71469839497*q^357+74460964363*q^358+77573013910*q^359+80810801088*q^360+84179146852*q^361+87683230427*q^362+91328246855*q^363+95119770224*q^364+99063396254*q^365+103165122901*q^366+107430977813*q^367+111867412639*q^368+116480918970*q^369+121278437015*q^370+126266955087*q^371+131453937749*q^372+136846908386*q^373+142453892677*q^374+148282988345*q^375+154342824882*q^376+160642115017*q^377+167190135887*q^378+173996261971*q^379+181070463550*q^380+188422825205*q^381+196064062395*q^382+204005019799*q^383+212257211952*q^384+220832300916*q^385+229742656165*q^386+239000816318*q^387+248620069407*q^388+258613892317*q^389+268996557565*q^390+279782550040*q^391+290987195557*q^392+302626059647*q^393+314715598877*q^394+327272535116*q^395+340314536457*q^396+353859566348*q^397+367926588686*q^398+382534897207*q^399+397704846174*q^400+413457152606*q^401+429813659715*q^402+446796611499*q^403+464429443510*q^404+482736035338*q^405+501741529841*q^406+521471555916*q^407+541953084199*q^408+563213619355*q^409+585282086138*q^410+608187997318*q^411+631962371814*q^412+656636869720*q^413+682244750847*q^414+708819976310*q^415+736398201248*q^416+765015849325*q^417+794711141066*q^418+825523132478*q^419+857492788362*q^420+890661984056*q^421+925074616834*q^422+960775577813*q^423+997811903474*q^424+1036231707973*q^425+1076085384391*q^426+1117424496813*q^427+1160303024307*q^428+1204776220017*q^429+1250901899727*q^430+1298739257735*q^431+1348350210902*q^432+1399798170173*q^433+1453149432324*q^434+1508471915260*q^435+1565836599816*q^436+1625316217638*q^437+1686986754285*q^438+1750926088875*q^439+1817215550680*q^440+1885938518764*q^441+1957182034353*q^442+2031035348764*q^443+2107591604190*q^444+2186946328663*q^445+2269199176420*q^446+2354452379221*q^447+2442812549210*q^448+2534389073722*q^449+2629295993811*q^450+2727650341479*q^451+2829574085140*q^452+2935192418742*q^453+3044635776968*q^454+3158038062916*q^455+3275538747616*q^456+3397281034843*q^457+3523414035133*q^458+3654090878368*q^459+3789470965916*q^460+3929718016177*q^461+4075002410207*q^462+4225499169037*q^463+4381390383026*q^464+4542863131895*q^465+4710112001157*q^466+4883336929666*q^467+5062745830130*q^468+5248552362515*q^469+5440978647840*q^470+5640252979490*q^471+5846612634746*q^472+6060301507199*q^473+6281573033863*q^474+6510687747438*q^475+6747916308084*q^476+6993536988120*q^477+7247838812693*q^478+7511118959556*q^479+7783686028529*q^480+8065857354394*q^481+8357962393236*q^482+8660339962357*q^483+8973341748913*q^484+9297329457863*q^485+9632678463597*q^486+9979774864558*q^487+10339019265934*q^488+10710823755369*q^489+11095615822106*q^490+11493835234006*q^491+11905938116316*q^492+12332393727925*q^493+12773688686712*q^494+13230323661098*q^495+13702817748524*q^496+14191705060865*q^497+14697539280259*q^498+15220890136941*q^499+15762348129530*q^500+16322520911752*q^501+16902038183972*q^502+17501547966543*q^503+18121721689573*q^504+18763250350855*q^505+19426849789588*q^506+20113256747422*q^507+20823234334340*q^508+21557567968660*q^509+22317071063532*q^510+23102580844337*q^511+23914964241953*q^512+24755113606684*q^513+25623952816775*q^514+26522432864000*q^515+27451538208823*q^516+28412282235679*q^517+29405713839587*q^518+30432912772490*q^519+31494996471680*q^520+32593115270049*q^521+33728459499693*q^522+34902254564772*q^523+36115768305591*q^524+37370305956396*q^525+38667217780504*q^526+40007893885334*q^527+41393772165464*q^528+42826332973147*q^529+44307107353413*q^530+45837671594753*q^531+47419655769280*q^532+49054738133506*q^533+50744654012745*q^534+52491190051269*q^535+54296193425504*q^536+56161565969666*q^537+58089273731299*q^538+60081340941687*q^539+62139859957236*q^540+64266985073307*q^541+66464942835138*q^542+68736025724036*q^543+71082602854205*q^544+73507113498320*q^545+76012078216300*q^546+78600092220461*q^547+81273836920705*q^548+84036073159857*q^549+86889653192727*q^550+89837513757832*q^551+92882688541680*q^552+96028301086663*q^553+99277577724260*q^554+102633840353300*q^555+106100519862666*q^556+109681148744062*q^557+113379375058870*q^558+117198954886995*q^559+121143766822992*q^560+125217804297033*q^561+129425190622714*q^562+133770171153711*q^563+138257128944060*q^564+142890576742169*q^565+147675173247926*q^566+152615714984664*q^567+157717153179485*q^568+162984585474637*q^569+168423273496237*q^570+174038634408753*q^571+179836259158730*q^572+185821903915523*q^573+192001509018848*q^574+198381190267177*q^575+204967258641332*q^576+211766211445033*q^577+218784752790933*q^578+226029784641839*q^579+233508428093234*q^580+241228014274380*q^581+249196106505348*q^582+257420491065298*q^583+265909200213396*q^584+274670502876454*q^585+283712928570803*q^586+293045257969278*q^587+302676547810674*q^588+312616121354718*q^589+322873594269302*q^590+333458865031833*q^591+344382141838182*q^592+355653932908705*q^593+367285074512698*q^594+379286721191831*q^595+391670374894035*q^596+404447875177883*q^597+417631429504275*q^598+431233603381499*q^599+445267351919305*q^600+459746009929331*q^601+474683324737723*q^602+490093446312365*q^603+505990961390891*q^604+522390883593788*q^605+539308688981121*q^606+556760306172018*q^607+574762153331654*q^608+593331128375158*q^609+612484647448189*q^610+632240635176574*q^611+652617564767397*q^612+673634448328322*q^613+695310878594432*q^614+717667019405559*q^615+740723649132595*q^616+764502151275040*q^617+789024559725072*q^618+814313549516860*q^619+840392483941471*q^620+867285405544644*q^621+895017085175502*q^622+923613013199041*q^623+953099450633584*q^624+983503420615321*q^625+1014852761643061*q^626+1047176119404950*q^627+1080503002227048*q^628+1114863773231049*q^629+1150289708156678*q^630+1186812987897516*q^631+1224466758726935*q^632+1263285125333576*q^633+1303303213559667*q^634+1344557163911869*q^635+1387084197002280*q^636+1430922607590739*q^637+1476111832766968*q^638+1522692446662835*q^639+1570706231502455*q^640+1620196172964905*q^641+1671206534312443*q^642+1723782852473286*q^643+1777972015301349*q^644+1833822258533349*q^645+1891383246323120*q^646+1950706069064303*q^647+2011843327435248*q^648+2074849131169612*q^649+2139779186678661*q^650+2206690796945461*q^651+2275642952891387*q^652+2346696334393930*q^653+2419913405658955*q^654+2495358417463216*q^655+2573097506619037*q^656+2653198699638812*q^657+2735732016481122*q^658+2820769475652750*q^659+2908385202531022*q^660+2998655436022074*q^661+3091658641565877*q^662+3187475519576101*q^663+3286189123347600*q^664+3387884869308002*q^665+3492650660155148*q^666+3600576897065052*q^667+3711756608193002*q^668+3826285463091902*q^669+3944261906827342*q^670+4065787176658151*q^671+4190965442135909*q^672+4319903824217547*q^673+4452712541510648*q^674+4589504932109428*q^675+4730397606275789*q^676+4875510471073201*q^677+5024966889897045*q^678+5178893710110948*q^679+5337421429625264*q^680+5500684227865043*q^681+5668820139728188*q^682+5841971089990775*q^683+6020283075113288*q^684+6203906201323623*q^685+6392994874508281*q^686+6587707842351715*q^687+6788208392696473*q^688+6994664399877601*q^689+7207248532077154*q^690+7426138302140315*q^691+7651516284212279*q^692+7883570169465909*q^693+8122492992460469*q^694+8368483191963895*q^695+8621744847629014*q^696+8882487746247157*q^697+9150927629082852*q^698+9427286264053466*q^699+9711791704231500*q^700+10004678366180171*q^701+10306187300294398*q^702+10616566275691906*q^703+10936070062802419*q^704+11264960525378242*q^705+11603506915914441*q^706+11951985975071065*q^707+12310682240686774*q^708+12679888155080723*q^709+13059904388142562*q^710+13451039953162920*q^711+13853612544675004*q^712+14267948663172543*q^713+14694383968564293*q^714+15133263414332922*q^715+15584941617176685*q^716+16049783001351583*q^717+16528162185274413*q^718+17020464136492441*q^719+17527084576228728*q^720+18048430145625596*q^721+18584918828907193*q^722+19136980131751967*q^723+19705055523968266*q^724+20289598630534050*q^725+20891075694895855*q^726+21509965783437577*q^727+22146761270200704*q^728+22801968055761983*q^729+23476106074403603*q^730+24169709528054198*q^731+24883327417175988*q^732+25617523790657615*q^733+26372878301352297*q^734+27149986473052516*q^735+27949460281867739*q^736+28771928441066145*q^737+29618037009729866*q^738+30488449696506997*q^739+31383848496643684*q^740+32304934015942215*q^741+33252426137536403*q^742+34227064366999683*q^743+35229608530506242*q^744+36260839142304690*q^745+37321558135547196*q^746+38412589253624354*q^747+39534778815240431*q^748+40688996130732301*q^749+41876134303259441*q^750+43097110671529026*q^751+44352867648604440*q^752+45644373192753881*q^753+46972621685691845*q^754+48338634432890234*q^755+49743460583388415*q^756+51188177661222107*q^757+52673892528552278*q^758+54201741950193505*q^759+55772893602156728*q^760+57388546670859100*q^761+59049932909515188*q^762+60758317273960371*q^763+62514999028935498*q^764+64321312422802014*q^765+66178627846128359*q^766+68088352547171348*q^767+70051931845549525*q^768+72070849890735799*q^769+74146630933193980*q^770+76280840128510209*q^771+78475084868772364*q^772+80731015634544787*q^773+83050327389669471*q^774+85434760483699486*q^775+87886102112889462*q^776+90406187276110671*q^777+92996900305226816*q^778+95660175877088152*q^779+98398000616932560*q^780+101212414169492517*q^781+104105510878632345*q^782+107079440921054155*q^783+110136412065857172*q^784+113278690873886154*q^785+116508604541370657*q^786+119828542168444170*q^787+123240956690594470*q^788+126748366220364570*q^789+130353356070852812*q^790+134058580174164670*q^791+137866763201726749*q^792+141780702063577306*q^793+145803268129815486*q^794+149937408815355648*q^795+154186149907395846*q^796+158552597239805164*q^797+163039939132058499*q^798+167651448158001696*q^799+172390483701264887*q^800+177260493823726018*q^801+182265017943019168*q^802+187407688805568526*q^803+192692235292434276*q^804+198122484502408761*q^805+203702364691995487*q^806+209435907474700744*q^807+215327250901613746*q^808+221380641782568324*q^809+227600438914466982*q^810+233991115530675303*q^811+240557262683801056*q^812+247303591830376604*q^813+254234938375528354*q^814+261356264399559434*q^815+268672662372695560*q^816+276189358030924653*q^817+283911714268569651*q^818+291845234171513059*q^819+299995565096154971*q^820+308368501867704159*q^821+316969991054892764*q^822+325806134341845151*q^823+334883193007509214*q^824+344207591480451713*q^825+353785922032839632*q^826+363624948527090799*q^827+373731611335146699*q^828+384113031286807435*q^829+394776514824632596*q^830+405729558164723084*q^831+416979852698562544*q^832+428535289376597667*q^833+440403964369319092*q^834+452594183684997549*q^835+465114469101935320*q^836+477973563032734020*q^837+491180434740710147*q^838+504744285462698812*q^839+518674554923730672*q^840+532980926731471905*q^841+547673335202912866*q^842+562761971044683612*q^843+578257288506691605*q^844+594170011362205536*q^845+610511140404583509*q^846+627291959742244360*q^847+644524044654338126*q^848+662219268216970507*q^849+680389809534966275*q^850+699048160715424484*q^851+718207135494074866*q^852+737879876573585939*q^853+758079864662763611*q^854+778820926198431376*q^855+800117242817173099*q^856+821983359479362443*q^857+844434194394632573*q^858+867485047568137190*q^859+891151611200762038*q^860+915449978679234577*q^861+940396655473688934*q^862+966008568593086052*q^863+992303078004403523*q^864+1019297986576486011*q^865+1047011552045028081*q^866+1075462497469697563*q^867+1104670023770870457*q^868+1134653820724787503*q^869+1165434080099830074*q^870+1197031507216328538*q^871+1229467334710181130*q^872+1262763334685835277*q^873+1296941833137025738*q^874+1332025722721490746*q^875+1368038477870658952*q^876+1405004168216717150*q^877+1442947474423191207*q^878+1481893702297118816*q^879+1521868799374688050*q^880+1562899369751419844*q^881+1605012691459299991*q^882+1648236732050185236*q^883+1692600166801138830*q^884+1738132395088643171*q^885+1784863559461303084*q^886+1832824562842769326*q^887+1882047088513529328*q^888+1932563618183006215*q^889+1984407452922582553*q^890+2037612732150003059*q^891+2092214455558538186*q^892+2148248503057304179*q^893+2205751657744308901*q^894+2264761626849184932*q^895+2325317065798501677*q^896+2387457600210370123*q^897+2451223851103472820*q^898+2516657457993714517*q^899+2583801105301615583*q^900+2652698546604387671*q^901+2723394632297193597*q^902+2795935335057365207*q^903+2870367778818485988*q^904+2946740265504417436*q^905+3025102305378714736*q^906+3105504645109740038*q^907+3187999299559073540*q^908+3272639581242713582*q^909+3359480133625994306*q^910+3448576962047132012*q^911+3539987468590168200*q^912+3633770484541152826*q^913+3729986306912081780*q^914+3828696732504205881*q^915+3929965096160268462*q^916+4033856306511012561*q^917+4140436886037499063*q^918+4249775008581429901*q^919+4361940541301173016*q^920+4477005084031211202*q^921+4595042013220346287*q^922+4716126523227586187*q^923+4840335672336048510*q^924+4967748426077684733*q^925+5098445705418657697*q^926+5232510432210599499*q^927+5370027579648706004*q^928+5511084219949668462*q^929+5655769577189378729*q^930+5804175077313414290*q^931+5956394403464028426*q^932+6112523548435005146*q^933+6272660872603730944*q^934+6436907158945238780*q^935+6605365673691536520*q^936+6778142224026095670*q^937+6955345221595948751*q^938+7137085743014584253*q^939+7323477596359240642*q^940+7514637384613766241*q^941+7710684575290692354*q^942+7911741566952888952*q^943+8117933762104030160*q^944+8329389636935406844*q^945+8546240817636154029*q^946+8768622153515918852*q^947+8996671796894304810*q^948+9230531279758260247*q^949+9470345597394972896*q^950+9716263288751354010*q^951+9968436523983383437*q^952+10227021188690201773*q^953+10492176975561987957*q^954+10764067472670405751*q^955+11042860259402787037*q^956+11328726999000250225*q^957+11621843538975815166*q^958+11922390008097620116*q^959+12230550921498863817*q^960+12546515282313932240*q^961+12870476691694749518*q^962+13202633455318451456*q^963+13543188698535865723*q^964+13892350477976542311*q^965+14250331902066634303*q^966+14617351247968842747*q^967+14993632087714856212*q^968+15379403410729955906*q^969+15774899755837709069*q^970+16180361339627427177*q^971+16596034194601875351*q^972+17022170303659007774*q^973+17459027744662654587*q^974+17906870831323750995*q^975+18365970264488140773*q^976+18836603279712367976*q^977+19319053805577454805*q^978+19813612618269294089*q^979+20320577507238028967*q^980+20840253437108627934*q^981+21372952721021468843*q^982+21918995190210199371*q^983+22478708375375779702*q^984+23052427684285609804*q^985+23640496591545779843*q^986+24243266824593039383*q^987+24861098562248079620*q^988+25494360629485283814*q^989+26143430705168641010*q^990+26808695526003315944*q^991+27490551103870334175*q^992+28189402939383858235*q^993+28905666249261164630*q^994+29639766189925052231*q^995+30392138095366876108*q^996+31163227711255065874*q^997+31953491443765784378*q^998+32763396604680999372*q^999+33593421671684400290*q^1000+34444056544950415988*q^1001+35315802819426994223*q^1002+36209174053441352986*q^1003+37124696053510683696*q^1004+38062907155515786146*q^1005+39024358522606780304*q^1006+40009614439516549106*q^1007+41019252624155674610*q^1008+42053864535665152569*q^1009+43114055700317177247*q^1010+44200446033935299105*q^1011+45313670182747136758*q^1012+46454377860824068821*q^1013+47623234206562577476*q^1014+48820920135826741034*q^1015+50048132714760758926*q^1016+51305585529349935715*q^1017+52594009075300191258*q^1018+53914151144760802414*q^1019+55266777234041366626*q^1020+56652670948274775894*q^1021+58072634427771784085*q^1022+59527488771439392061*q^1023+61018074482610801741*q^1024+62545251912066054062*q^1025+64109901724214296968*q^1026+65712925360603373111*q^1027+67355245527365458468*q^1028+69037806680143761692*q^1029+70761575533755094580*q^1030+72527541569498231639*q^1031+74336717568031276814*q^1032+76190140140071260562*q^1033+78088870283523263863*q^1034+80033993938627766203*q^1035+82026622570426584268*q^1036+84067893749456164102*q^1037+86158971760685438563*q^1038+88301048210904218327*q^1039+90495342665312907498*q^1040+92743103282808180836*q^1041+95045607481458831716*q^1042+97404162602938700887*q^1043+99820106608179561440*q^1044+102294808772258852007*q^1045+104829670411571756714*q^1046+107426125610541316364*q^1047+110085641981713341411*q^1048+112809721425711085607*q^1049+115599900925720612804*q^1050+118457753342177380344*q^1051+121384888243168321862*q^1052+124382952735405515697*q^1053+127453632332140703008*q^1054+130598651822043678768*q^1055+133819776176297349882*q^1056+137118811457072126034*q^1057+140497605765536543870*q^1058+143958050191695679232*q^1059+147502079805130941305*q^1060+151131674648041794659*q^1061+154848860770610113783*q^1062+158655711269167817304*q^1063+162554347368157584430*q^1064+166546939505435732001*q^1065+170635708462889867560*q^1066+174822926500967694977*q^1067+179110918540104690776*q^1068+183502063346663667621*q^1069+187998794767412625857*q^1070+192603602969158006827*q^1071+197319035728613277904*q^1072+202147699728101491446*q^1073+207092261903259678320*q^1074+212155450797292814179*q^1075+217340057969058335274*q^1076+222648939408464469102*q^1077+228085017007592619340*q^1078+233651280039938637062*q^1079+239350786697349014708*q^1080+245186665635923987215*q^1081+251162117581656393135*q^1082+257280416945940859092*q^1083+263544913502932442154*q^1084+269959034077726312911*q^1085+276526284298586806778*q^1086+283250250360998066380*q^1087+290134600858042647575*q^1088+297183088623665214900*q^1089+304399552644624726824*q^1090+311787919986450004757*q^1091+319352207790540460130*q^1092+327096525286446049224*q^1093+335025075877837549766*q^1094+343142159244903533919*q^1095+351452173523074960288*q^1096+359959617499487156805*q^1097+368669092888513973911*q^1098+377585306626416494204*q^1099+386713073247907992501*q^1100+396057317283291949488*q^1101+405623075740464011528*q^1102+415415500609018434442*q^1103+425439861452285894108*q^1104+435701548023083704541*q^1105+446206072970576754408*q^1106+456959074572551239655*q^1107+467966319562094985246*q^1108+479233705981474808836*q^1109+490767266133850041914*q^1110+502573169564055354979*q^1111+514657726140775203071*q^1112+527027389169764763044*q^1113+539688758612148990598*q^1114+552648584335841757484*q^1115+565913769475878974683*q^1116+579491373830046371170*q^1117+593388617367398703033*q^1118+607612883774367368722*q^1119+622171724117884259221*q^1120+637072860548498271020*q^1121+652324190124799805509*q^1122+667933788680358026026*q^1123+683909914816417081988*q^1124+700261013939760336380*q^1125+716995722430950247489*q^1126+734122871860518168638*q^1127+751651493340333143220*q^1128+769590821925835089478*q^1129+787950301158429386663*q^1130+806739587661813681712*q^1131+825968555883634853518*q^1132+845647302894290866966*q^1133+865786153336440306391*q^1134+886395664435021125203*q^1135+907486631163555963209*q^1136+929070091474504812652*q^1137+951157331691692676993*q^1138+973759891970488307058*q^1139+996889571926079923230*q^1140+1020558436333378888593*q^1141+1044778821001268805658*q^1142+1069563338722556487819*q^1143+1094924885404752409170*q^1144+1120876646280815900417*q^1145+1147432102307475261076*q^1146+1174605036647973140771*q^1147+1202409541349386894895*q^1148+1230860024109057892696*q^1149+1259971215242860777010*q^1150+1289758174747480901411*q^1151+1320236299572089301725*q^1152+1351421330989150280210*q^1153+1383329362182470400927*q^1154+1415976845939757335623*q^1155+1449380602570561848007*q^1156+1483557827934352346476*q^1157+1518526101702441911993*q^1158+1554303395735927180258*q^1159+1590908082706270922322*q^1160+1628358944838061854166*q^1161+1666675182903544231662*q^1162+1705876425345769540643*q^1163+1745982737663010956607*q^1164+1787014631928536608896*q^1165+1828993076581500467706*q^1166+1871939506360252584125*q^1167+1915875832516998243439*q^1168+1960824453182254791079*q^1169+2006808264021299621996*q^1170+2053850669048126045974*q^1171+2101975591742439374396*q^1172+2151207486332237309014*q^1173+2201571349390902759474*q^1174+2253092731608318583456*q^1175+2305797749888427353453*q^1176+2359713099629627608866*q^1177+2414866067344004996720*q^1178+2471284543468628677530*q^1179+2528997035528548099112*q^1180+2588032681501493851888*q^1181+2648421263547660221561*q^1182+2710193221951258626721*q^1183+2773379669441048038084*q^1184+2838012405733171205121*q^1185+2904123932467397682611*q^1186+2971747468376672963604*q^1187+3040916964865082276546*q^1188+3111667121830606199077*q^1189+3184033403911876405811*q^1190+3258052056991737998385*q^1191+3333760125140998155342*q^1192+3411195467831523720987*q^1193+3490396777606359116926*q^1194+3571403598032285934694*q^1195+3654256342126885930454*q^1196+3738996311081735955639*q^1197+3825665713478264366119*q^1198+3914307684814027599328*q^1199+4004966307540532375547*q^1200+4097686631426389733670*q^1201+4192514694451628162813*q^1202+4289497544042925033589*q^1203+4388683258860369004667*q^1204+4490120970941404294972*q^1205+4593860888417491627498*q^1206+4699954318604920609375*q^1207+4808453691690343871682*q^1208+4919412584808193821829*q^1209+5032885746735678261094*q^1210+5148929122998156268597*q^1211+5267599881615862296446*q^1212+5388956439280306975625*q^1213+5513058488196715964435*q^1214+5639967023376301475022*q^1215+5769744370620218747812*q^1216+5902454214974378113535*q^1217+6038161629902611482126*q^1218+6176933106952620868200*q^1219+6318836586167984749373*q^1220+6463941487015842365293*q^1221+6612318740089414224338*q^1222+6764040819350076732949*q^1223+6919181775174197708330*q^1224+7077817267964423420472*q^1225+7240024602596812387391*q^1226+7405882763458411472864*q^1227+7575472450352971827624*q^1228+7748876115024205527602*q^1229+7926177998580760137258*q^1230+8107464169566986278432*q^1231+8292822562970305194469*q^1232+8482343019903854057757*q^1233+8676117328261968924718*q^1234+8874239264081681321932*q^1235+9076804633914730588120*q^1236+9283911317937628697709*q^1237+9495659314111383066249*q^1238+9712150783112699719088*q^1239+9933490094355508643410*q^1240+10159783872818809712031*q^1241+10391141047007119706710*q^1242+10627672897753550952774*q^1243+10869493108199413686150*q^1244+11116717814654325823687*q^1245+11369465658678477648321*q^1246+11627857840084873536022*q^1247+11892018171211169762848*q^1248+12162073132152618307068*q^1249+12438151927313892970781*q^1250+12720386542964912894869*q^1251+13008911806166752392543*q^1252+13303865444746237159702*q^1253+13605388148693859599950*q^1254+13913623632656940937980*q^1255+14228718699911416051754*q^1256+14550823307477409739134*q^1257+14880090632770891554461*q^1258+15216677141449693557238*q^1259+15560742656855336430981*q^1260+15912450430701899454244*q^1261+16271967215422752479605*q^1262+16639463337819246250664*q^1263+17015112774431733451409*q^1264+17399093228269746633649*q^1265+17791586207331524160664*q^1266+18192777104542268718811*q^1267+18602855279551378509148*q^1268+19022014142010499841388*q^1269+19450451236782886677624*q^1270+19888368330698243627729*q^1271+20335971501314066335738*q^1272+20793471227289804769737*q^1273+21261082480845639437613*q^1274+21739024821904247195837*q^1275+22227522494398335107010*q^1276+22726804524334228141682*q^1277+23237104820105580681530*q^1278+23758662274639220910526*q^1279+24291720869878755779000*q^1280+24836529783179567228441*q^1281+25393343496132615011539*q^1282+25962421905382151031421*q^1283+26544030435966872660788*q^1284+27138440156740900929912*q^1285+27745927898416509746178*q^1286+28366776373776167961495*q^1287+29001274300608467778823*q^1288+29649716526906524345173*q^1289+30312404158896415187873*q^1290+30989644691425067017337*q^1291+31681752141288462014984*q^1292+32389047183020285233096*q^1293+33111857287735457998151*q^1294+33850516864539235054264*q^1295+34605367405110255820390*q^1296+35376757630958575941484*q^1297+36165043643981347065760*q^1298+36970589079807408006523*q^1299+37793765264568024191262*q^1300+38634951374575112301405*q^1301+39494534599559155894136*q^1302+40372910308938008106567*q^1303+41270482221784113659569*q^1304+42187662579951091044730*q^1305+43124872325042849315472*q^1306+44082541278675757327046*q^1307+45061108326733110945162*q^1308+46061021607051771507386*q^1309+47082738701256677590274*q^1310+48126726830172342212324*q^1311+49193463053543836005985*q^1312+50283434473485434855360*q^1313+51397138442406691629924*q^1314+52535082774822949008268*q^1315+53697785963817727432938*q^1316+54885777401552725079564*q^1317+56099597604610909009205*q^1318+57339798443556978012366*q^1319+58606943377519215948936*q^1320+59901607693165325516468*q^1321+61224378748895249010684*q^1322+62575856223611755743385*q^1323+63956652370911192145572*q^1324+65367392278043184039410*q^1325+66808714130501608124007*q^1326+68281269481583392367910*q^1327+69785723527797866650412*q^1328+71322755389450873173715*q^1329+72893058397307198075758*q^1330+74497340384643001108191*q^1331+76136323985613216194208*q^1332+77810746939232822221794*q^1333+79521362399918890175550*q^1334+81268939253879408624411*q^1335+83054262442318199474773*q^1336+84878133290728844056115*q^1337+86741369845269951939886*q^1338+88644807215481361758744*q^1339+90589297924357190327625*q^1340+92575712265021869870703*q^1341+94604938665049186544841*q^1342+96677884057656825203937*q^1343+98795474260841191837539*q^1344+100958654363671131392991*q^1345+103168389120830679602961*q^1346+105425663354615463472786*q^1347+107731482365498812850522*q^1348+110086872350458009290843*q^1349+112492880830203370788944*q^1350+114950577084486155817520*q^1351+117461052596655279463418*q^1352+120025421506624270247199*q^1353+122644821073446359337981*q^1354+125320412146644392299044*q^1355+128053379647522121244508*q^1356+130844933059588573726127*q^1357+133696306929351434288273*q^1358+136608761376596035034712*q^1359+139583582615435925865386*q^1360+142622083485236340096384*q^1361+145725603992727388200170*q^1362+148895511864392760323048*q^1363+152133203110482402482704*q^1364+155440102599719313194540*q^1365+158817664646081271455426*q^1366+162267373606711833606759*q^1367+165790744492374648148452*q^1368+169389323589489364755408*q^1369+173064689095197258616928*q^1370+176818451764478696222673*q^1371+180652255570805411647816*q^1372+184567778379333400970511*q^1373+188566732634155214877015*q^1374+192650866058600891551225*q^1375+196821962370143023872122*q^1376+201081842008878560690332*q^1377+205432362881180394243155*q^1378+209875421117474532839619*q^1379+214412951845774508612718*q^1380+219046929979911778789685*q^1381+223779371024133346826501*q^1382+228612331892988259801592*q^1383+233547911748214703119434*q^1384+238588252851532100936928*q^1385+243735541435091561693430*q^1386+248992008588471599614282*q^1387+254359931164015150847533*q^1388+259841632699377294466789*q^1389+265439484359123375925389*q^1390+271155905894229292893653*q^1391+276993366621368534522046*q^1392+282954386420819867413834*q^1393+289041536754926304016595*q^1394+295257441705921359552186*q^1395+301604779035100366113828*q^1396+308086281262134852799577*q^1397+314704736766556207481130*q^1398+321462990910188433175127*q^1399+328363947182605910751777*q^1400+335410568368377790876959*q^1401+342605877738225808886723*q^1402+349952960262838869764629*q^1403+357454963851523500948676*q^1404+365115100614415067247719*q^1405+372936648150482506378922*q^1406+380922950860033064242387*q^1407+389077421284004741221695*q^1408+397403541468734456710953*q^1409+405904864358546136350578*q^1410+414585015214828107215716*q^1411+423447693064001972448916*q^1412+432496672173033803157301*q^1413+441735803554949195019115*q^1414+451169016502984458365047*q^1415+460800320155896534125840*q^1416+470633805093045217630635*q^1417+480673644961832929933415*q^1418+490924098136097050240110*q^1419+501389509408104232815384*q^1420+512074311712723172838532*q^1421+522983027886491238354333*q^1422+534120272460132805357344*q^1423+545490753487312449329178*q^1424+557099274408162371529719*q^1425+568950735950436626304881*q^1426+581050138066813137209063*q^1427+593402581911267444612026*q^1428+606013271853020750027325*q^1429+618887517531059472535010*q^1430+632030735947710687754939*q^1431+645448453604345767511590*q^1432+659146308677678520540423*q^1433+673130053239807387032053*q^1434+687405555520449940505638*q^1435+701978802214598548604532*q^1436+716855900834027694850765*q^1437+732043082105963110529155*q^1438+747546702417325658499540*q^1439+763373246307943731030539*q^1440+779529329011129630627896*q^1441+796021699045099557614060*q^1442+812857240853615574551758*q^1443+830042977499417216234751*q^1444+847586073408804284010061*q^1445+865493837171029054893304*q^1446+883773724390842776032407*q^1447+902433340597947686953514*q^1448+921480444211683235427024*q^1449+940922949564793127842480*q^1450+960768929984586031711229*q^1451+981026620935434706242628*q^1452+1001704423220910780571072*q^1453+1022810906249600762584765*q^1454+1044354811362885466685325*q^1455+1066345055228831859270500*q^1456+1088790733300464937177599*q^1457+1111701123342675031698245*q^1458+1135085689026013932106941*q^1459+1158954083591744529427185*q^1460+1183316153586383837135612*q^1461+1208181942670216251495739*q^1462+1233561695498003946523513*q^1463+1259465861676486670008618*q^1464+1285905099796885341936953*q^1465+1312890281547120306417893*q^1466+1340432495901946963468487*q^1467+1368543053395841338588540*q^1468+1397233490476827350670029*q^1469+1426515573946203574606769*q^1470+1456401305482350895803362*q^1471+1486902926253707564248517*q^1472+1518032921619083652912997*q^1473+1549804025920533557325951*q^1474+1582229227366950011240915*q^1475+1615321773013734233034135*q^1476+1649095173836697903569751*q^1477+1683563209905691362018459*q^1478+1718739935656107091037900*q^1479+1754639685263896391727638*q^1480+1791277078122242726954122*q^1481+1828667024425677344590863*q^1482+1866824730859775997997221*q^1483+1905765706402374232470261*q^1484+1945505768234436734891420*q^1485+1986061047766674171879142*q^1486+2027447996780040928849093*q^1487+2069683393686367710628675*q^1488+2112784349907261462462050*q^1489+2156768316377691640928411*q^1490+2201653090172395904476501*q^1491+2247456821261693813516655*q^1492+2294198019394843680503478*q^1493+2341895561117705718938470*q^1494+2390568696922850061817074*q^1495+2440237058539052315892371*q^1496+2490920666358320468404298*q^1497+2542639937007580253798026*q^1498+2595415691063169758665445*q^1499+2649269160915460272144975*q^1500+2704221998781762739040671*q^1501+2760296284875032149103419*q^1502+2817514535726539899811060*q^1503+2875899712670227190711718*q^1504+2935475230486922170364990*q^1505+2996264966216340583314095*q^1506+3058293268135067232909289*q^1507+3121584964908650636815220*q^1508+3186165374916025207480099*q^1509+3252060315754611885516607*q^1510+3319296113924330904994020*q^1511+3387899614699102689729750*q^1512+3457898192184092148594218*q^1513+3529319759567503945938341*q^1514+3602192779565208388066141*q^1515+3676546275067243575660979*q^1516+3752409839984500533908867*q^1517+3829813650304882175171667*q^1518+3908788475357272494572649*q^1519+3989365689292859185547686*q^1520+4071577282782178954886499*q^1521+4155455874937688187503208*q^1522+4241034725460264232870621*q^1523+4328347747019707228631784*q^1524+4417429517867686766178229*q^1525+4508315294693478390949463*q^1526+4601041025720976924070070*q^1527+4695643364057614503507132*q^1528+4792159681293716593080783*q^1529+4890628081363215303775687*q^1530+4991087414664303055394345*q^1531+5093577292451245933782576*q^1532+5198138101495993714087210*q^1533+5304811019031114513310956*q^1534+5413638027972749090816290*q^1535+5524661932435430720391234*q^1536+5637926373537527755322607*q^1537+5753475845509482164254855*q^1538+5871355712103668002709722*q^1539+5991612223318379895432400*q^1540+6114292532434847033360489*q^1541+6239444713380129804010441*q^1542+6367117778414870757161471*q^1543+6497361696159114374102696*q^1544+6630227409955248927907083*q^1545+6765766856581652628832585*q^1546+6904032985316184286667393*q^1547+7045079777363479638575454*q^1548+7188962265645285855959694*q^1549+7335736554968185644516090*q^1550+7485459842568041846322046*q^1551+7638190439045915627218775*q^1552+7793987789694893654967380*q^1553+7952912496232991331670259*q^1554+8115026338941678082334115*q^1555+8280392299225618160454650*q^1556+8449074582593290494466867*q^1557+8621138642074519969706122*q^1558+8796651202074708126564229*q^1559+8975680282682248104756078*q^1560+9158295224429043224749656*q^1561+9344566713521080108239123*q^1562+9534566807539114974377518*q^1563+9728368961626903869509365*q^1564+9926048055167182579693045*q^1565+10127680418963321652961147*q^1566+10333343862927017304814374*q^1567+10543117704290453281879620*q^1568+10757082796343458332877369*q^1569+10975321557714619169946360*q^1570+11197918002197046356335088*q^1571+11424957769138294068370246*q^1572+11656528154395312937462027*q^1573+11892718141874494443810869*q^1574+12133618435657877825667532*q^1575+12379321492736152175508086*q^1576+12629921556349726522775840*q^1577+12885514689959092621834058*q^1578+13146198811845965263586982*q^1579+13412073730367034965126700*q^1580+13683241179862041131431830*q^1581+13959804857238629027665168*q^1582+14241870459235933314194647*q^1583+14529545720389999565788895*q^1584+14822940451703232708493890*q^1585+15122166580041651764157948*q^1586+15427338188262398691707913*q^1587+15738571556095968874626093*q^1588+16055985201785882737814322*q^1589+16379699924510975731902571*q^1590+16709838847593310884566478*q^1591+17046527462517622710579649*q^1592+17389893673765595650510256*q^1593+17740067844491639607566244*q^1594+18097182843043779187816620*q^1595+18461374090357096645658530*q^1596+18832779608223673269789880*q^1597+19211540068467270692083568*q^1598+19597798843027041001889031*q^1599+19991702054979333093158947*q^1600+20393398630502244552050574*q^1601+20803040351812838455587282*q^1602+21220781911082051376599101*q^1603+21646780965358090362064610*q^1604+22081198192503740148431284*q^1605+22524197348179283714118404*q^1606+22975945323876870701961096*q^1607+23436612206038970724017250*q^1608+23906371336267177994831562*q^1609+24385399372654967324063689*q^1610+24873876352251119997745914*q^1611+25371985754688412258879928*q^1612+25879914566984757553182169*q^1613+26397853349552419355795766*q^1614+26925996303422979347546263*q^1615+27464541338724733891166336*q^1616+28013690144420719784631260*q^1617+28573648259345131044359332*q^1618+29144625144546866968197457*q^1619+29726834256979096593848096*q^1620+30320493124544142627129009*q^1621+30925823422533728572816741*q^1622+31543051051474480285514819*q^1623+32172406216419920272384366*q^1624+32814123507699459965990530*q^1625+33468441983166860916257304*q^1626+34135605251959310553338130*q^1627+34815861559810854895403354*q^1628+35509463875932002621827403*q^1629+36216669981500553949679378*q^1630+36937742559776166470965705*q^1631+37672949287885064280162405*q^1632+38422562930288129924068133*q^1633+39186861433980181123271689*q^1634+39966128025434430863349718*q^1635+40760651309341372095348234*q^1636+41570725369156877136351886*q^1637+42396649869510238328860683*q^1638+43238730160487764747815324*q^1639+44097277383844193882145740*q^1640+44972608581158393198569942*q^1641+45865046803987191001712125*q^1642+46774921226034707890715777*q^1643+47702567257392659372352855*q^1644+48648326660869934494304277*q^1645+49612547670468604019918738*q^1646+50595585112025636138740235*q^1647+51597800526079209218958648*q^1648+52619562292979913274280828*q^1649+53661245760307521400812089*q^1650+54723233372614678116127955*q^1651+55805914803560034675133736*q^1652+56909687090453277725409025*q^1653+58034954771276488630691666*q^1654+59182130024205424553766013*q^1655+60351632809697127273253331*q^1656+61543891015168642034657994*q^1657+62759340602335283921167247*q^1658+63998425757234474538956187*q^1659+65261599043005682415100022*q^1660+66549321555453780969302305*q^1661+67862063081468520967948930*q^1662+69200302260328774312297652*q^1663+70564526747966478834045602*q^1664+71955233384220338901316834*q^1665+73372928363156515257356305*q^1666+74818127406487813275899778*q^1667+76291355940170981242313333*q^1668+77793149274215140192151422*q^1669+79324052785783411404681226*q^1670+80884622105622336691516563*q^1671+82475423307903690308952056*q^1672+84097033103514914171144550*q^1673+85750039036885389904938825*q^1674+87435039686386480636481279*q^1675+89152644868395254833355442*q^1676+90903475845061594553419382*q^1677+92688165535871385456555167*q^1678+94507358733047330532904689*q^1679+96361712320882960231868480*q^1680+98251895499053292666264278*q^1681+100178590010000684543882072*q^1682+102142490370441314220771906*q^1683+104144304107093900574653499*q^1684+106184751996678164951785619*q^1685+108264568310287802396262011*q^1686+110384501062187615650397365*q^1687+112545312263142842732178361*q^1688+114747778178332562404480931*q^1689+116992689589958577755775870*q^1690+119280852064603980042345536*q^1691+121613086225456271996334062*q^1692+123990228029451660115826515*q^1693+126413129049458986630936384*q^1694+128882656761562412143993860*q^1695+131399694837565026681524775*q^1696+133965143442775098477459780*q^1697+136579919539200965983838908*q^1698+139244957194218980431544352*q^1699+141961207894844456186178921*q^1700+144729640867672838892458364*q^1701+147551243404625127798130250*q^1702+150427021194567672656588321*q^1703+153357998660944593743428536*q^1704+156345219305495966720461281*q^1705+159389746058204369682593895*q^1706+162492661633546071815062377*q^1707+165655068893193950250213031*q^1708+168878091215251672048475430*q^1709+172162872870170863688468300*q^1710+175510579403434185879460304*q^1711+178922398025160822494769609*q^1712+182399538006720811633209775*q^1713+185943231084519668873882547*q^1714+189554731871043374096960465*q^1715+193235318273330274672009212*q^1716+196986291918963756944735601*q^1717+200808978589757507572895408*q^1718+204704728663231140842050717*q^1719+208674917562053452988134760*q^1720+212720946211555151828472075*q^1721+216844241505493940131707455*q^1722+221046256780178025676351776*q^1723+225328472297136736814453687*q^1724+229692395734448700645867686*q^1725+234139562686922251236785537*q^1726+238671537175243073500231706*q^1727+243289912164289934854722171*q^1728+247996310090738228185374066*q^1729+252792383400158564598083536*q^1730+257679815093735034466280221*q^1731+262660319284816969161451272*q^1732+267735641765433899428844095*q^1733+272907560582994352760722345*q^1734+278177886627303451309978106*q^1735+283548464228126984970376873*q^1736+289021171763442383242599954*q^1737+294597922278611521585612073*q^1738+300280664116621450498119186*q^1739+306071381559635482198700304*q^1740+311972095482006596609682886*q^1741+317984864015003345727364504*q^1742+324111783223406309529379913*q^1743+330354987794233278962567712*q^1744+336716651737757535346042262*q^1745+343198989101085660577425572*q^1746+349804254694465795413082812*q^1747+356534744830601309151778740*q^1748+363392798077147587677000244*q^1749+370380796022675710223088511*q^1750+377501164056287760784466388*q^1751+384756372161176640716463722*q^1752+392148935722322424504406252*q^1753+399681416348627519142879714*q^1754+407356422709690233183006774*q^1755+415176611387528716362757484*q^1756+423144687743462716369856181*q^1757+431263406800475132768816326*q^1758+439535574141268940248360040*q^1759+447964046822351808474850646*q^1760+456551734304372413379682011*q^1761+465301599399051452396791632*q^1762+474216659232940087553507445*q^1763+483299986228359865303641658*q^1764+492554709101765882167734043*q^1765+501984013879898643112709793*q^1766+511591144933975756060559835*q^1767+521379406032300680074092802*q^1768+531352161411549384481334058*q^1769+541512836867124294055801737*q^1770+551864920862846441703958127*q^1771+562411965660387759963192860*q^1772+573157588468724861576066961*q^1773+584105472614029207328323247*q^1774+595259368730285816402036138*q^1775+606623095971068810720878180*q^1776+618200543242777141661513097*q^1777+629995670459772623224793933*q^1778+642012509821735216965714068*q^1779+654255167113691978095079540*q^1780+666727823029046621602273225*q^1781+679434734516080873003387402*q^1782+692380236148267006032562512*q^1783+705568741518877971247281150*q^1784+719004744660247408402506673*q^1785+732692821488181684915141427*q^1786+746637631271889605119814897*q^1787+760843918129948188739001775*q^1788+775316512552683991174228906*q^1789+790060332951505153726825379*q^1790+805080387235577979109276723*q^1791+820381774416400560008322691*q^1792+835969686240682089461252202*q^1793+851849408852098290952612343*q^1794+868026324482346957406716081*q^1795+884505913172092535135045276*q^1796+901293754522239649923191997*q^1797+918395529476143615599409871*q^1798+935817022133214295397610697*q^1799+953564121594541089321057756*q^1800+971642823841012474210672785*q^1801+990059233644578250540504901*q^1802+1008819566513145584856778878*q^1803+1027930150669778050689427002*q^1804+1047397429066707044307063870*q^1805+1067227961434846519509281664*q^1806+1087428426369339350635884773*q^1807+1108005623451848723321603512*q^1808+1128966475410142465061166962*q^1809+1150318030315706906570684410*q^1810+1172067463819958480492824413*q^1811+1194222081429813602898342407*q^1812+1216789320823206052485998947*q^1813+1239776754205337134075766443*q^1814+1263192090706269590631727817*q^1815+1287043178820676102702810949*q^1816+1311338008890375853661136983*q^1817+1336084715630496392508050922*q^1818+1361291580699917576247539268*q^1819+1386967035316862083211051956*q^1820+1413119662920313402149758346*q^1821+1439758201878153941865396133*q^1822+1466891548242729134590756805*q^1823+1494528758554759257281571046*q^1824+1522679052696330685302023505*q^1825+1551351816793918336938516354*q^1826+1580556606172197769969387556*q^1827+1610303148359629707738773434*q^1828+1640601346146603137370322821*q^1829+1671461280697151796626886690*q^1830+1702893214715058838326863554*q^1831+1734907595665397579808696340*q^1832+1767515059052352773247116183*q^1833+1800726431754404480194364372*q^1834+1834552735417749665950260199*q^1835+1869005189909078896580769333*q^1836+1904095216828615000296078636*q^1837+1939834443084567534217577065*q^1838+1976234704529942769882177208*q^1839+2013308049662900691871174348*q^1840+2051066743391632715776830144*q^1841+2089523270864990510770322084*q^1842+2128690341369874804004501874*q^1843+2168580892296654719349874020*q^1844+2209208093173662919901927189*q^1845+2250585349772078590504140147*q^1846+2292726308282281182574382091*q^1847+2335644859563029804161145818*q^1848+2379355143464590131817710373*q^1849+2423871553227207979694949715*q^1850+2469208739956091705410057129*q^1851+2515381617174348290649391237*q^1852+2562405365455076971296138025*q^1853+2610295437134112458566301627*q^1854+2659067561104664758527355162*q^1855+2708737747695396383242021588*q^1856+2759322293633228582655584195*q^1857+2810837787092467739314980782*q^1858+2863301112831589714101022940*q^1859+2916729457419325286764942587*q^1860+2971140314551432225620803702*q^1861+3026551490459850836872590104*q^1862+3082981109415677918068386292*q^1863+3140447619327711431695545816*q^1864+3198969797438051910692964937*q^1865+3258566756116570197418978783*q^1866+3319257948755780367253010098*q^1867+3381063175767986601348975224*q^1868+3444002590686297513642334027*q^1869+3508096706371437796446272072*q^1870+3573366401326007216884885229*q^1871+3639832926118179932182988622*q^1872+3707517909916552617102424192*q^1873+3776443367138199542441505102*q^1874+3846631704211703561323683225*q^1875+3918105726457288445745900433*q^1876+3990888645085884060717612744*q^1877+4065004084319319328170583842*q^1878+4140476088633539132699051515*q^1879+4217329130127111906979213008*q^1880+4295588116016990922960201007*q^1881+4375278396263870160422876498*q^1882+4456425771329166933802996419*q^1883+4539056500066048711291094030*q^1884+4623197307746607816536955187*q^1885+4708875394227680514968852256*q^1886+4796118442257488121642970144*q^1887+4884954625925678285660437412*q^1888+4975412619259020550631562522*q^1889+5067521604965418672664473610*q^1890+5161311283328572855354582801*q^1891+5256811881256041467823619120*q^1892+5354054161483117153301221641*q^1893+5453069431935356824515711211*q^1894+5553889555252264976342248273*q^1895+5656546958475062684763164086*q^1896+5761074642901129110287499877*q^1897+5867506194108143783553053797*q^1898+5975875792150606843146293084*q^1899+6086218221931864544282662158*q^1900+6198568883754410620273342573*q^1901+6312963804051693094899109940*q^1902+6429439646304293698507356097*q^1903+6548033722143815106730520278*q^1904+6668784002647442993691533106*q^1905+6791729129826627186785233572*q^1906+6916908428312952127714923660*q^1907+7044361917244753559070405283*q^1908+7174130322357658336795599217*q^1909+7306255088282720597151551692*q^1910+7440778391055441476883428611*q^1911+7577743150839465718447552816*q^1912+7717193044868356376415254663*q^1913+7859172520609364981981785389*q^1914+8003726809152716238353305758*q^1915+8150901938830452675336477096*q^1916+8300744749068480163351596998*q^1917+8453302904475991961484655887*q^1918+8608624909176038126225437490*q^1919+8766760121381554516967371475*q^1920+8927758768220748382717970359*q^1921+9091671960816295779749473657*q^1922+9258551709622382338221923243*q^1923+9428450940024188234834743776*q^1924+9601423508203987940079606606*q^1925+9777524217278615952022928299*q^1926+9956808833712612798502806076*q^1927+10139334104011957772852288610*q^1928+10325157771702851219627753111*q^1929+10514338594600613142619136417*q^1930+10706936362373314462957248705*q^1931+10903011914405373229520453158*q^1932+11102627157965890758077363338*q^1933+11305845086687130919924290609*q^1934+11512729799358081516363308669*q^1935+11723346519038677438208591945*q^1936+11937761612499793989005830240*q^1937+12156042609994772294597273954*q^1938+12378258225367760279222318968*q^1939+12604478376504819281691337737*q^1940+12834774206133260743483159884*q^1941+13069218102975357309023521327*q^1942+13307883723262079760191571392*q^1943+13550846012613204710926059385*q^1944+13798181228289637707221674449*q^1945+14049966961824503763551402822*q^1946+14306282162039049646937912116*q^1947+14567207158450123771552498993*q^1948+14832823685075484330986821316*q^1949+15103214904643922312364701309*q^1950+15378465433216663199395863279*q^1951+15658661365227261959908533113*q^1952+15943890298946675399046876276*q^1953+16234241362380961822873572675*q^1954+16529805239608519689867120910*q^1955+16830674197564558186436417618*q^1956+17136942113279946557946576900*q^1957+17448704501582386007519491173*q^1958+17766058543267293958351908073*q^1959+18089103113746603503091199142*q^1960+18417938812183118861410296877*q^1961+18752667991118897083757901418*q^1962+19093394786605556168005603341*q^1963+19440225148845255911214569112*q^1964+19793266873350519606161384124*q^1965+20152629632631927934124140482*q^1966+20518425008422129979790946835*q^1967+20890766524445496988075566574*q^1968+21269769679742149763099023050*q^1969+21655551982555989129493675496*q^1970+22048232984795755793027343963*q^1971+22447934317079062655634192718*q^1972+22854779724368731124390625585*q^1973+23268895102211698261453881755*q^1974+23690408533590141596090033761*q^1975+24119450326395422716810752380*q^1976+24556153051534822159159913931*q^1977+25000651581682011789625101320*q^1978+25453083130681573642105855521*q^1979+25913587293618867654964050912*q^1980+26382306087565904796826785538*q^1981+26859383993014895795701196181*q^1982+27344967996010490948423885528*q^1983+27839207630992760875707254377*q^1984+28342255024362304512536132667*q^1985+28854264938779926121907738950*q^1986+29375394818212650636820982232*q^1987+29905804833738923702044710583*q^1988+30445657930125161340019565089*q^1989+30995119873186913257949248028*q^1990+31554359297947213347295198244*q^1991+32123547757605812525600614872*q^1992+32702859773332289522146351407*q^1993+33292472884897179804641964551*q^1994+33892567702154554163106141150*q^1995+34503327957390646550474980649*q^1996+35124940558552412918084119836*q^1997+35757595643371094869426134442*q^1998+36401486634395134856808384989*q^1999+37056810294948006258738891948*q^2000+37723766786025785297370603451*q^2001+38402559724150533422772353012*q^2002+39093396240194813093008152864*q^2003+39796487039193927151765349424*q^2004+40512046461161716939353810909*q^2005+41240292542927047714899291270*q^2006+41981447081007345500264266046*q^2007+42735735695536869632127174776*q^2008+43503387895266631410014122696*q^2009+44284637143654216728750445403*q^2010+45079720926060987214655755479*q^2011+45888880818075509814962176166*q^2012+46712362554981271927694921292*q^2013+47550416102388143124956127578*q^2014+48403295728046242148444549642*q^2015+49271260074862300991066500708*q^2016+50154572235137805964698354743*q^2017+51053499826049658607218712565*q^2018+51968315066393277818243455210*q^2019+52899294854609558034818886020*q^2020+53846720848116267238986564726*q^2021+54810879543965993159790750789*q^2022+55792062360851905442673398792*q^2023+56790565722484157974871250338*q^2024+57806691142358905399636348028*q^2025+58840745309943496811749938724*q^2026+59893040178300549914082953608*q^2027+60963893053175231148595915844*q^2028+62053626683569198046159399530*q^2029+63162569353826316294629006078*q^2030+64291054977254385219895185840*q^2031+65439423191308796402132188322*q^2032+66608019454363161835540547223*q^2033+67797195144093674623779197635*q^2034+69007307657503067398319400338*q^2035+70238720512611796589982662584*q^2036+71491803451843173427393072562*q^2037+72766932547130962645537884618*q^2038+74064490306777053225743316860*q^2039+75384865784088643606438780428*q^2040+76728454687823457775132568774*q^2041+78095659494473385641177189604*q^2042+79486889562416005753891555325*q^2043+80902561247965365158937304861*q^2044+82343098023352446613471659679*q^2045+83808930596667710753190573331*q^2046+85300497033797147055879159143*q^2047+86818242882385266389961301563*q^2048+88362621297857505097419208970*q^2049+89934093171536552009415642869*q^2050+91533127260886137957449585396*q^2051+93160200321917912269978917338*q^2052+94815797243796049999903427868*q^2053+96500411185676363030336001563*q^2054+98214543715815698665783416911*q^2055+99958704952989584197661601126*q^2056+101733413710255077720182717707*q^2057+103539197641098006880766704773*q^2058+105376593388002770480601831062*q^2059+107246146733485146847597016988*q^2060+109148412753627537724482129850*q^2061+111083955974158394101618702042*q^2062+113053350529116546989525429658*q^2063+115057180322143533619100778095*q^2064+117096039190445978018304880461*q^2065+119170531071472503366963031999*q^2066+121281270172348614067589233302*q^2067+123428881142115456047748767860*q^2068+125613999246817316613924795238*q^2069+127837270547485249091122280531*q^2070+130099352081063152743265430396*q^2071+132400912044325216962310954004*q^2072+134742629980832576651205794854*q^2073+137125196970979660052045483130*q^2074+139549315825179641118604079936*q^2075+142015701280241099996882324620*q^2076+144525080198986919166411431868*q^2077+147078191773169192735178287849*q^2078+149675787729732843776226056838*q^2079+152318632540483454361884796092*q^2080+155007503635213724033659990371*q^2081+157743191618345843446991897198*q^2082+160526500489145974977467156847*q^2083+163358247865569965750226046321*q^2084+166239265211798317882047832455*q^2085+169170398069521438532289331722*q^2086+172152506293035086299936429053*q^2087+175186464288208993956663868082*q^2088+178273161255390536392174957103*q^2089+181413501436308443299206157887*q^2090+184608404365040440328587376459*q^2091+187858805123111901866053206096*q^2092+191165654598791478493504748291*q^2093+194529919750652932021271152648*q^2094+197952583875471286988798312711*q^2095+201434646880524749431207632993*q^2096+204977125560372716254149887849*q^2097+208581053878183614230962395015*q^2098+212247483251685177171838549583*q^2099+215977482843813261017933391664*q^2100+219772139858134163598608019637*q^2101+223632559839118984329663047743*q^2102+227559866977347424069701104565*q^2103+231555204419722073057233832762*q^2104+235619734584773098273861002467*q^2105+239754639483136970348594275843*q^2106+243961121043291732558156704001*q^2107+248240401442635126258998261213*q^2108+252593723443990749126267763919*q^2109+257022350737631319341693092874*q^2110+261527568288906981122096424374*q^2111+266110682691570570781142430404*q^2112+270773022526890625593926590523*q^2113+275515938728646990669947346833*q^2114+280340804954102743614084696162*q^2115+285249017961050320958264039997*q^2116+290241997991028597118455874994*q^2117+295321189158811924312704019528*q^2118+300488059848271011555480836745*q^2119+305744103114709874270505079628*q^2120+311090837093781959418149467116*q^2121+316529805417093002508956520447*q^2122+322062577634597050704364485916*q^2123+327690749643896638116700283924*q^2124+333415944126556982538588743438*q^2125+339239810991548727627232138422*q^2126+345164027825932643850044321883*q^2127+351190300352904461665628301868*q^2128+357320362897316906770752430901*q^2129+363555978858800875361712735171*q^2130+369898941192606591718306679339*q^2131+376351072898290569131606309190*q^2132+382914227516373108553668620102*q^2133+389590289633096161344158435633*q^2134+396381175393410305879328018228*q^2135+403288833022324795854670658702*q^2136+410315243354753572591291292626*q^2137+417462420373995460648790880035*q^2138+424732411758985712740914960775*q^2139+432127299440461518776299828760*q^2140+439649200166183053928380233625*q^2141+447300266075357214307809412166*q^2142+455082685282410163476524584138*q^2143+462998682470260514643788653699*q^2144+471050519493243963907678885407*q^2145+479240495989846022581415309938*q^2146+487570950005398504349874767400*q^2147+496044258624901390005922334129*q^2148+504662838616130718756977787182*q^2149+513429147083199259764105618938*q^2150+522345682130735763787396950708*q^2151+531414983538854840550166758086*q^2152+540639633449088575110242016175*q^2153+550022257061457386850444823973*q^2154+559565523342856725365366974067*q^2155+569272145746942736041478517065*q^2156+579144882945699143397526666885*q^2157+589186539572874290645974670182*q^2158+599399966979476415490580854003*q^2159+609788064001522088248130896314*q^2160+620353777740231907937384404384*q^2161+631100104354874557636436457823*q^2162+642030089868459519779895361006*q^2163+653146830986485921290609022440*q^2164+664453475928954209511028345305*q^2165+675953225275854696804750920570*q^2166+687649332826346276396992341032*q^2167+699545106471846120836686206172*q^2168+711643909083250474823000313432*q^2169+723949159412514339169665875738*q^2170+736464333008817180814434385173*q^2171+749192963149549669483494733156*q^2172+762138641786355819689653549278*q^2173+775305020506472967691639580016*q^2174+788695811509611433322353275081*q^2175+802314788600623957452995690214*q^2176+816165788198214470714395747738*q^2177+830252710359944184689164232394*q^2178+844579519823792508635608103762*q^2179+859150247066538930081555435668*q^2180+873968989379231559010341832282*q^2181+889039911960016875374918273309*q^2182+904367249024604833235670698098*q^2183+919955304934652524789322572060*q^2184+935808455344349275994805812314*q^2185+951931148365495310793645992436*q^2186+968327905751365847078569034807*q^2187+985003324099661973647564304071*q^2188+1001962076074849444197786325527*q^2189+1019208911650196236943979577440*q^2190+1036748659369819578941105038461*q^2191+1054586227631063078975125951533*q^2192+1072726605987524530222488444353*q^2193+1091174866473065126845820482933*q^2194+1109936164947130826150497336861*q^2195+1129015742461727015201991283351*q^2196+1148418926650387701743907544632*q^2197+1168151133139491127131228530290*q^2198+1188217866982273836937816955848*q^2199+1208624724115906179796132366511*q^2200+1229377392841992423624764162934*q^2201+1250481655330869876959506494215*q^2202+1271943389150081706097234614153*q^2203+1293768568817409607799898620120*q^2204+1315963267378852888611119704661*q^2205+1338533658011952248318007103473*q^2206+1361486015654857048763040958284*q^2207+1384826718661546880325563930990*q^2208+1408562250483618818593269242006*q^2209+1432699201379064086881227128543*q^2210+1457244270148458521334828519256*q^2211+1482204265899003858062699075337*q^2212+1507586109836857648205506065572*q^2213+1533396837088202536924980801899*q^2214+1559643598549506538760719764606*q^2215+1586333662767439187257976723338*q^2216+1613474417848909448062582276449*q^2217+1641073373401704853698911796500*q^2218+1669138162506212449364732356322*q^2219+1697676543718716040112916023596*q^2220+1726696403106765485861984793260*q^2221+1756205756317128032413024923699*q^2222+1786212750676833053027217415112*q^2223+1816725667327836166432232305286*q^2224+1847752923395830219343595675761*q^2225+1879303074193745571644840227041*q^2226+1911384815460483786115402776102*q^2227+1944006985635444142812740820672*q^2228+1977178568169404209414486773506*q^2229+2010908693872331394835167381628*q^2230+2045206643298704378216566703750*q^2231+2080081849170939389130961626929*q^2232+2115543898841518439504458818445*q^2233+2151602536794433089452210248022*q^2234+2188267667186559620328645990557*q^2235+2225549356429598378374056308948*q^2236+2263457835813212516677673937770*q^2237+2302003504170018672431927472712*q^2238+2341196930583084760989394292641*q^2239+2381048857136607807743940389363*q^2240+2421570201710447570847453440388*q^2241+2462772060819209888877405214888*q^2242+2504665712496576714514621228477*q^2243+2547262619225598429686780832102*q^2244+2590574430915667267240323988034*q^2245+2634612987926909763912673227768*q^2246+2679390324142739609664892517219*q^2247+2724918670091331835762354870722*q^2248+2771210456116782943248460088993*q^2249+2818278315600741641096185903911*q^2250+2866135088235298750068012149605*q^2251+2914793823347945399311275416394*q^2252+2964267783279412765805382804308*q^2253+3014570446815227694486878873175*q^2254+3065715512671822905463070656558*q^2255+3117716903038062112924034620904*q^2256+3170588767173045003850904250298*q^2257+3224345485061079187464576319468*q^2258+3279001671124711114524197240095*q^2259+3334572177996730687577336346468*q^2260+3391072100352069446204993751019*q^2261+3448516778800535507396921559364*q^2262+3506921803841333889293091322061*q^2263+3566303019880344732087048663405*q^2264+3626676529311137673927318050549*q^2265+3688058696660725130422562676398*q^2266+3750466152801063277474088887501*q^2267+3813915799227334649371671129679*q^2268+3878424812404052633736258739622*q^2269+3944010648180053895232159773609*q^2270+4010691046273451460033651981070*q^2271+4078484034827647598590233942467*q^2272+4147407935039512686987615578150*q^2273+4217481365860863305605890089574*q^2274+4288723248774380231843906520425*q^2275+4361152812645134753043093838479*q^2276+4434789598648899492221347266704*q^2277+4509653465278448418115133038110*q^2278+4585764593429058859438317122605*q^2279+4663143491564457550815216911704*q^2280+4741811000964461282097071010966*q^2281+4821788301055592678652597143284*q^2282+4903096914825960594737148052451*q^2283+4985758714325725326420827649019*q^2284+5069795926254478230221694880045*q^2285+5155231137636896847244286137336*q^2286+5242087301588046452756561234857*q^2287+5330387743169731275434109047834*q^2288+5420156165339308906973273640526*q^2289+5511416654992414579612636511817*q^2290+5604193689101052738301520728878*q^2291+5698512140948547346207606674260*q^2292+5794397286462853601037298097847*q^2293+5891874810649768629915477395171*q^2294+5990970814127590476397988288984*q^2295+6091711819764810485573953238480*q^2296+6194124779422436464112053774102*q^2297+6298237080802580711119540155578*q^2298+6404076554404959830192925749226*q^2299+6511671480592990903890420954387*q^2300+6621050596771181989182937108063*q^2301+6732243104675553540975780261530*q^2302+6845278677778841330755463080330*q^2303+6960187468812271080272568001392*q^2304+7077000117405709593158802926732*q^2305+7195747757848037851936763999925*q^2306+7316462026969606735001414533691*q^2307+7439175072148677752501001980482*q^2308+7563919559443767033080880212493*q^2309+7690728681853853626530225715357*q^2310+7819636167708429688732702836210*q^2311+7950676289189414066876860760114*q^2312+8083883870986967995761175597413*q^2313+8219294299091296716578966005988*q^2314+8356943529722538737895274991590*q^2315+8496868098400890739517319815616*q^2316+8639105129159134768355555246319*q^2317+8783692343899781869126790661904*q^2318+8930668071899065706687672638559*q^2319+9080071259460068476469683028684*q^2320+9231941479717281605243988212552*q^2321+9386318942594953764223028859557*q^2322+9543244504921599741122238456563*q^2323+9702759680703095052806183126464*q^2324+9864906651556803051585731207080*q^2325+10029728277309233964497969031124*q^2326+10197268106759758052016653064185*q^2327+10367570388612949147299898855122*q^2328+10540680082582158489555020419444*q^2329+10716642870666974266326297698218*q^2330+10895505168607246868034909206394*q^2331+11077314137516416825065592435744*q^2332+11262117695696907953925075718495*q^2333+11449964530640406712053772545760*q^2334+11640904111215875317384244555332*q^2335+11834986700048206209374159189111*q^2336+12032263366090453018708787176475*q^2337+12232785997392634823657862253340*q^2338+12436607314070139130221369476387*q^2339+12643780881474812258000253040712*q^2340+12854361123571855577294938724931*q^2341+13068403336525710966838312229780*q^2342+13285963702498149766485336537181*q^2343+13507099303661846148469190296564*q^2344+13731868136432747915180602777562*q^2345+13960329125924626153766488006350*q^2346+14192542140629218480810401135854*q^2347+14428568007325450854759031328600*q^2348+14668468526221257495836248442201*q^2349+14912306486331590569960516744388*q^2350+15160145681096247156118674693592*q^2351+15412050924241215057609470283708*q^2352+15668088065887276224329208436437*q^2353+15928324008909682571692397826092*q^2354+16192826725552757576741366658579*q^2355+16461665274303355082571713354274*q^2356+16734909817027146771117945312802*q^2357+17012631636371789903391536945193*q^2358+17294903153441068436221657249604*q^2359+17581797945744182909982808019984*q^2360+17873390765424407541420517071031*q^2361+18169757557771417446964678490386*q^2362+18470975480021633541344885781727*q^2363+18777122920451019414671820489904*q^2364+19088279517764810741957767384068*q^2365+19404526180788746867424940056101*q^2366+19725945108466422141411128353934*q^2367+20052619810167466070725842608844*q^2368+20384635126311311018328982192727*q^2369+20722077249311400132476540783739*q^2370+21065033744844739656557591117743*q^2371+21413593573451796244788011933578*q^2372+21767847112471793234400081654626*q^2373+22127886178318558898857354456535*q^2374+22493804049102134946613922211306*q^2375+22865695487601455276138429145122*q^2376+23243656764593462214299506394636*q^2377+23627785682544131958127275883881*q^2378+24018181599666940196591491947529*q^2379+24414945454354406205084013095637*q^2380+24818179789988415067984730641871*q^2381+25227988780135127902537513574702*q^2382+25644478254130353493749658667953*q^2383+26067755723061367950570014602971*q^2384+26497930406151234773782313141079*q^2385+26935113257551793992367875423195*q^2386+27379416993551557120997983530051*q^2387+27830956120204864108942553892116*q^2388+28289846961388728936437586431410*q^2389+28756207687293923171439152541391*q^2390+29230158343356919751783267657442*q^2391+29711820879639445244250130600498*q^2392+30201319180662464329270357561354*q^2393+30698779095701549669078846659147*q^2394+31204328469550668440611898434927*q^2395+31718097173761549741724107717727*q^2396+32240217138365877912715775532307*q^2397+32770822384087693358878457101078*q^2398+33310049055053466089315647930215*q^2399+33858035452007447448558613315716*q^2400+34414922066039992031898803370730*q^2401+34980851612836685858136699925226*q^2402+35555969067456206364214897102878*q^2403+36140421699644987797298477164988*q^2404+36734359109696858141282736478535*q^2405+37337933264865965764055646365047*q^2406+37951298536341409700930762739128*q^2407+38574611736792143690309997566130*q^2408+39208032158490823074462655873764*q^2409+39851721612025424146377465324722*q^2410+40505844465607567891296363567753*q^2411+41170567684986644926567574828099*q^2412+41846060873978944288013480105473*q^2413+42532496315621158075908814542612*q^2414+43230049013957743404523754744544*q^2415+43938896736471797100232380005421*q^2416+44659220057169211723034520441190*q^2417+45391202400326060253498089109537*q^2418+46135030084909273731924469143326*q^2419+46890892369680859803455424328557*q^2420+47658981498996031002149933583589*q^2421+48439492749305800311037747726147*q^2422+49232624476374726472137138734834*q^2423+50038578163224685402779529952294*q^2424+50857558468815673195965646775252*q^2425+51689773277474845388521797456199*q^2426+52535433749085130617264256309009*q^2427+53394754370044961462412732061110*q^2428+54267953005010803163560316321128*q^2429+55155250949434371199181697769623*q^2430+56056872982906571194827958163353*q^2431+56973047423320410715470927306016*q^2432+57904006181865279702471806980922*q^2433+58849984818865218352946012831360*q^2434+59811222600473943322164021775075*q^2435+60787962556239631280974996590908*q^2436+61780451537552615972236672424081*q^2437+62788940276989389347424844938824*q^2438+63813683448566459661642922685817*q^2439+64854939728917860304807155533360*q^2440+65912971859410270789451395637534*q^2441+66988046709209958859168098914969*q^2442+68080435339315925835214453596010*q^2443+69190413067573891693193549089992*q^2444+70318259534685935196357879433516*q^2445+71464258771230865809211202812481*q^2446+72628699265710588806194914341138*q^2447+73811874033637993607630818803743*q^2448+75014080687682086103099530887576*q^2449+76235621508886361763171847174484*q^2450+77476803518976613291243362386842*q^2451+78737938553774650240013684889308*q^2452+80019343337734611382258544653809*q^2453+81321339559618842145135343368526*q^2454+82644253949330519393631326130081*q^2455+83988418355920505435977863818478*q^2456+85354169826786129914460619718341*q^2457+86741850688079906126813875184822*q^2458+88151808626346412137220822515905*q^2459+89584396771405883445732835409639*q^2460+91039973780503295037013526429044*q^2461+92518903923742035807227387107399*q^2462+94021557170821516879791737195960*q^2463+95548309279098389513477818713589*q^2464+97099541882991294506149281383393*q^2465+98675642584749408458906804516710*q^2466+100277005046605306387800773729350*q^2467+101904029084333013161504048126526*q^2468+103557120762232378530095342907649*q^2469+105236692489561273299346023013904*q^2470+106943163118437374904935788512866*q^2471+108676958043231683504281382538536*q^2472+110438509301476189073063814863347*q^2473+112228255676308493214619041374759*q^2474+114046642800476477692931053122861*q^2475+115894123261926505570533973283221*q^2476+117771156710998938339949610513132*q^2477+119678209969255157257416379883196*q^2478+121615757139960584079137971823972*q^2479+123584279720248612478523106758941*q^2480+125584266714990678186305360970366*q^2481+127616214752398123548895274304433*q^2482+129680628201381839031931858887452*q^2483+131778019290696103750918452568378*q^2484+133908908229893384315430525434549*q^2485+136073823332117303065204406317460*q^2486+138273301138761334667917593472380*q^2487+140507886546021254421952042233433*q^2488+142778132933369720508953851881745*q^2489+145084602293981849750809728198535*q^2490+147427865367141016669629201745378*q^2491+149808501772654596260135987066442*q^2492+152227100147309752812632801585626*q^2493+154684258283399881411331037530292*q^2494+157180583269352702698761580485186*q^2495+159716691632491529844989430989940*q^2496+162293209483961633025953777077580*q^2497+164910772665854159521090659511168*q^2498+167570026900560486678966029049563*q^2499+170271627942390432670772907327434*q^2500+173016241731488182247298945504470*q^2501+175804544550080347670533196762949*q^2502+178637223181091030839270478913907*q^2503+181514975069159331299043585062922*q^2504+184438508484095204634325684911473*q^2505+187408542686810170570275008637955*q^2506+190425808097759844297190586736452*q^2507+193491046467935875974171164411612*q^2508+196605011052445372363542858063495*q^2509+199768466786716503073425012858328*q^2510+202982190465369498133701172355286*q^2511+206246970923792889720456432753752*q^2512+209563609222465370801235113443760*q^2513+212932918834064307622543008505903*q^2514+216355725833402479097378721439823*q^2515+219832869090235298868173988244858*q^2516+223365200464981328619491202131726*q^2517+226953585007399593024356586772880*q^2518+230598901158267776667286510539093*q^2519+234302040954106104726895996151152*q^2520+238063910234992296832236248050224*q^2521+241885428855513725130679091947772*q^2522+245767530898903513435447893589736*q^2523+249711164894408076697339274396348*q^2524+253717294037934224616729574315146*q^2525+257786896416024736926351717352726*q^2526+261920965233211961745920303198095*q^2527+266120509042799794063677723017205*q^2528+270386551981125055143733849752437*q^2529+274720134005350121870064200742901*q^2530+279122311134839339245846316723651*q^2531+283594155696172600672828641619876*q^2532+288136756571850185914969002383401*q^2533+292751219452743821904548334383853*q^2534+297438667094349658525765772834427*q^2535+302200239576899751284870125611086*q^2536+307037094569389392093572607939104*q^2537+311950407597578554377882670532540*q^2538+316941372316026491045118954375735*q^2539+322011200784219474749312622337107*q^2540+327161123746852465900147620345375*q^2541+332392390918326471420612660083224*q^2542+337706271271524177648868345515913*q^2543+343104053330927445743705429793138*q^2544+348587045470141103449806558264874*q^2545+354156576213888500219146481972361*q^2546+359813994544545164030364155502769*q^2547+365560670213277960358214403230292*q^2548+371397994055858051702931073606752*q^2549+377327378313217047986220803147203*q^2550+383350256956816663475905545639232*q^2551+389468086018903318424144848738310*q^2552+395682343927720077165266035613940*q^2553+401994531847749468430940061251244*q^2554+408406174025061716238838986138002*q^2555+414918818137844096098678632211847*q^2556+421534035652188143770452310489793*q^2557+428253422183212663485676447145812*q^2558+435078597861601525805935955432094*q^2559+442011207705636499194851021259899*q^2560+449052921998806434320989496105488*q^2561+456205436673075409201058350705027*q^2562+463470473697893550843196702652256*q^2563+470849781475035574323207179563392*q^2564+478345135239353221344299264104888*q^2565+485958337465529142803946344907959*q^2566+493691218280920945562119502986807*q^2567+501545635884585524325869506035444*q^2568+509523476972575010802529784088458*q^2569+517626657169597112319269467304472*q^2570+525857121467133859953729764093417*q^2571+534216844668114266697712157472870*q^2572+542707831838237681705566235378777*q^2573+551332118764046148726293911350483*q^2574+560091772417845401134205224552044*q^2575+568988891429575690760745183648305*q^2576+578025606565735011967416737068822*q^2577+587204081215458891130757553162059*q^2578+596526511883862317036977558727511*q^2579+605995128692751041594977058947317*q^2580+615612195888810927893469424594475*q^2581+625380012359385722990625099844375*q^2582+635300912155955123967661530060534*q^2583+645377265025426753898935262953538*q^2584+655611476949357200331082458183173*q^2585+666005990691219066087084923067958*q^2586+676563286351832564255135359365517*q^2587+687285881933082036929107079997220*q^2588+698176333910039406760086831077114*q^2589+709237237811618469988769743820140*q^2590+720471228809885617952867823667072*q^2591+731880982318154527037290099666736*q^2592+743469214597994085613130683296329*q^2593+755238683375280834349098883267188*q^2594+767192188465428976574324756601431*q^2595+779332572407933079615500058380964*q^2596+791662721110360421548445844116991*q^2597+804185564501932060040555124753019*q^2598+816904077196833588246924550781820*q^2599+O(q^2600)
qexp_y=-q^-3-2*q^-2-2*q^-1+-3-4*q-6*q^2-8*q^3-10*q^4-13*q^5-17*q^6-22*q^7-27*q^8-35*q^9-43*q^10-53*q^11-65*q^12-81*q^13-97*q^14-119*q^15-143*q^16-173*q^17-207*q^18-248*q^19-294*q^20-352*q^21-416*q^22-492*q^23-579*q^24-683*q^25-798*q^26-938*q^27-1093*q^28-1277*q^29-1483*q^30-1725*q^31-1995*q^32-2315*q^33-2669*q^34-3082*q^35-3545*q^36-4082*q^37-4680*q^38-5373*q^39-6144*q^40-7032*q^41-8024*q^42-9159*q^43-10422*q^44-11871*q^45-13480*q^46-15312*q^47-17353*q^48-19669*q^49-22242*q^50-25160*q^51-28398*q^52-32056*q^53-36118*q^54-40692*q^55-45764*q^56-51473*q^57-57792*q^58-64881*q^59-72734*q^60-81524*q^61-91245*q^62-102114*q^63-114121*q^64-127517*q^65-142314*q^66-158788*q^67-176965*q^68-197183*q^69-219465*q^70-244201*q^71-271458*q^72-301668*q^73-334918*q^74-371734*q^75-412218*q^76-456977*q^77-506172*q^78-560481*q^79-620119*q^80-685900*q^81-758069*q^82-837565*q^83-924737*q^84-1020647*q^85-1125726*q^86-1241234*q^87-1367684*q^88-1506529*q^89-1658440*q^90-1825064*q^91-2007228*q^92-2206876*q^93-2424972*q^94-2663763*q^95-2924476*q^96-3209663*q^97-3520802*q^98-3860885*q^99-4231657*q^100-4636573*q^101-5077772*q^102-5559192*q^103-6083400*q^104-6654995*q^105-7276979*q^106-7954653*q^107-8691659*q^108-9494047*q^109-10366134*q^110-11314954*q^111-12345560*q^112-13466055*q^113-14682464*q^114-16004052*q^115-17437930*q^116-18994829*q^117-20683024*q^118-22514863*q^119-24500150*q^120-26653001*q^121-28984891*q^122-31512127*q^123-34248048*q^124-37211393*q^125-40417816*q^126-43888733*q^127-47642411*q^128-51703517*q^129-56093198*q^130-60839759*q^131-65967890*q^132-71509927*q^133-77494517*q^134-83958832*q^135-90935964*q^136-98468492*q^137-106594828*q^138-115363583*q^139-124819197*q^140-135017410*q^141-146009382*q^142-157858869*q^143-170625034*q^144-184380596*q^145-199193727*q^146-215147636*q^147-232320644*q^148-250807767*q^149-270699206*q^150-292103216*q^151-315123446*q^152-339883525*q^153-366502194*q^154-395120415*q^155-425874526*q^156-458924922*q^157-494427790*q^158-532565965*q^159-573518016*q^160-617492061*q^161-664692483*q^162-715355799*q^163-769715591*q^164-828040983*q^165-890598384*q^166-957693656*q^167-1029630971*q^168-1106757448*q^169-1189419849*q^170-1278012470*q^171-1372930033*q^172-1474619958*q^173-1583531770*q^174-1700172572*q^175-1825053752*q^176-1958750357*q^177-2101843310*q^178-2254984144*q^179-2418833043*q^180-2594127414*q^181-2781616680*q^182-2982135738*q^183-3196534376*q^184-3425757122*q^185-3670767651*q^186-3932633523*q^187-4212446642*q^188-4511413823*q^189-4830770940*q^190-5171881283*q^191-5536143739*q^192-5925097067*q^193-6340323341*q^194-6783559475*q^195-7256593174*q^196-7761383729*q^197-8299950944*q^198-8874503331*q^199-9487321368*q^200-10140894341*q^201-10837794874*q^202-11580827084*q^203-12372892761*q^204-13217148517*q^205-14116865216*q^206-15075595826*q^207-16097024624*q^208-17185148486*q^209-18344116370*q^210-19578421758*q^211-20892734159*q^212-22292104417*q^213-23781784342*q^214-25367448391*q^215-27055001863*q^216-28850816117*q^217-30761527478*q^218-32794288231*q^219-34956551794*q^220-37256343189*q^221-39702031032*q^222-42302614798*q^223-45067485909*q^224-48006734049*q^225-51130892448*q^226-54451267885*q^227-57979670748*q^228-61728765371*q^229-65711787614*q^230-69942918518*q^231-74436983812*q^232-79209855920*q^233-84278136086*q^234-89659581546*q^235-95372773270*q^236-101437571329*q^237-107874762240*q^238-114706548711*q^239-121956177261*q^240-129648458499*q^241-137809378590*q^242-146466654158*q^243-155649320681*q^244-165388328750*q^245-175716110331*q^246-186667212749*q^247-198277846862*q^248-210586562959*q^249-223633773430*q^250-237462478867*q^251-252117766149*q^252-267647580571*q^253-284102204107*q^254-301535079053*q^255-320002258138*q^256-339563288753*q^257-360280636333*q^258-382220625319*q^259-405452841184*q^260-430051134036*q^261-456092990354*q^262-483660610490*q^263-512840251582*q^264-543723374574*q^265-576405964774*q^266-610989755989*q^267-647581518971*q^268-686294375066*q^269-727247054703*q^270-770565296864*q^271-816381084978*q^272-864834140724*q^273-916071126970*q^274-970247251151*q^275-1027525437766*q^276-1088078037276*q^277-1152085977251*q^278-1219740587581*q^279-1291242719069*q^280-1366804702104*q^281-1446649436276*q^282-1531012479821*q^283-1620141120652*q^284-1714296608846*q^285-1813753197662*q^286-1918800540019*q^287-2029742704049*q^288-2146900730893*q^289-2270611637630*q^290-2401231152059*q^291-2539132690937*q^292-2684710295842*q^293-2838377592945*q^294-3000570929461*q^295-3171748330092*q^296-3352392852174*q^297-3543011527238*q^298-3744138964191*q^299-3956336283963*q^300-4180194971295*q^301-4416335821210*q^302-4665413062645*q^303-4928113305186*q^304-5205159968593*q^305-5497312240822*q^306-5805369817574*q^307-6130171894302*q^308-6472602243095*q^309-6833588228630*q^310-7214106264186*q^311-7615180865714*q^312-8037890494031*q^313-8483366675212*q^314-8952800263780*q^315-9447440620918*q^316-9968602347716*q^317-10517664540760*q^318-11096078008399*q^319-11705364638199*q^320-12347125138055*q^321-13023038510582*q^322-13734870379690*q^323-14484472597086*q^324-15273792172967*q^325-16104871058082*q^326-16979855731666*q^327-17900997158539*q^328-18870661106249*q^329-19891328311204*q^330-20965605553835*q^331-22096226087398*q^332-23286061536146*q^333-24538122593419*q^334-25855571831858*q^335-27241724715014*q^336-28700063358867*q^337-30234237925158*q^338-31848081416521*q^339-33545611467167*q^340-35331046278923*q^341-37208806868122*q^342-39183534198866*q^343-41260091971015*q^344-43443585052154*q^345-45739362836091*q^346-48153039106580*q^347-50690496043078*q^348-53357905591024*q^349-56161734222834*q^350-59108765943606*q^351-62206107853802*q^352-65461214952650*q^353-68881896603512*q^354-72476343237527*q^355-76253133857404*q^356-80221264801263*q^357-84390158356190*q^358-88769693784044*q^359-93370217175835*q^360-98202574874120*q^361-103278124740984*q^362-108608772180326*q^363-114206982921436*q^364-120085821889063*q^365-126258967674093*q^366-132740754431184*q^367-139546188255040*q^368-146690992359171*q^369-154191625502504*q^370-162065330758848*q^371-170330156215388*q^372-179005007566906*q^373-188109671364170*q^374-197664871754619*q^375-207692296479186*q^376-218214658142042*q^377-229255723244205*q^378-240840378289582*q^379-252994662207426*q^380-265745837697903*q^381-279122427314081*q^382-293154290526314*q^383-307872663834697*q^384-323310243948801*q^385-339501232378968*q^386-356481425242227*q^387-374288262694670*q^388-392960925958703*q^389-412540392075936*q^390-433069538671018*q^391-454593204593081*q^392-477158303058227*q^393-500813888661754*q^394-525611279645599*q^395-551604131896478*q^396-578848570999129*q^397-607403273943381*q^398-637329611775440*q^399-668691739648127*q^400-701556751000727*q^401-735994776743038*q^402-772079151815693*q^403-809886524423634*q^404-849497035998558*q^405-890994441313642*q^406-934466303015655*q^407-980004123632263*q^408-1027703555761026*q^409-1077664547132335*q^410-1129991567746622*q^411-1184793769073936*q^412-1242185229598880*q^413-1302285129450460*q^414-1365218015746769*q^415-1431113994127448*q^416-1500109015522306*q^417-1572345085988932*q^418-1647970576736796*q^419-1727140453918451*q^420-1810016613679368*q^421-1896768133768932*q^422-1987571635666412*q^423-2082611559818281*q^424-2182080557132173*q^425-2286179789941362*q^426-2395119355121109*q^427-2509118613140068*q^428-2628406645376644*q^429-2753222613580888*q^430-2883816254267026*q^431-3020448271253760*q^432-3163390869990491*q^433-3312928186160457*q^434-3469356863188664*q^435-3632986519881372*q^436-3804140374715912*q^437-3983155755904501*q^438-4170384776089244*q^439-4366194888596894*q^440-4570969616619620*q^441-4785109159459492*q^442-5009031180710745*q^443-5243171468782866*q^444-5487984788662123*q^445-5743945601467232*q^446-6011548984922535*q^447-6291311416781584*q^448-6583771769663046*q^449-6889492163769556*q^450-7209059041870695*q^451-7543084097305084*q^452-7892205435551373*q^453-8257088583657331*q^454-8638427745479552*q^455-9036946899390922*q^456-9453401154475859*q^457-9888577944057314*q^458-10343298490933606*q^459-10818419104508342*q^460-11314832763925170*q^461-11833470527442998*q^462-12375303242647473*q^463-12941343077550310*q^464-13532645368009923*q^465-14150310280401114*q^466-14795484807327509*q^467-15469364572741948*q^468-16173195987483025*q^469-16908278208755544*q^470-17675965468189009*q^471-18477669198102214*q^472-19314860545932532*q^473-20189072680968952*q^474-21101903509636265*q^475-22055018177635716*q^476-23050152001969591*q^477-24089113184146206*q^478-25173785976250521*q^479-26306133622394870*q^480-27488201776989934*q^481-28722121693167909*q^482-30010113913124471*q^483-31354491723201144*q^484-32757665137895625*q^485-34222144643155162*q^486-35750545496795760*q^487-37345591783448429*q^488-39010121056203765*q^489-40747088727934845*q^490-42559573081115389*q^491-44450780022509809*q^492-46424048489602262*q^493-48482855597973040*q^494-50630822475320546*q^495-52871719832516393*q^496-55209474258803185*q^497-57648174250298720*q^498-60192077001903436*q^499-62845614929876329*q^500-65613402999079203*q^501-68500245778426990*q^502-71511145345304889*q^503-74651308916083288*q^504-77926157372043357*q^505-81341333510662862*q^506-84902711241181372*q^507-88616404505161389*q^508-92488777193748762*q^509-96526452790168276*q^510-100736325063953224*q^511-105125568492346974*q^512-109701649791403212*q^513-114472339176852610*q^514-119445722796812001*q^515-124630214897754732*q^516-130034571227645888*q^517-135667902177968314*q^518-141539687231782182*q^519-147659789157309022*q^520-154038469581339230*q^521-160686404316110412*q^522-167614700143672419*q^523-174834911364317330*q^524-182359057884450034*q^525-190199643080597608*q^526-198369673290630524*q^527-206882677095010224*q^528-215752726317726585*q^529-224994456834469635*q^530-234623091198169593*q^531-244654461091037174*q^532-255105031698537149*q^533-265991925931608498*q^534-277332950681115286*q^535-289146622946412613*q^536-301452198112737381*q^537-314269698131413224*q^538-327619941973648842*q^539-341524576019145683*q^540-356006106850037211*q^541-371087934016783540*q^542-386794385348774792*q^543-403150752277805295*q^544-420183327855352930*q^545-437919444828003760*q^546-456387516564260520*q^547-475617078091162613*q^548-495638830149124693*q^549-516484683413247534*q^550-538187805911268107*q^551-560782670670299174*q^552-584305106748943739*q^553-608792350568476502*q^554-634283100829369675*q^555-660817573803654688*q^556-688437562426423001*q^557-717186495847254916*q^558-747109503007129952*q^559-778253476769219703*q^560-810667142315128948*q^561-844401126197378105*q^562-879508029913838891*q^563-916042504250125954*q^564-954061328415703278*q^565-993623490071909873*q^566-1034790270441998872*q^567-1077625330447807816*q^568-1122194802236537553*q^569-1168567381880808120*q^570-1216814427795474911*q^571-1267010060489510716*q^572-1319231268381366277*q^573-1373558015124888448*q^574-1430073353369181580*q^575-1488863540219601750*q^576-1550018159525713009*q^577-1613630246079706208*q^578-1679796417059155713*q^579-1748617005606890878*q^580-1820196202101084951*q^581-1894642197808141747*q^582-1972067336699103596*q^583-2052588269917675677*q^584-2136326118914634727*q^585-2223406641524520280*q^586-2313960407245836133*q^587-2408122975778057991*q^588-2506035085332596725*q^589-2607842844543662194*q^590-2713697934759409736*q^591-2823757816303458952*q^592-2938185945764236274*q^593-3057151997655016854*q^594-3180832097789825083*q^595-3309409061465535367*q^596-3443072644091405027*q^597-3582019797094557058*q^598-3726454937054091013*q^599-3876590220618076025*q^600-4032645833479550556*q^601-4194850285685653001*q^602-4363440721888979568*q^603-4538663238524950677*q^604-4720773216874405169*q^605-4910035663691320728*q^606-5106725568718496824*q^607-5311128270460697388*q^608-5523539839912590805*q^609-5744267473289467507*q^610-5973629903851658681*q^611-6211957823534331461*q^612-6459594324882405870*q^613-6716895353658814114*q^614-6984230183047067902*q^615-7261981899460736780*q^616-7550547911323328603*q^617-7850340470459521376*q^618-8161787217920906189*q^619-8485331743507655473*q^620-8821434171283113530*q^621-9170571759949997653*q^622-9533239530882794279*q^623-9909950912274859424*q^624-10301238412711767435*q^625-10707654312210662331*q^626-11129771384570252323*q^627-11568183638638095790*q^628-12023507092899457426*q^629-12496380570542428373*q^630-12987466529985057965*q^631-13497451917557857084*q^632-14027049057927340283*q^633-14576996568477144296*q^634-15148060313861949694*q^635-15741034386453509549*q^636-16356742129548255363*q^637-16996037188548444644*q^638-17659804607661585643*q^639-18348961956806021884*q^640-19064460506975860135*q^641-19807286438207100548*q^642-20578462099134468283*q^643-21379047301723838598*q^644-22210140670930118631*q^645-23072881032290569788*q^646-23968448858000915454*q^647-24898067753885697487*q^648-25863006008639249612*q^649-26864578187138579284*q^650-27904146790060983746*q^651-28983123960978270352*q^652-30102973264058505935*q^653-31265211512892515728*q^654-32471410674509830108*q^655-33723199828434210617*q^656-35022267205808621651*q^657-36370362287752254852*q^658-37769297988991313167*q^659-39220952905211696020*q^660-40727273651227582216*q^661-42290277267686535611*q^662-43912053724493292106*q^663-45594768497923630266*q^664-47340665250751120366*q^665-49152068591580398184*q^666-51031386943896219081*q^667-52981115500230517445*q^668-55003839293184271380*q^669-57102236357892213939*q^670-59279081018953700566*q^671-61537247275573410502*q^672-63879712319273765308*q^673-66309560157064353024*q^674-68829985375815830922*q^675-71444297019841379518*q^676-74155922618885209310*q^677-76968412337607394646*q^678-79885443285275665464*q^679-82910823955825352131*q^680-86048498838563169772*q^681-89302553168723388590*q^682-92677217859792000432*q^683-96176874585821822232*q^684-99806061057361357599*q^685-103569476458220618481*q^686-107471987088465742413*q^687-111518632179840696696*q^688-115714629930861484280*q^689-120065383726722316550*q^690-124576488593189317974*q^691-129253737848548657965*q^692-134103130004785833993*q^693-139130875880965142568*q^694-144343405982082791811*q^695-149747378105230156822*q^696-155349685228524715907*q^697-161157463643499926292*q^698-167178101388677182972*q^699-173419246943840828430*q^700-179888818245113223145*q^701-186595011979145752374*q^702-193546313218996316337*q^703-200751505358792872862*q^704-208219680412320943264*q^705-215960249631394304250*q^706-223982954511836842202*q^707-232297878141660007358*q^708-240915456962067875699*q^709-249846492894590739270*q^710-259102165907891207943*q^711-268694046976237841582*q^712-278634111506241691231*q^713-288934753182511759139*q^714-299608798312006527273*q^715-310669520616393130083*q^716-322130656555497538109*q^717-334006421129793374367*q^718-346311524248477448487*q^719-359061187609684808046*q^720-372271162183005566458*q^721-385957746239460812816*q^722-400137804022857520536*q^723-414828785006268700710*q^724-430048743831497025411*q^725-445816360873829978679*q^726-462150963534054479104*q^727-479072548198606322460*q^728-496601802974097828912*q^729-514760131135656559807*q^730-533569675399799974349*q^731-553053342959814507799*q^732-573234831399042438966*q^733-594138655418594391047*q^734-615790174499760809571*q^735-638215621436187431058*q^736-661442131861193606214*q^737-685497774703831296625*q^738-710411583704395667533*q^739-736213589921542134526*q^740-762934855367274447394*q^741-790607507700523793035*q^742-819264776121406697472*q^743-848941028395442356452*q^744-879671809155901407439*q^745-911493879412165272408*q^746-944445257418608869165*q^747-978565260830505532984*q^748-1013894550308116790987*q^749-1050475174494094406702*q^750-1088350616532308143228*q^751-1127565842051910074754*q^752-1168167348791997209589*q^753-1210203217789404950254*q^754-1253723166312596247111*q^755-1298778602462926534358*q^756-1345422681634200022104*q^757-1393710364750621440714*q^758-1443698478482354639724*q^759-1495445777357675861230*q^760-1549013007979636962925*q^761-1604462975265158049372*q^762-1661860610923570487616*q^763-1721273044091564483971*q^764-1782769674351068859147*q^765-1846422247046138852404*q^766-1912304931135356055013*q^767-1980494399495013517227*q^768-2051069911920031806151*q^769-2124113400737212717910*q^770-2199709559288684128540*q^771-2277945933199596983278*q^772-2358913014699377536335*q^773-2442704339910160670397*q^774-2529416589383696080254*q^775-2619149691800095263288*q^776-2712006931122242152601*q^777-2808095057119140242785*q^778-2907524399565175810289*q^779-3010408986028628840252*q^780-3116866663570193517309*q^781-3227019224265126442742*q^782-3340992534884198250366*q^783-3458916670647567808739*q^784-3580926053401892226121*q^785-3707159594135500692980*q^786-3837760840197809256701*q^787-3972878127138802705532*q^788-4112664735551360754228*q^789-4257279052833531225622*q^790-4406884740270965406542*q^791-4561650905358168783282*q^792-4721752279777064899899*q^793-4887369402953440695333*q^794-5058688811628912312279*q^795-5235903235371251083261*q^796-5419211798480821462758*q^797-5608820228218597521196*q^798-5804941069834605256041*q^799-6007793908325340213705*q^800-6217605597421105670463*q^801-6434610495735355240962*q^802-6659050710600210694412*q^803-6891176349524228041965*q^804-7131245779820953034766*q^805-7379525896348895427370*q^806-7636292397937004457578*q^807-7901830072441398185756*q^808-8176433091034280762375*q^809-8460405311676499707612*q^810-8754060592402863387734*q^811-9057723114378071389544*q^812-9371727715381933021241*q^813-9696420233688834652736*q^814-10032157863031210204756*q^815-10379309518619806520708*q^816-10738256214943134191020*q^817-11109391455327590087440*q^818-11493121634014879415619*q^819-11889866450747794887520*q^820-12300059338656992709954*q^821-12724147905450295593339*q^822-13162594388734992442365*q^823-13615876125486196140440*q^824-14084486036531432881903*q^825-14568933126077137328176*q^826-15069742997188998854424*q^827-15587458383265562143640*q^828-16122639696460923673422*q^829-16675865593110950103648*q^830-17247733557164950300056*q^831-17838860501693577596956*q^832-18449883389523396537665*q^833-19081459873086616747267*q^834-19734268954587414462703*q^835-20409011666592646016540*q^836-21106411774201930360082*q^837-21827216498925830793075*q^838-22572197265483485229334*q^839-23342150471671027954427*q^840-24137898282571430363966*q^841-24960289449281630346100*q^842-25810200153489868083410*q^843-26688534878105603891474*q^844-27596227305340515475755*q^845-28534241242471517444208*q^846-29503571576753281274675*q^847-30505245259742084174749*q^848-31540322322570977501866*q^849-32609896922471393868192*q^850-33715098422157540725628*q^851-34857092502404499580200*q^852-36037082309516719056812*q^853-37256309638056423306142*q^854-38516056150613106241817*q^855-39817644635025149235104*q^856-41162440300923711877555*q^857-42551852116054495613210*q^858-43987334184341175470898*q^859-45470387166194041396579*q^860-47002559743126149353298*q^861-48585450127231987351734*q^862-50220707617694723557532*q^863-51910034204932191903952*q^864-53655186224656918846769*q^865-55457976062519565240874*q^866-57320273911726025558560*q^867-59244009584361023811831*q^868-61231174378929547733903*q^869-63283823004916877539064*q^870-65404075567006062445232*q^871-67594119609826406198742*q^872-69856212226006019462947*q^873-72192682228479916229644*q^874-74605932389968132328615*q^875-77098441750658621551723*q^876-79672767997158347956468*q^877-82331549913836472046013*q^878-85077509909779846941457*q^879-87913456622580003239744*q^880-90842287602337090676637*q^881-93866992077201683546379*q^882-96990653804013991354989*q^883-100216454005470132794912*q^884-103547674397558313393832*q^885-106987700308810677360132*q^886-110540023895306881501988*q^887-114208247453099010541914*q^888-117996086832197439347246*q^889-121907374953919510099324*q^890-125946065435955020468060*q^891-130116236327091451905544*q^892-134422093956178941348332*q^893-138867976897428254612113*q^894-143458360056859917304395*q^895-148197858882158123346696*q^896-153091233700998451464868*q^897-158143394190273906397018*q^898-163359403981552811141900*q^899-168744485405375048485938*q^900-174304024379998928326069*q^901-180043575447399129164124*q^902-185968866962421681163738*q^903-192085806438102965053962*q^904-198400486053368360888748*q^905-204919188326337286061247*q^906-211648391959776653425277*q^907-218594777862163514701468*q^908-225765235351242864109033*q^909-233166868543790387103562*q^910-240807002938828812052836*q^911-248693192198272459441494*q^912-256833225132630967506914*q^913-265235132896028572294483*q^914-273907196398572849951877*q^915-282857953940628937318398*q^916-292096209077458050207387*q^917-301631038719094763068755*q^918-311471801474369832400220*q^919-321628146244291656164170*q^920-332110021074165316712931*q^921-342927682270022166448554*q^922-354091703789236857896415*q^923-365612986911287023467378*q^924-377502770199057519424381*q^925-389772639757050656860878*q^926-402434539797457768093088*q^927-415500783520884984567340*q^928-428984064323272264732011*q^929-442897467336256599046133*q^930-457254481313133881384352*q^931-472069010868156871397748*q^932-487355389081972561501522*q^933-503128390481452827043238*q^934-519403244407405994171983*q^935-536195648778971235715838*q^936-553521784268905029228986*q^937-571398328899143346882085*q^938-589842473071609595326411*q^939-608871935044269260669720*q^940-628504976868203704626264*q^941-648760420796358807074656*q^942-669657666180587080317944*q^943-691216706868333644637856*q^944-713458149116476871977261*q^945-736403230034410876209156*q^946-760073836574821691063952*q^947-784492525085025486035576*q^948-809682541438313038850204*q^949-835667841758997280169676*q^950-862473113761654504803778*q^951-890123798719134364242785*q^952-918646114080932916324307*q^953-948067076757434693944813*q^954-978414527092781994804573*q^955-1009717153542864137355189*q^956-1042004518082412186171466*q^957-1075307082358737624740775*q^958-1109656234617394994000891*q^959-1145084317418414869427865*q^960-1181624656169752390439260*q^961-1219311588497771720186100*q^962-1258180494482851211615220*q^963-1298267827781173340634170*q^964-1339611147662302571015066*q^965-1382249151984932372438492*q^966-1426221711142005854852103*q^967-1471569902998986479494889*q^968-1518336048858171857816998*q^969-1566563750474304635956176*q^970-1616297928156154455749268*q^971-1667584859980889313548723*q^972-1720472222157788527274263*q^973-1775009130569772107479270*q^974-1831246183531279305253315*q^975-1889235505792724742036155*q^976-1949030793832153825562104*q^977-2010687362466181898726674*q^978-2074262192823041780862925*q^979-2139813981711788876534630*q^980-2207403192432811489848130*q^981-2277092107065774816983493*q^982-2348944880282596264621506*q^983-2423027594723780678064015*q^984-2499408317988296816152592*q^985-2578157161277651877043330*q^986-2659346339747069826998828*q^987-2743050234606893599432020*q^988-2829345457029990211607047*q^989-2918310913910884528952026*q^990-3010027875535430709064585*q^991-3104580045209503625976460*q^992-3202053630908714253473863*q^993-3302537419000546954703284*q^994-3406122850104292054516679*q^995-3512904097143255021113794*q^996-3622978145658168651085216*q^997-3736444876439550623360426*q^998-3853407150551679158342930*q^999-3973970896809377456998783*q^1000-4098245201784230369436574*q^1001-4226342402405069728824521*q^1002-4358378181233517641114702*q^1003-4494471664483278958237236*q^1004-4634745522868364574691834*q^1005-4779326075353011900094855*q^1006-4928343395893115864665690*q^1007-5081931423246244230799499*q^1008-5240228073944934266659727*q^1009-5403375358514897780782882*q^1010-5571519501037980591266168*q^1011-5744811062146315737282602*q^1012-5923405065552945816673278*q^1013-6107461128210439197853091*q^1014-6297143594208499874270029*q^1015-6492621672507470039761439*q^1016-6694069578624760235512537*q^1017-6901666680376784957581900*q^1018-7115597647799801790746021*q^1019-7336052607358231732663481*q^1020-7563227300570567437235227*q^1021-7797323247167786163566710*q^1022-8038547912921446561322726*q^1023-8287114882263082838954062*q^1024-8543244035839531890141949*q^1025-8807161733132880655294084*q^1026-9079101000297530050333366*q^1027-9359301723350534879776814*q^1028-9648010846876002541369309*q^1029-9945482578387601936507784*q^1030-10251978598518701229119377*q^1031-10567768277192520376719124*q^1032-10893128895951025991788893*q^1033-11228345876603756484423530*q^1034-11573713016385012076408128*q^1035-11929532729789892311652488*q^1036-12296116297287848333857399*q^1037-12673784121094046414768745*q^1038-13062865988207996073170298*q^1039-13463701340910101467021316*q^1040-13876639554936958129973949*q^1041-14302040225536993703830143*q^1042-14740273461639258188189297*q^1043-15191720188348511161145998*q^1044-15656772458012042091309498*q^1045-16135833770083562825558044*q^1046-16629319400042920328813399*q^1047-17137656737609837660645484*q^1048-17661285634524461904460935*q^1049-18200658762146509549414949*q^1050-18756241979160575256083215*q^1051-19328514709653730261366256*q^1052-19917970331868560106279747*q^1053-20525116577912897227123833*q^1054-21150475944745821837540932*q^1055-21794586116737151954540950*q^1056-22458000400137303990012417*q^1057-23141288169771592284759464*q^1058-23845035328314087909600681*q^1059-24569844778472881946584399*q^1060-25316336908461093972146950*q^1061-26085150091104226775181032*q^1062-26876941196978461592529156*q^1063-27692386121950283510150672*q^1064-28532180329533372497111866*q^1065-29397039408454026171433598*q^1066-30287699645863537447879696*q^1067-31204918616610815476014116*q^1068-32149475789037367498628543*q^1069-33122173147731160897392266*q^1070-34123835833726447869707192*q^1071-35155312802610575691473877*q^1072-36217477501051168673291004*q^1073-37311228562230549033059005*q^1074-38437490520728495642286549*q^1075-39597214547367465730288394*q^1076-40791379204590574640194721*q^1077-42020991222915205216302836*q^1078-43287086299063301057813403*q^1079-44590729916341529415542693*q^1080-45933018187904772129420896*q^1081-47315078723508097301113200*q^1082-48738071520414805666787722*q^1083-50203189879099411559261990*q^1084-51711661344449112135027153*q^1085-53264748673138144466070192*q^1086-54863750827916463620409809*q^1087-56510003999524612526891702*q^1088-58204882657016116601491658*q^1089-59949800627238778730300080*q^1090-61746212204298235705337503*q^1091-63595613289796797661568262*q^1092-65499542564715199378042327*q^1093-67459582693774187283044646*q^1094-69477361563190195704916926*q^1095-71554553552708313882811223*q^1096-73692880842875904296838306*q^1097-75894114758488852244032905*q^1098-78160077149225526298872199*q^1099-80492641808451842749956606*q^1100-82893735931266981344766373*q^1101-85365341612827332074260372*q^1102-87909497388075582453924709*q^1103-90528299813969631187472528*q^1104-93223905095398645257713640*q^1105-95998530755941127888557890*q^1106-98854457354715926423299009*q^1107-101794030250544466101323252*q^1108-104819661414742124681663219*q^1109-107933831293823859488216084*q^1110-111139090723512537402021053*q^1111-114438062895405493298186758*q^1112-117833445377762037663262079*q^1113-121328012191841629270788602*q^1114-124924615945333635447973682*q^1115-128626190024386560625887895*q^1116-132435750845860003584403666*q^1117-136356400171389574078857158*q^1118-140391327484974718362335501*q^1119-144543812435766438409475150*q^1120-148817227347856123500520540*q^1121-153215039798833867589226450*q^1122-157740815269013578120966223*q^1123-162398219863189517769597913*q^1124-167191023106922739801037218*q^1125-172123100819323460721450640*q^1126-177198438064434319758409623*q^1127-182421132183287373128363396*q^1128-187795395908851871764606012*q^1129-193325560566058161443654646*q^1130-199016079359232754190098724*q^1131-204871530749248383782716648*q^1132-210896621922848304134634482*q^1133-217096192356573411726385569*q^1134-223475217477882191764855951*q^1135-230038812426023462628044372*q^1136-236792235915389528081476015*q^1137-243740894204048074575153412*q^1138-250890345170325260087588470*q^1139-258246302500284026075621570*q^1140-265814639989122516448644495*q^1141-273601395959490044724097276*q^1142-281612777799905923714172990*q^1143-289855166626440123983661108*q^1144-298335122071009914629071435*q^1145-307059387199621513941458936*q^1146-316034893564088585013000663*q^1147-325268766390735647005924483*q^1148-334768329909805216751398988*q^1149-344541112829265241196031936*q^1150-354594853956932395497033340*q^1151-364937507974806232404112116*q^1152-375577251369736801725472916*q^1153-386522488524529603088810714*q^1154-397781857973828347740290677*q^1155-409364238829099262347295358*q^1156-421278757377286640047049070*q^1157-433534793857694801019114106*q^1158-446141989421907354043206891*q^1159-459110253281542510155710706*q^1160-472449770048909096784441050*q^1161-486171007275618398346265098*q^1162-500284723194483448246449537*q^1163-514801974670030717674071066*q^1164-529734125363236700094836478*q^1165-545092854116098296657949278*q^1166-560890163561944985034252967*q^1167-577138388967400504121305823*q^1168-593850207312212882747393648*q^1169-611038646613175003437524786*q^1170-628717095498681523074834787*q^1171-646899313040475238419984394*q^1172-665599438849472686103288859*q^1173-684832003442570243510093176*q^1174-704611938887682334011318740*q^1175-724954589734279349086957129*q^1176-745875724237057462128557859*q^1177-767391545880393395555889548*q^1178-789518705211616602448606813*q^1179-812274311991157454224497868*q^1180-835675947668024907419109859*q^1181-859741678189098879190174586*q^1182-884490067151133598331136836*q^1183-909940189304405991530762580*q^1184-936111644417371057063354972*q^1185-963024571511730441294726892*q^1186-990699663477765917625960657*q^1187-1019158182079840655219016638*q^1188-1048421973362435010719599268*q^1189-1078513483467142174182850921*q^1190-1109455774871532007952420269*q^1191-1141272543060857938969086921*q^1192-1173988133644084776083396303*q^1193-1207627559925790307234249731*q^1194-1242216520946017426140190104*q^1195-1277781420000237557002998492*q^1196-1314349383652131839420244401*q^1197-1351948281251990196489856226*q^1198-1390606744974096864444908861*q^1199-1430354190386574900207512926*q^1200-1471220837567754406926836579*q^1201-1513237732783244109811647996*q^1202-1556436770738502953951633975*q^1203-1600850717421834956933972797*q^1204-1646513233553373505579787177*q^1205-1693458898655760265102027477*q^1206-1741723235762893894464954486*q^1207-1791342736783275955411447623*q^1208-1842354888535179696130833666*q^1209-1894798199471033639750505117*q^1210-1948712227109139729912274718*q^1211-2004137606191026971805817156*q^1212-2061116077583500176094639550*q^1213-2119690517944640472603489995*q^1214-2179904970173805149831191204*q^1215-2241804674665888296706123698*q^1216-2305436101390928275485153292*q^1217-2370846982820379871377177724*q^1218-2438086347722228689827711192*q^1219-2507204555847376184150805524*q^1220-2578253333530620167395646364*q^1221-2651285810229826627408470184*q^1222-2726356556027823533826173142*q^1223-2803521620121839658608953160*q^1224-2882838570326286429078381710*q^1225-2964366533614995820455165981*q^1226-3048166237730044222181735496*q^1227-3134300053884631212003134196*q^1228-3222832040588542922287800417*q^1229-3313827988625094116900249897*q^1230-3407355467209549651516959164*q^1231-3503483871359417364609070634*q^1232-3602284470508158870646041147*q^1233-3703830458394284628542545868*q^1234-3808197004259004121847969293*q^1235-3915461305386052079697625190*q^1236-4025702641018568440122383314*q^1237-4139002427688391801338572556*q^1238-4255444275994437556292828892*q^1239-4375114048867347754844412155*q^1240-4498099921358968351048164462*q^1241-4624492441995761091140693618*q^1242-4754384595736685676139915461*q^1243-4887871868576677235193156080*q^1244-5025052313838335004379248698*q^1245-5166026620195067474990599584*q^1246-5310898181470495464331512092*q^1247-5459773168259586167009079434*q^1248-5612760601418615746887976793*q^1249-5769972427471774266836198003*q^1250-5931523595983922682225836501*q^1251-6097532138949775014582472574*q^1252-6268119252251549445088848980*q^1253-6443409379237945256032367008*q^1254-6623530296479151286096594071*q^1255-6808613201753457343374851308*q^1256-6998792804322970443160578718*q^1257-7194207417556859041571066474*q^1258-7394999053962564291846391911*q^1259-7601313522686397259870128010*q^1260-7813300529547046245840480036*q^1261-8031113779666560123452160205*q^1262-8254911082765572268876472801*q^1263-8484854461190636687533212400*q^1264-8721110260743844355679243182*q^1265-8963849264386063683972297278*q^1266-9213246808887547665458620415*q^1267-9469482904500898793003664672*q^1268-9732742357733888431452849311*q^1269-10003214897300952456543591929*q^1270-10281095303334802447039043431*q^1271-10566583539940997612731777505*q^1272-10859884891181057149093748296*q^1273-11161210100571183764437481200*q^1274-11470775514186526057859817429*q^1275-11788803227462488253583972120*q^1276-12115521235787580808195852353*q^1277-12451163588983980844852241490*q^1278-12795970549775090376415602622*q^1279-13150188756341155423167632774*q^1280-13514071389067268320372170313*q^1281-13887878341589955715247942780*q^1282-14271876396251960610505527203*q^1283-14666339404076817691421364150*q^1284-15071548469378380488631412430*q^1285-15487792139122566395746361167*q^1286-15915366597162305429872971149*q^1287-16354575863468908887266391452*q^1288-16805731998486961910183392379*q^1289-17269155312742203554221665586*q^1290-17745174581835921593413801967*q^1291-18234127266961885035623968814*q^1292-18736359741086084895017751151*q^1293-19252227520932192863209342704*q^1294-19782095504920087557904875875*q^1295-20326338217207588028995687666*q^1296-20885340057990175638591140973*q^1297-21459495560216434277912544500*q^1298-22049209652881791062093606209*q^1299-22654897931066255671992418976*q^1300-23276986932886929225737884743*q^1301-23915914423539345512707199112*q^1302-24572129686607010924102759186*q^1303-25246093822821986477403763352*q^1304-25938280056464900340586406746*q^1305-26649174049596451087531634016*q^1306-27379274224318259667954592144*q^1307-28129092093264804779298070772*q^1308-28899152598534238585381949854*q^1309-29689994459269971943759804896*q^1310-30502170528111257365523063188*q^1311-31336248156735316823810753642*q^1312-32192809570720190284101119568*q^1313-33072452253962038098784641907*q^1314-33975789342887562354299987352*q^1315-34903450030707020202605775738*q^1316-35856079981960551454566210963*q^1317-36834341757615614235537885473*q^1318-37838915250980903837431014715*q^1319-38870498134707478531004071024*q^1320-39929806319155745004510065496*q^1321-41017574422412596042956080626*q^1322-42134556252251285722271764127*q^1323-43281525300332573571371814145*q^1324-44459275248954342537156706519*q^1325-45668620490663163626590624810*q^1326-46910396661050351962024137074*q^1327-48185461185061665301360607654*q^1328-49494693837159284989214946332*q^1329-50838997315681681118549111060*q^1330-52219297831756889109014135076*q^1331-53636545713132060268755931086*q^1332-55091716023292531215036526715*q^1333-56585809196251384888785211788*q^1334-58119851687401336393760815454*q^1335-59694896640828917128884900227*q^1336-61312024573502291685417936652*q^1337-62972344076752615429251127022*q^1338-64676992535480725563028654822*q^1339-66427136865529986991271923763*q^1340-68223974269678547495244783954*q^1341-70068733012713763267615279488*q^1342-71962673216064562949712298566*q^1343-73907087672477526905685326766*q^1344-75903302681236066265664384674*q^1345-77952678904432622132911723630*q^1346-80056612244818041881321949960*q^1347-82216534745763379052399544434*q^1348-84433915513884257984601573196*q^1349-86710261664889615323308783007*q^1350-89047119293232214005126254378*q^1351-91446074466150606836468303773*q^1352-93908754242708531197199773080*q^1353-96436827718450638923589923268*q^1354-99032007096310524467201312183*q^1355-101696048784420609887893176780*q^1356-104430754521491294149622901088*q^1357-107237972530441076095030463605*q^1358-110119598700978036112482838945*q^1359-113077577801848104987516684133*q^1360-116113904723485089396908933094*q^1361-119230625751813245350657983371*q^1362-122429839873973637582630764758*q^1363-125713700116762161701653703420*q^1364-129084414918588500600741147547*q^1365-132544249535782782849865714866*q^1366-136095527484099097729079239671*q^1367-139740632016283417578511511112*q^1368-143482007636596903634657942676*q^1369-147322161653204911770713004046*q^1370-151263665769366527062303944824*q^1371-155309157714379787145993511213*q^1372-159461342915263404582818804995*q^1373-163722996210177169060870850394*q^1374-168096963604610051348019828650*q^1375-172586164071387492244856088290*q^1376-177193591395577447233290529917*q^1377-181922316065398363161141471724*q^1378-186775487210261655262811654142*q^1379-191756334587106058892701980866*q^1380-196868170616211987671067186194*q^1381-202114392467710095085209826611*q^1382-207498484200030422926047576833*q^1383-213024018951565906192418374797*q^1384-218694661186857686083378043672*q^1385-224514168998638454415358958622*q^1386-230486396467105300170584002961*q^1387-236615296077823753724067380424*q^1388-242904921199701609988561789611*q^1389-249359428624502860561974167450*q^1390-255983081169410665332483664137*q^1391-262780250344181641068469450648*q^1392-269755419084474139467724939544*q^1393-276913184552968210218972987082*q^1394-284258261009937217727177683045*q^1395-291795482754967860710947862376*q^1396-299529807141569582610478445497*q^1397-307466317666452984085697879294*q^1398-315610227135303144779928126219*q^1399-323966880906914317031195027517*q^1400-332541760217600903018088946605*q^1401-341340485587842208111978998892*q^1402-350368820313169165131644939449*q^1403-359632674041345929269196901546*q^1404-369138106437952303348070590510*q^1405-378891330942519884611191937460*q^1406-388898718617430351764402543633*q^1407-399166802091833576526983609604*q^1408-409702279602901353877821222387*q^1409-420512019136784257267911243646*q^1410-431603062671699937496425532841*q^1411-442982630525635460494238645960*q^1412-454658125811209919770968075484*q^1413-466637139000300523755670888868*q^1414-478927452601101958293494483167*q^1415-491537045950348606201912769142*q^1416-504474100123498902844918526292*q^1417-517747002965743840848047492528*q^1418-531364354246774574968192541990*q^1419-545334970942309906535788362596*q^1420-559667892645460756101850972469*q^1421-574372387111077803899149164426*q^1422-589457955936308355692122890772*q^1423-604934340380660960473358638490*q^1424-620811527328959897826577359181*q^1425-637099755400647682180167377852*q^1426-653809521208981208207663488458*q^1427-670951585773746921750323690273*q^1428-688536981091211943546537000989*q^1429-706577016865111742087874467416*q^1430-725083287402570749172489990729*q^1431-744067678678940076213220922285*q^1432-763542375575636738129283096354*q^1433-783519869295160846801300956597*q^1434-804012964957572142609559917382*q^1435-825034789382803782762779154141*q^1436-846598799063301085122810956419*q^1437-868718788331574185362408826835*q^1438-891408897727368444395566585176*q^1439-914683622569262634935282410852*q^1440-938557821735625150250571796995*q^1441-963046726659969837207601111996*q^1442-988165950545878851814718472904*q^1443-1013931497806776706823549060934*q^1444-1040359773735971317168199413251*q^1445-1067467594412500289261510739823*q^1446-1095272196848458446511264421842*q^1447-1123791249383610961121626484608*q^1448-1153042862333240601057560533511*q^1449-1183045598895312197252667618926*q^1450-1213818486323188262765952251194*q^1451-1245381027370270804329088376793*q^1452-1277753212013102190035759464251*q^1453-1310955529459605865915794115978*q^1454-1345008980449312857098802366825*q^1455-1379935089852575060501297748070*q^1456-1415755919575939136385126541122*q^1457-1452494081781017356449141746853*q^1458-1490172752424372577232857471570*q^1459-1528815685126104889499426795952*q^1460-1568447225375016685437611996509*q^1461-1609092325078411467775863725031*q^1462-1650776557464779682416383165289*q^1463-1693526132347812024597747080357*q^1464-1737367911760387796382888982027*q^1465-1782329425967382051471607707690*q^1466-1828438889866351983719178355784*q^1467-1875725219785368586027994837397*q^1468-1924218050687486360906682831452*q^1469-1973947753791559288060661856377*q^1470-2024945454619348505045648710859*q^1471-2077243051479092896984435830848*q^1472-2130873234395962020848287119697*q^1473-2185869504500047329067201693824*q^1474-2242266193882807370422095833287*q^1475-2300098485933130490312268594962*q^1476-2359402436164450277215867144947*q^1477-2420214993544608680074096124822*q^1478-2482574022340446009409694821321*q^1479-2546518324489369099875348752854*q^1480-2612087662510446340355411438876*q^1481-2679322782967863308146159169246*q^1482-2748265440499883915748463242956*q^1483-2818958422426760579885202496632*q^1484-2891445573951362468539178556687*q^1485-2965771823966603686473737569490*q^1486-3041983211484093839368204988752*q^1487-3120126912698761086809327254915*q^1488-3200251268704554096788092468790*q^1489-3282405813876672542137442443628*q^1490-3366641304936148524966151767993*q^1491-3453009750712960824521914278303*q^1492-3541564442624253805977696115958*q^1493-3632359985884609375562859512510*q^1494-3725452331465728293346700927336*q^1495-3820898808823271533085983717426*q^1496-3918758159409039111262473621677*q^1497-4019090570987076843499918708688*q^1498-4121957712772747886451322094536*q^1499-4227422771414238482768233150987*q^1500-4335550487836434293164424818772*q^1501-4446407194967556687616889870712*q^1502-4560060856369436840586807249527*q^1503-4676581105792779837990321507144*q^1504-4796039287679281965460052239903*q^1505-4918508498632961074444978721248*q^1506-5044063629883594400429148505148*q^1507-5172781410765678333176952230200*q^1508-5304740453236883705847799761440*q^1509-5440021297460524775592882875716*q^1510-5578706458477144846218671609710*q^1511-5720880473990891700031672847854*q^1512-5866629953296967667461402576163*q^1513-6016043627377036172418931059342*q^1514-6169212400190106361636515807616*q^1515-6326229401187042464167011405420*q^1516-6487190039077513686950411310724*q^1517-6652192056878854810597498908890*q^1518-6821335588277007537063755232268*q^1519-6994723215330397669839700048878*q^1520-7172460027548335221165500280649*q^1521-7354653682376241652038949462730*q^1522-7541414467120774052650922720130*q^1523-7732855362348666739897093258487*q^1524-7929092106793911465863998665427*q^1525-8130243263808683200272181076278*q^1526-8336430289394255878510593571157*q^1527-8547777601848974988128514124521*q^1528-8764412653071229674568488581103*q^1529-8986466001556227925164869038689*q^1530-9214071387126294320421412720625*q^1531-9447365807435310877902814257318*q^1532-9686489596288879387122619453864*q^1533-9931586503822726668788301427848*q^1534-10182803778582875910695949486443*q^1535-10440292251552094189730966782237*q^1536-10704206422168173842440690315266*q^1537-10974704546380638236356325142970*q^1538-11251948726793557958582442510371*q^1539-11536105004943244361383166599376*q^1540-11827343455760732950622593952783*q^1541-12125838284270100255097587912002*q^1542-12431767924574855710398371176060*q^1543-12745315141185833766468924676222*q^1544-13066667132745264042217430592914*q^1545-13396015638202935947002712399628*q^1546-13733557045501683996818121498139*q^1547-14079492502830716075664869108041*q^1548-14434028032506676480362218246676*q^1549-14797374647543691653818521502159*q^1550-15169748470975078580740972325936*q^1551-15551370857990814666087656700123*q^1552-15942468520956365288970097859533*q^1553-16343273657379949708661655402376*q^1554-16754024080896891623505913861403*q^1555-17174963355341253791435865746329*q^1556-17606340931976593076455273379499*q^1557-18048412289959297137496409359964*q^1558-18501439080109675480487717384127*q^1559-18965689272067677450482188443068*q^1560-19441437304911899154620980794519*q^1561-19928964241322319572517294017880*q^1562-20428557925369076944453806001689*q^1563-20940513144011456761580799653760*q^1564-21465131792393218602856858456111*q^1565-22002723043022334982397021054236*q^1566-22553603518925260208296514383741*q^1567-23118097470867882741403436036621*q^1568-23696536958737452297168499530711*q^1569-24289262037181902046340317653682*q^1570-24896620945605221120620655520290*q^1571-25518970302619759604936253590754*q^1572-26156675305058684508185816544489*q^1573-26810109931654134469562927044104*q^1574-27479657151489063285534360750709*q^1575-28165709137333198521607142260732*q^1576-28868667483976094579215146813812*q^1577-29588943431672807510893048583968*q^1578-30326958094820387733028312137710*q^1579-31083142695986051497245679381326*q^1580-31857938805410681779629829447072*q^1581-32651798586114096017302869273674*q^1582-33465185044731434284483788029546*q^1583-34298572288212935832829741376576*q^1584-35152445786522420110628117565430*q^1585-36027302641472836019004297364546*q^1586-36923651861840429293585277815761*q^1587-37842014644902264858465003148842*q^1588-38782924664545171245347954742351*q^1589-39746928366097506714219921924581*q^1590-40734585268038627522129676085768*q^1591-41746468270744423463789823468683*q^1592-42783163972430923915587796239144*q^1593-43845272992461621264310945692436*q^1594-44933410302187961038609304318607*q^1595-46048205563496257825359783226024*q^1596-47190303475238270160423471480361*q^1597-48360364127726650920145902839272*q^1598-49559063365480643183640844962552*q^1599-50787093158411556233876972471613*q^1600-52045161981641897149823396947663*q^1601-53333995204156387633783219145438*q^1602-54654335486487632200020368472431*q^1603-56006943187643756029049540727720*q^1604-57392596781490071697099256327876*q^1605-58812093282801593022650112268774*q^1606-60266248683208168710275153272894*q^1607-61755898397258983617699138694379*q^1608-63281897718838352954679174404989*q^1609-64845122288169935649294306135572*q^1610-66446468569651903573892615403107*q^1611-68086854340771040125669116409616*q^1612-69767219192349395454075058448165*q^1613-71488525040382808845003343982392*q^1614-73251756649736516731856807275062*q^1615-75057922169969005440188447013674*q^1616-76908053683561441193464473146793*q^1617-78803207766836219451283115369314*q^1618-80744466063854626327103861078652*q^1619-82732935873590095277301412982510*q^1620-84769750750680282495835543925249*q^1621-86856071120067968316078955086301*q^1622-88993084905847834582473539412126*q^1623-91182008174643258316381208634398*q^1624-93424085793844620495956124482516*q^1625-95720592105048039272087914507712*q^1626-98072831613041125275939518474105*q^1627-100482139690690101561844217429236*q^1628-102949883300090663517759070280086*q^1629-105477461730353048220393512966086*q^1630-108066307352400175212667686903320*q^1631-110717886391166179605468023205636*q^1632-113433699715591426543122652807649*q^1633-116215283646818935979113753952784*q^1634-119064210785006307104064461723252*q^1635-121982090855176469571209115014030*q^1636-124970571572540158666119595790208*q^1637-128031339527732664920395234778164*q^1638-131166121092417406382600150767782*q^1639-134376683345718959088931224637120*q^1640-137664835021958625598150703879485*q^1641-141032427480176161993242980567372*q^1642-144481355695932194404271358221899*q^1643-148013559275896869926558221993602*q^1644-151631023495741684372147330333356*q^1645-155335780361862937344117899822918*q^1646-159129909697477171078042386767617*q^1647-163015540253640973643525498998940*q^1648-166994850845759963859753821493270*q^1649-171070071516164338343766150224274*q^1650-175243484723341352069170457402771*q^1651-179517426558428229608641406338090*q^1652-183894287989582573800473253357354*q^1653-188376516134861051958789330502468*q^1654-192966615564251313394185350251368*q^1655-197667149631516418910151512066156*q^1656-202480741836525867248150859967531*q^1657-207410077218762270937245057513788*q^1658-212457903782708196707324909984560*q^1659-217627033955833321935638584181544*q^1660-222920346079918208635643573339387*q^1661-228340785936467331106967930330352*q^1662-233891368306980860938004481645850*q^1663-239575178568871776714627125477704*q^1664-245395374327832482402250656197666*q^1665-251355187087472943172007236615789*q^1666-257457923957070745971178899778968*q^1667-263706969398292111565895003436680*q^1668-270105787011762099529083171836389*q^1669-276657921364381696635201314495859*q^1670-283366999858309545869962350307660*q^1671-290236734642546388264432311595180*q^1672-297270924568081245847635255635622*q^1673-304473457187579593057794845115619*q^1674-311848310800615648327824701182718*q^1675-319399556545473080332136239547428*q^1676-327131360538561276685832470740281*q^1677-335047986062517470783551436392068*q^1678-343153795804088887093250312140986*q^1679-351453254142913241432272399696474*q^1680-359950929492340852933095172412784*q^1681-368651496693466873994181944438670*q^1682-377559739463568166381877211455958*q^1683-386680552900165721621905468220275*q^1684-396018946041960695511003282200600*q^1685-405580044487919665976433003523740*q^1686-415369093075813095232752369026021*q^1687-425391458621539737165705139264772*q^1688-435652632720599354998035260930731*q^1689-446158234613106148223145275271039*q^1690-456914014113766218952771164479550*q^1691-467925854608273771376448990082136*q^1692-479199776117613033212292131922045*q^1693-490741938431785639271777793997853*q^1694-502558644314516935904707856634252*q^1695-514656342780528864599477151984342*q^1696-527041632447002287118317546304824*q^1697-539721264960887325505462382250629*q^1698-552702148503757044538694600109156*q^1699-565991351375937092506813368252712*q^1700-579596105661682288003568674672084*q^1701-593523810977210074835236594743080*q^1702-607782038303440826869432920289541*q^1703-622378533905335636851126391003268*q^1704-637321223339764044233683591845282*q^1705-652618215553876601842761512393464*q^1706-668277807076000840023222617006872*q^1707-684308486301123502253882224530401*q^1708-700718937873067502661119300695966*q^1709-717518047165518323103797510624712*q^1710-734714904864102144788565690370483*q^1711-752318811651766313356780487602204*q^1712-770339282999762401305687259978577*q^1713-788786054066582560802830017328885*q^1714-807669084707251703022878157480630*q^1715-826998564595430686813160477914016*q^1716-846784918460839815104003351058520*q^1717-867038811444566897859017231795790*q^1718-887771154574880626940968669646946*q^1719-908993110366227382692525339863527*q^1720-930716098544148552225408285597550*q^1721-952951801898915332517789907198087*q^1722-975712172270739532260392904035069*q^1723-999009436669481407296531105646600*q^1724-1022856103531839797595502047872543*q^1725-1047264969119075096184353951494031*q^1726-1072249124058382622186493140351065*q^1727-1097821960031102092827542807220880*q^1728-1123997176611018860966623421094735*q^1729-1150788788256083691364274448131845*q^1730-1178211131456950877093845999156949*q^1731-1206278872045808717094767635614644*q^1732-1235007012669052592480769267925451*q^1733-1264410900427428346248613851367875*q^1734-1294506234687353213612478857182214*q^1735-1325309075067202404902725582984745*q^1736-1356835849602432454919213380477775*q^1737-1389103363093496841243279943347520*q^1738-1422128805640596004851409413560913*q^1739-1455929761369391981337473207327806*q^1740-1490524217351908256657684811576521*q^1741-1525930572726927381569094621853642*q^1742-1562167648024293221821374965107496*q^1743-1599254694697620652420047446231868*q^1744-1637211404870013953875374225354115*q^1745-1676057921297495283370059402889226*q^1746-1715814847554947326709633025200693*q^1747-1756503258449478715804729239659656*q^1748-1798144710666227996831324047586334*q^1749-1840761253651730964727732282654601*q^1750-1884375440740088039501507919093650*q^1751-1929010340527282137696395708329417*q^1752-1974689548499114211700063658940250*q^1753-2021437198918342358863010650401762*q^1754-2069277976976732189833081783632289*q^1755-2118237131217850038920211112978427*q^1756-2168340486236557672275970483368216*q^1757-2219614455661296428932937130307782*q^1758-2272086055425381314902408861420440*q^1759-2325782917333660466770247145741964*q^1760-2380733302931033734815775321115127*q^1761-2436966117679464889825159332637151*q^1762-2494510925450266286038809938772387*q^1763-2553397963338581675851682800761149*q^1764-2613658156807143451508812267606019*q^1765-2675323135166533823009212322676231*q^1766-2738425247399336539938598794494032*q^1767-2802997578335725642547131216488908*q^1768-2869073965188201623618947095750078*q^1769-2936689014453352188271489760638918*q^1770-3005878119188685783398485859938516*q^1771-3076677476672760098447731625755056*q^1772-3149124106457006115041894212980175*q^1773-3223255868817829846225678783392745*q^1774-3299111483617759988864034170162321*q^1775-3376730549584599131243816568774824*q^1776-3456153564017730276599779070870600*q^1777-3537421942930928052609001152546763*q^1778-3620578041641226474370637879879595*q^1779-3705665175813601278203359545046430*q^1780-3792727642971436077200733860253512*q^1781-3881810744482956644232167261562806*q^1782-3972960808034037970205603049369520*q^1783-4066225210598013084885103443688980*q^1784-4161652401913342466272036827434251*q^1785-4259291928480236884559348997605146*q^1786-4359194458087566266371672542925762*q^1787-4461411804881631277984243930868922*q^1788-4565996954988624388318047720992605*q^1789-4673004092702861808279379190820448*q^1790-4782488627253128526650335067438938*q^1791-4894507220159744269185184670487677*q^1792-5009117813195230250329068273540855*q^1793-5126379656961733630814876807917718*q^1794-5246353340098650333090322350410172*q^1795-5369100819134175834080080292874204*q^1796-5494685448994809486249365690725389*q^1797-5623172014187139315946328914510192*q^1798-5754626760666542889909116477802842*q^1799-5889117428407754197305837885467937*q^1800-6026713284692568386427446775639590*q^1801-6167485158130284060272267614984553*q^1802-6311505473426818538866076416208872*q^1803-6458848286918773443150499373839440*q^1804-6609589322889078056293094705347155*q^1805-6763806010681194544388818799517411*q^1806-6921577522629234227046745279269267*q^1807-7082984812821706015876644190062460*q^1808-7248110656716998890546134597181477*q^1809-7417039691629088159335166406568698*q^1810-7589858458102352308129121292650689*q^1811-7766655442194791744244775505418068*q^1812-7947521118689354793779637658848615*q^1813-8132547995253498142540445791246362*q^1814-8321830657567540676948357528233515*q^1815-8515465815442809574731658779693010*q^1816-8713552349951027724400957666524307*q^1817-8916191361586850271733286164199544*q^1818-9123486219485927563587026633805565*q^1819-9335542611721350100089954676455974*q^1820-9552468596701820633879998769724824*q^1821-9774374655695397346174196715455422*q^1822-10001373746503162459156968895876834*q^1823-10233581358307690749121505080288940*q^1824-10471115567721724638431310080822727*q^1825-10714097096063004862641664135114308*q^1826-10962649367881760625267281308548857*q^1827-11216898570767928621263036281380623*q^1828-11476973716465748885811963115614345*q^1829-11743006703323975019918693903963691*q^1830-12015132380110539575928395832197921*q^1831-12293488611221130123980309401323140*q^1832-12578216343311760446319857295341516*q^1833-12869459673386062246246455243397924*q^1834-13167365918368678460072907351546687*q^1835-13472085686196807505325020880346718*q^1836-13783772948462631402050440798626507*q^1837-14102585114640057402862546333736930*q^1838-14428683107929915446198219647223359*q^1839-14762231442758480096585997601308120*q^1840-15103398303964928611695228486667194*q^1841-15452355627714104022184182452982342*q^1842-15809279184171726656105767212229055*q^1843-16174348661979986980929413888489252*q^1844-16547747754572260077207839431572097*q^1845-16929664248366505046268969122795726*q^1846-17320290112877754370960985029035322*q^1847-17719821592790956191964874258423232*q^1848-18128459302036309892199976397350304*q^1849-18546408319910129746937045604856182*q^1850-18973878289285186037875432074503214*q^1851-19411083516955405343375451931234621*q^1852-19858243076160765127601071924158200*q^1853-20315580911339189604613102018361186*q^1854-20783325945153247657790975529063701*q^1855-21261712187840466643955444288240708*q^1856-21750978848937111800728990968592703*q^1857-22251370451426336945278710539387767*q^1858-22763136948362691887581203122509480*q^1859-23286533842026072667822525641661648*q^1860-23821822305659326142183799107531594*q^1861-24369269307844867715119259689842882*q^1862-24929147739576844020108219795114670*q^1863-25501736544086568159915942918193752*q^1864-26087320849480177698983229667932311*q^1865-26686192104248711973082271082188191*q^1866-27298648215712079511240880740353075*q^1867-27924993691459685412923774004877366*q^1868-28565539783851816557618063928083354*q^1869-29220604637647236446582068921621006*q^1870-29890513440823825559914145788502446*q^1871-30575598578660514199196075201383310*q^1872-31276199791150197256101593070679412*q^1873-31992664333814790983207572473246074*q^1874-32725347141995095133942508785327520*q^1875-33474610998689656505712708174518492*q^1876-34240826706018396565575396611216238*q^1877-35024373260388363120947418279491455*q^1878-35825638031440598636195858657031426*q^1879-36645016944858782386253403794929734*q^1880-37482914669122005016754268669223274*q^1881-38339744806285768779558523263090415*q^1882-39215930086877079690834085739190648*q^1883-40111902568991305584447517821758104*q^1884-41028103841680321589194864758296984*q^1885-41964985232723348347251247862180970*q^1886-42923008020873813524359174402197427*q^1887-43902643652677530176235186297189064*q^1888-44904373963959491673382461818888437*q^1889-45928691406078628417271272074036331*q^1890-46976099277051961982818656075366921*q^1891-48047111957651723796518285397338840*q^1892-49142255152581183623359603022993715*q^1893-50262066136837154121178631631240526*q^1894-51407094007369407287702261142754752*q^1895-52577899940149552835880051629299828*q^1896-53775057452764293292829081558500841*q^1897-54999152672650381918862414769070004*q^1898-56250784611091073441509774900906976*q^1899-57530565443096370015784297057330978*q^1900-58839120793291931966293931897686274*q^1901-60177090027944140587544187192063546*q^1902-61545126553251474944375353479132782*q^1903-62943898120035092000318830012292615*q^1904-64374087134964286038796138039830002*q^1905-65836390978455344932132347263810105*q^1906-67331522329385224054350940340973750*q^1907-68860209496764419152720140970543446*q^1908-70423196758516444159564564395077826*q^1909-72021244707514404291702044639112663*q^1910-73655130605028305895677636410013623*q^1911-75325648741739957828483641958750087*q^1912-77033610806485601942241798763823613*q^1913-78779846262889757866390270292012118*q^1914-80565202734057187164646423374370275*q^1915-82390546395493369408002121371098847*q^1916-84256762376427445352504715670150236*q^1917-86164755169715215485113513344412673*q^1918-88115449050503493501824418974131301*q^1919-90109788503840898974357487854643286*q^1920-92148738661424039545762692215243434*q^1921-94233285747671975556853886142101708*q^1922-96364437535325887252135284601973186*q^1923-98543223810774971651514037848844516*q^1924-100770696849313791222924230760804213*q^1925-103047931900540574576302965297966022*q^1926-105376027684110339159957046960017740*q^1927-107756106896061162220629541591683912*q^1928-110189316725936477951806783280176251*q^1929-112676829384930920564046769688124906*q^1930-115219842645291974060332180974518108*q^1931-117819580391214524469948067814122996*q^1932-120477293181470348517200604969994463*q^1933-123194258824019608775597673792786258*q^1934-125971782962856568858593459735061898*q^1935-128811199677346987641388524347793713*q^1936-131713872094320008719675890046022176*q^1937-134681193013182824724658280328428022*q^1938-137714585544331975811624717718740561*q^1939-140815503761140831972975091832336403*q^1940-143985433365808620142884857434661978*q^1941-147225892369362283627854131037261458*q^1942-150538431786108513834223451175985372*q^1943-153924636342839466755254331120169189*q^1944-157386125203101980125203872098460970*q^1945-160924552706846535647684571214368349*q^1946-164541609125778775446583792491226846*q^1947-168239021434743076888515146969178466*q^1948-172018554099474526667822260196942878*q^1949-175882009881062607464147356258374636*q^1950-179831230657477030364038742827512516*q^1951-183868098262513407434798735063691678*q^1952-187994535342523873448775324210470746*q^1953-192212506231305327549869326504107015*q^1954-196524017843525687050510365956017899*q^1955-200931120587076420234914395641123700*q^1956-205435909294747665772890680975440952*q^1957-210040524175630446724324454872476162*q^1958-214747151786658860227419654176676982*q^1959-219558026024713663339271142935424924*q^1960-224475429139717394574620051018800928*q^1961-229501692769160062912751223959290338*q^1962-234639198994503515212269369048960061*q^1963-239890381419921852454343937499398247*q^1964-245257726273844719195676837475429256*q^1965-250743773533779932339618236680468915*q^1966-256351118074901759376776909958742105*q^1967-262082410842901195814159707864810355*q^1968-267940360051604841545042690878421574*q^1969-273927732405879429542919607095109960*q^1970-280047354350349732835469918106210837*q^1971-286302113344468460285815075410012908*q^1972-292694959164487864036279558412716617*q^1973-299228905232894114537939952059193400*q^1974-305907029975877069081755051092808195*q^1975-312732478209419859575333528356259692*q^1976-319708462554604771596557746895811721*q^1977-326838264882744172342227078015968660*q^1978-334125237790957787051354022089762110*q^1979-341572806108830414591119647814615534*q^1980-349184468436797230688298543917053877*q^1981-356963798716917144476167378071065712*q^1982-364914447836708268624421549048414529*q^1983-373040145266733427969294612053052483*q^1984-381344700732637784773214479130220615*q^1985-389832005922355093098154754816558092*q^1986-398506036229213829291537546065860102*q^1987-407370852531689472779378665733278190*q^1988-416430603010564550777331813958084522*q^1989-425689525004273704631603548841301575*q^1990-435151946903227004364577308678985750*q^1991-444822290083921024036702279358082002*q^1992-454705070883663814376080816984151613*q^1993-464804902616756863132970996584142109*q^1994-475126497632994438986924376887924895*q^1995-485674669419358363886313526371056376*q^1996-496454334745804273218814722177953109*q^1997-507470515856053795471747400823303558*q^1998-518728342704325835432183264012884121*q^1999-530233055238959269735258546574022612*q^2000-541990005733898883706233149647967134*q^2001-554004661169036286160901997406387156*q^2002-566282605660417857781593964963319247*q^2003-578829542941352511046815075317183731*q^2004-591651298895473189772973980908682864*q^2005-604753824142827606277501445576709408*q^2006-618143196680095728984987630097384246*q^2007-631825624576053985104340595258068576*q^2008-645807448723429057496407230926377694*q^2009-660095145648307524148042089171486395*q^2010-674695330378291439182436134059486181*q^2011-689614759370614278180177401897109352*q^2012-704860333501456494916186477881134735*q^2013-720439101117725253547877286337661644*q^2014-736358261152588737740343667580213414*q^2015-752625166306081788305421684425916589*q^2016-769247326292126512372631459371226876*q^2017-786232411153338932035719704413870920*q^2018-803588254645020728351128997384858875*q^2019-821322857689763679660487148556258912*q^2020-839444391904123521828088706103735678*q^2021-857961203198849664312576799739294200*q^2022-876881815454187511252830513842420956*q^2023-896214934271801053166266631420652286*q^2024-915969450804894944546292047541103798*q^2025-936154445668147457877073992868892369*q^2026-956779192929098538388090003167248496*q^2027-977853164182670668578031183749590187*q^2028-999386032710534421122805788695418280*q^2029-1021387677727065425643131350241092456*q^2030-1043868188713675033893203148518019494*q^2031-1066837869843333231718998918949681011*q^2032-1090307244497139350577185644350342232*q^2033-1114287059874833869068789579184631234*q^2034-1138788291701183102815741417952489320*q^2035-1163822149030207851760160305990504126*q^2036-1189400079149267145653618402312697580*q^2037-1215533772585049093907871009487351812*q^2038-1242235168213562544258552718909764835*q^2039-1269516458476265778757822642411081649*q^2040-1297390094704511865755220053145633660*q^2041-1325868792554534535798180148768130206*q^2042-1354965537555243599249979649260183739*q^2043-1384693590771144967089574822173129413*q^2044-1415066494582747316497630339475635246*q^2045-1446098078586865352823842188031786998*q^2046-1477802465619278503290643814366701704*q^2047-1510194077902253728883217652424977620*q^2048-1543287643319492004508217116456574483*q^2049-1577098201821109887444341919749570830*q^2050-1611641111961320516884757638001448298*q^2051-1646932057571532356977805928901026082*q^2052-1682987054571639060103256239423861195*q^2053-1719822457922329980411750874888396090*q^2054-1757454968721308159209946998834144837*q^2055-1795901641446361028089975153738496748*q^2056-1835179891348288683538863417519443430*q^2057-1875307501996755372900684802279641862*q^2058-1916302632982191848262020746209695260*q^2059-1958183827776939487173225204550638706*q^2060-2000970021758891600913317794192119103*q^2061-2044680550400953147665521139941214662*q^2062-2089335157629707194900995867944737969*q^2063-2134954004356744928231665718373382647*q^2064-2181557677186185840045838151278620156*q^2065-2229167197301985946520281620394386373*q^2066-2277804029538704534868124503408998881*q^2067-2327490091639474030473669637141736444*q^2068-2378247763704993156398069790779009188*q^2069-2430099897837440632584305181477273032*q^2070-2483069827983285291274064488249096957*q^2071-2537181379979048666102676336100446406*q^2072-2592458881804157909260448641117632901*q^2073-2648927174045110301918908952423450456*q^2074-2706611620575255713949365440704820706*q^2075-2765538119454590138249480962451347879*q^2076-2825733114054041940866024294800660520*q^2077-2887223604408822729553728792633605790*q^2078-2950037158805506820624607365912021410*q^2079-3014201925607597176503592178079532198*q^2080-3079746645324431466623578090675859304*q^2081-3146700662928379572376064380038017790*q^2082-3215093940425383487285462101149807886*q^2083-3284957069683992157269840235512138393*q^2084-3356321285528147439556918383876382177*q^2085-3429218479099083034119280955305863489*q^2086-3503681211491806037485060757734459001*q^2087-3579742727671740687792925607205313330*q^2088-3657436970677225993516940622070312680*q^2089-3736798596113673269499958260485737506*q^2090-3817862986945306226822318377365933376*q^2091-3900666268590525181542562281453690972*q^2092-3985245324327058248073884626769443338*q^2093-4071637811013186070733076196122087274*q^2094-4159882175131452811074216496815066917*q^2095-4250017669161404754758202228240454898*q^2096-4342084368288029121916441293975227850*q^2097-4436123187452699465987494602599064299*q^2098-4532175898753570522683325436343386081*q^2099-4630285149202504530860179764549207282*q^2100-4730494478845752988404951865736885051*q^2101-4832848339255762537679258551961500548*q^2102-4937392112401621297396969509453036522*q^2103-5044172129905812481078978755902816932*q^2104-5153235692695095670368038417481263087*q^2105-5264631091053492655745035724923455738*q^2106-5378407625085514424736263344948100881*q^2107-5494615625597928681068310309062341451*q^2108-5613306475408533327924190937152125936*q^2109-5734532631090570658358768356599156060*q^2110-5858347645161589680006395104418260949*q^2111-5984806188725740074755155928551060476*q^2112-6113964074578660874600049392380763658*q^2113-6245878280784310039210157556958176661*q^2114-6380606974733267870068061848999746569*q^2115-6518209537692237608720526981751933916*q^2116-6658746589854660767742450581652951034*q^2117-6802280015902562752467096458121436536*q^2118-6948872991089946278335672889644212789*q^2119-7098590007858255994606435361862630661*q^2120-7251496902994647723166817599202717132*q^2121-7407660885344009834868958924668762846*q^2122-7567150564085902652393129899724358017*q^2123-7730035977587804413602358804622143078*q^2124-7896388622846279394264602711381240245*q^2125-8066281485527915301358221158666010540*q^2126-8239789070622113154013889445759329188*q^2127-8416987433718053598057039919767147368*q^2128-8597954212918409102814355268879914948*q^2129-8782768661402621797117764026479025852*q^2130-8971511680652821970794675008500477834*q^2131-9164265854355722532469537400587370874*q^2132-9361115482994090134696172063221698800*q^2133-9562146619141664289813956871672573622*q^2134-9767447103475671770080705024579569075*q^2135-9977106601521364952644360709713594390*q^2136-10191216641143299704684936326077690938*q^2137-10409870650798360948314472244077706754*q^2138-10633163998565842374960187498160582281*q^2139-10861194031970190939491708857611081660*q^2140-11094060118612336937350962306430929052*q^2141-11331863687625846700842459015066603473*q^2142-11574708271974457431468401026984782640*q^2143-11822699551607882464246354759475399136*q^2144-12075945397493110531315288403418283032*q^2145-12334555916538764409520441296045031904*q^2146-12598643497430432900325489777469851005*q^2147-12868322857395245457385652561042200676*q^2148-13143711089914321154166976546279192084*q^2149-13424927713402093131676224024040795445*q^2150-13712094720871886398115790012722215252*q^2151-14005336630607510932329199465460687356*q^2152-14304780537861023691631533006628020931*q^2153-14610556167597212410093503516435231998*q^2154-14922795928305761223115196868317367829*q^2155-15241634966902473240266656206552612448*q^2156-15567211224741348445851496505512936953*q^2157-15899665494759746811743313176492542816*q^2158-16239141479779306502387948960790079780*q^2159-16585785851985735618120403625462883747*q^2160-16939748313611053310683276652571307670*q^2161-17301181658842322399300795392490723906*q^2162-17670241836981391075636431432376895079*q^2163-18047088016880646001479641233715880714*q^2164-18431882652680273341336531211490699488*q^2165-18824791550873028128281710765612201157*q^2166-19225983938723026111515549265863508897*q^2167-19635632534065595978331944273950120778*q^2168-20053913616515763866774075332065824851*q^2169-20481007100113486493869326970142963071*q^2170-20917096607434304312527290402472237157*q^2171-21362369545194651989388635828299268850*q^2172-21817017181381640470390592535289413363*q^2173-22281234723937713087952871161004067768*q^2174-22755221401031177877810891483225439350*q^2175-23239180542944229638233082441494535088*q^2176-23733319665610698604391091121163199569*q^2177-24237850555836398056096236048721807839*q^2178-24752989358235591063479372008497315481*q^2179-25278956663917757039336549224692239362*q^2180-25815977600959512155441912696650230905*q^2181-26364281926697224137070965793540876507*q^2182-26924104121876561833466929969309166503*q^2183-27495683486695933423322719703284410310*q^2184-28079264238781494523660334356855447092*q^2185-28675095613132148986763069543920586470*q^2186-29283431964073721175522631838344561160*q^2187-29904532869262249169722323013913484134*q^2188-30538663235777134069637441271945184149*q^2189-31186093408345681504283929268614159039*q^2190-31847099279741388028160020843993685736*q^2191-32521962403399157486520871636174902978*q^2192-33210970108291481067263890526609445792*q^2193-33914415616110479830602416213016217874*q^2194-34632598160801590452193664400269735931*q^2195-35365823110495573933973433040956376674*q^2196-36114402091886443580621494025500104874*q^2197-36878653117103842820941734956770927412*q^2198-37658900713129355938649945109385415725*q^2199-38455476053807205689037109182703160554*q^2200-39268717094500781598581919270735497723*q^2201-40098968709447451707490374129792686769*q^2202-40946582831865139118462688373209922970*q^2203-41811918596865193203599366423843492656*q^2204-42695342487227154210204328680550052655*q^2205-43597228482092099551869795722898673019*q^2206-44517958208632370805996133471276230264*q^2207-45457921096756612631521979490594289902*q^2208-46417514536910209021504120553332807176*q^2209-47397144041032378795679878390240093344*q^2210-48397223406732391587316768304020747211*q^2211-49418174884748588081096925281653054716*q^2212-50460429349755134502864389902623298108*q^2213-51524426474582711656129256510953212970*q^2214-52610614907920633752638605408256263652*q^2215-53719452455569212217765149938376700916*q^2216-54851406265312525194997236468559432339*q^2217-56006953015483124965035657688616220532*q^2218-57186579107291613584411853344109254230*q^2219-58390780860995442089276209898204526604*q^2220-59620064715982741274749983609146814194*q^2221-60874947434848472718310091124499657674*q^2222-62155956311541698062738789311631720003*q^2223-63463629383664302996390178595364440757*q^2224-64798515649003080585340327282258644183*q^2225-66161175286378677027110926827569623983*q^2226-67552179880896532253147596816666738448*q^2227-68972112653686608529070218753006038234*q^2228-70421568696220393057446403651609961123*q^2229-71901155209295386018459562020279357172*q^2230-73411491746779044285296869663828917162*q^2231-74953210464205943684148754309830762873*q^2232-76526956372323749956665925653492487961*q^2233-78133387595685451006939252315153705032*q^2234-79773175636387201427124139788445795958*q^2235-81447005643053065198538399163206939522*q^2236-83155576685169914739292449916814791237*q^2237-84899602032877754640385927974459874557*q^2238-86679809442322787410935104492567469029*q^2239-88496941446682626888118393044907679587*q^2240-90351755652975193601166760364124778350*q^2241-92245025044764995883774808545708092540*q^2242-94177538290882711880820127550021117759*q^2243-96150100060276241390878367873585911606*q^2244-98163531343113693734547286540902896544*q^2245-100218669778261119163817129339156256924*q^2246-102316369987260177773366208631940723808*q^2247-104457503914933372091693019337892874351*q^2248-106642961176746948598259712639415707353*q^2249-108873649413064100011585678265319024345*q^2250-111150494650423675439739792270389774658*q^2251-113474441669982230087637659623612790860*q^2252-115846454383259921330937459174801106989*q^2253-118267516215333484333460062269540530228*q^2254-120738630495622299200032253536569897218*q^2255-123260820856416393690620475931733202640*q^2256-125835131639298112012226007022261931046*q^2257-128462628309612121956517200296712393520*q^2258-131144397879141430944242790236279331735*q^2259-133881549337150137210802448421464479036*q^2260-136675214089956756746165252695191840122*q^2261-139526546409205140561129936150920471068*q^2262-142436723889003231762075683486081229475*q^2263-145406947912103208689596508487278087334*q^2264-148438444125299920431898980015539774965*q^2265-151532462924227945312020686726049349312*q^2266-154690279947741092937443534023363157186*q^2267-157913196582061727082226928494790875484*q^2268-161202540474890911565280878594502702201*q^2269-164559666059674075426374605631255740838*q^2270-167985955090220658656933826553401357491*q^2271-171482817185880036591652950312370690118*q^2272-175051690387479931437426166092502919182*q^2273-178694041724237504429332791675798250414*q^2274-182411367791857383444338667493775995936*q^2275-186205195342035019740245300182257198587*q^2276-190077081883587985564160747752976093949*q^2277-194028616295442122908480762447292111389*q^2278-198061419451703834488080481652257123385*q^2279-202177144859054272337999476798633086166*q^2280-206377479306705729154662140605385033714*q^2281-210664143529165173946253573376300754712*q^2282-215038892882054598653118572461444148152*q^2283-219503518031242657522450261111892804232*q^2284-224059845655546988174824988542546424030*q^2285-228709739163271603915792931407741130435*q^2286-233455099422848842995808123497625781358*q^2287-238297865507860553697969154377974405200*q^2288-243240015456718486480237666335478653265*q^2289-248283567047289257470233305656556509320*q^2290-253430578586754743626710478144117562487*q^2291-258683149717004370459569779581727135393*q^2292-264043422235861460638231337080786771971*q^2293-269513580934451627799996209369561705040*q^2294-275095854451027126775077434294968820533*q^2295-280792516141567111025911888787596956139*q^2296-286605884967479902818446200469712984128*q^2297-292538326400739653326647453531718655502*q^2298-298592253346796161068652164626312581246*q^2299-304770127085603129682549870743326074898*q^2300-311074458231116782711895241391836467098*q^2301-317507807709623515761853457099842349122*q^2302-324072787757262157839692603097928106402*q^2303-330772062937113435964726656910008178639*q^2304-337608351176236393052600500615718052483*q^2305-344584424823038800787074280659470958081*q^2306-351703111725376039619020181872716189823*q^2307-358967296329780489403998020404835855532*q^2308-366379920802231189539920556591677061348*q^2309-373943986170881389111842128819333549500*q^2310-381662553491169618632496945040589498320*q^2311-389538745033748077895319831062186056183*q^2312-397575745495670452483142912092127583287*q^2313-405776803235289747108184741107829281404*q^2314-414145231531325360564312087743821088963*q^2315-422684409866567427259374467927399831092*q^2316-431397785236695417549936644888568005226*q^2317-440288873484697126136270675216879875792*q^2318-449361260661383488201818387968147178183*q^2319-458618604412504149620622196124957817910*q^2320-468064635392978384146237419558180251821*q^2321-477703158708765799971505330558835167211*q^2322-487538055386911314280658324550793958282*q^2323-497573283874309100456002286958120527954*q^2324-507812881565740632458598146458822433107*q^2325-518260966361752567750229939942768508064*q^2326-528921738256951028112501658406163385360*q^2327-539799480959299860148929417213366211902*q^2328-550898563541021688424780530174322955411*q^2329-562223442121712017539269774378628759176*q^2330-573778661584288299385631975490207416839*q^2331-585568857324407762005014121875713617940*q^2332-597598757033999901388316492105424692168*q^2333-609873182519571871036083833411062623454*q^2334-622397051555957570822404987429125850403*q^2335-635175379776194040581503074524820612034*q^2336-648213282598221809787130095940779969104*q^2337-661515977189119146734557976691710363938*q^2338-675088784467593693880565002007708689597*q^2339-688937131145468774616256885451774226138*q^2340-703066551808915716040677536666152425107*q^2341-717482691040197856602250841428437190584*q^2342-732191305580706502268699943269597750548*q^2343-747198266536083964677147509694211228808*q^2344-762509561624243965188646186067307714829*q^2345-778131297467115124605473136057122274366*q^2346-794069701926948985391697718723575089291*q^2347-810331126488050036431684076531232909570*q^2348-826922048684801535763665597834259476653*q^2349-843849074576877559391018356710179424820*q^2350-861118941272548650516044688972697665968*q^2351-878738519501005708612680240919857637727*q^2352-896714816234644348194383127104017652111*q^2353-915054977362269878399801871628150094038*q^2354-933766290414201313383713382816343384538*q^2355-952856187340271425635719200753391355806*q^2356-972332247341738806767973990081729940276*q^2357-992202199758147208908694731611906325272*q^2358-1012473927010187111874356371648087461016*q^2359-1033155467599634502892929369656604717532*q^2360-1054255019167462274336555740342173877877*q^2361-1075780941611240447055675792425803985848*q^2362-1097741760262962620279732550981312888318*q^2363-1120146169128457640270534523095885966844*q^2364-1143003034189567477053356000294599624836*q^2365-1166321396770294708472908365835597690351*q^2366-1190110476968145841884915483403213699040*q^2367-1214379677151919963130510914600580471084*q^2368-1239138585527215898707179308409522249798*q^2369-1264396979770955217654170529906835357646*q^2370-1290164830736242993578736954772336898071*q^2371-1316452306228913302156587094057524416594*q^2372-1343269774857131954632624647964508043915*q^2373-1370627809955454971318243455285139465062*q^2374-1398537193584767790448204578177458704758*q^2375-1427008920609557195323970091294254431926*q^2376-1456054202853995436394286545502738909970*q^2377-1485684473338344033428552425906928310870*q^2378-1515911390597213276543354240873505799650*q^2379-1546746843081242512500476400225627673598*q^2380-1578202953643795915094078724024838740907*q^2381-1610292084114298604883195425942007581547*q^2382-1643026839959868715074013486478989090749*q^2383-1676420075036932306669671048572778959560*q^2384-1710484896434539928550463783560377877201*q^2385-1745234669411136106950387103720971861805*q^2386-1780683022426566145734104852900950786830*q^2387-1816843852271138334362493466544079739271*q^2388-1853731329293594006767180431161104715217*q^2389-1891359902729872882344853143339394869528*q^2390-1929744306134596762673230169920405636815*q^2391-1968899562917230965566324474764161203636*q^2392-2008840991984919864925830824185569176183*q^2393-2049584213494030582161415480959907757418*q^2394-2091145154712477256416774836106654089192*q^2395-2133540055994937418549246063787854352791*q^2396-2176785476873111821929423097797608808862*q^2397-2220898302263219654214323830029676678220*q^2398-2265895748792962382971200117497802081266*q^2399-2311795371250231587428914257061271316072*q^2400-2358615069155879013903267458285700879239*q^2401-2406373093462910777118563809740191940306*q^2402-2455088053384512129467543019950685428495*q^2403-2504778923353354549267854054458486042054*q^2404-2555465050114683073586692355285475157202*q^2405-2607166159955728835802884431362356223120*q^2406-2659902366074039679642738667229147374873*q^2407-2713694176087370525103578251045774519449*q^2408-2768562499687824874957092889213046700362*q^2409-2824528656442989489119617533262230161662*q^2410-2881614383746855836204835884379266170749*q^2411-2939841844923374473348577679530423062442*q^2412-2999233637485542025681087943272632002128*q^2413-3059812801552974952550066221324771398586*q^2414-3121602828430979818206036858381519249220*q^2415-3184627669354186347722074383760396278104*q^2416-3248911744397867164567199561259479915342*q^2417-3314479951560126792723628585150612932112*q^2418-3381357676018202284388606522956002835720*q^2419-3449570799562178723057990797144297463534*q^2420-3519145710209484872754529371582973460154*q^2421-3590109312003597416980022471278970299622*q^2422-3662489035000446578014874408360666730145*q^2423-3736312845446081448843354187113791435934*q^2424-3811609256149220129427703979434517417646*q^2425-3888407337052377757440123541227938925816*q^2426-3966736726005334784898782068288418062108*q^2427-4046627639744778398390397615835047823604*q^2428-4128110885084021836568168163487557808001*q^2429-4211217870316779547164296319980438595249*q^2430-4295980616839050672612870829871227061600*q^2431-4382431770993239282172559504016117334314*q^2432-4470604616138717105854473240261705647399*q^2433-4560533084953113296018056725682398356593*q^2434-4652251771968695973838259378602916577694*q^2435-4745795946348292035410849765938005964754*q^2436-4841201564905274924681390580367897545919*q^2437-4938505285372234854052174576206012697102*q^2438-5037744479923032298098162792307936330116*q^2439-5138957248953023528692592544536948073208*q^2440-5242182435122336531725996632572289345693*q^2441-5347459637667166874910000283370036008862*q^2442-5454829226984156014710783577037744997146*q^2443-5564332359493009167731438878324825290300*q^2444-5676010992782606260819145826912672272149*q^2445-5789907901045957645389880573241156127824*q^2446-5906066690809456249082794092148709317584*q^2447-6024531816961979673599423147527057569519*q^2448-6145348599089499466815311590953441304179*q^2449-6268563238120960432879510981859252599860*q^2450-6394222833291300432673588388937230692362*q^2451-6522375399427590702820770504038349381935*q^2452-6653069884564388322362823994434850436178*q^2453-6786356187894506117665210470352060933994*q^2454-6922285178061521057374358192803542872620*q^2455-7060908711800460087062541704947339336476*q^2456-7202279652933222428268126012649737613046*q^2457-7346451891725419657068010218806091551988*q^2458-7493480364611439425275472330760429417211*q^2459-7643421074294665532354654863161658663949*q^2460-7796331110229916241863440825298291926489*q^2461-7952268669495294303663786944497044537545*q^2462-8111293078060776137517804603576960460922*q^2463-8273464812461004097526924347220245600106*q^2464-8438845521879884717035634615988733408297*q^2465-8607498050654737374197599099705453832491*q^2466-8779486461207881967933782078469730980236*q^2467-8954876057413700998223279942499382027152*q^2468-9133733408409360953839217789154457402331*q^2469-9316126372857530172194353228985362197528*q^2470-9502124123669585401975337826185329121677*q^2471-9691797173197957218899002286873677797618*q^2472-9885217398906425272164273236532693605114*q^2473-10082458069527338124999499571049406959698*q^2474-10283593871714899252993641254299614345766*q^2475-10488700937203830631539337159525340897138*q^2476-10697856870482898336582657147130645016264*q^2477-10911140776992960755813658546289079448802*q^2478-11128633291859379420391150056409109175276*q^2479-11350416609168815177147629688773266219120*q^2480-11576574511800618490058629669569707129999*q^2481-11807192401823212146559633844634294494402*q^2482-12042357331466057613367227862839801808236*q^2483-12282158034677992798962087907510319416582*q^2484-12526684959282929102434383775863556243234*q^2485-12776030299744099424386982869818432997036*q^2486-13030288030548256354035754545437447417681*q^2487-13289553940221431093287860426956761030514*q^2488-13553925665988078904883038663609095159619*q^2489-13823502729085656045821626315848100104180*q^2490-14098386570746896343296799114378517514055*q^2491-14378680588862282858880604904729498771292*q^2492-14664490175335441544450765423433798134929*q^2493-14955922754144419493573483049059998127400*q^2494-15253087820122050414184361622014188226432*q^2495-15556096978468854368416953311227982018650*q^2496-15865063985012167725562518869554956851323*q^2497-16180104787225452733181131666160756993614*q^2498-16501337566021994214508842502212452890906*q^2499-16828882778337453729188918405505279425670*q^2500-17162863200516019177226794841450438702446*q^2501-17503403972515160367598469345580585618950*q^2502-17850632642944278604512588959408217007643*q^2503-18204679214952820953715365000513667887312*q^2504-18565676192983717633081148223615330958580*q^2505-18933758630408294017047905785287092955479*q^2506-19309064178059107151263004526995960804575*q^2507-19691733133677460536434657263191009997096*q^2508-20081908492292660360365956503165582378920*q^2509-20479735997550391432272090249761393290874*q^2510-20885364194007911908900153640892453085002*q^2511-21298944480414092599056466373694130751318*q^2512-21720631163992659300805576701285143030617*q^2513-22150581515747335368919766151854204967619*q^2514-22588955826807926641922390924828272786075*q^2515-23035917465836742087208057853981595163564*q^2516-23491632937515101166057470563539180224865*q^2517-23956271942130043090802061710422021349552*q^2518-24430007436281723964921745959943135656129*q^2519-24913015694732365380510831622910295154228*q^2520-25405476373418002521627263123050869363439*q^2521-25907572573644671307855107063155104416480*q^2522-26419490907491072739734143882695127498408*q^2523-26941421564440158502277004232477082931575*q^2524-27473558379262495179006355375316013018697*q^2525-28016098901174685257121924298576887311713*q^2526-28569244464296551603744950373783105227380*q^2527-29133200259431228398756727039944997832126*q^2528-29708175407192745765705947639735233938977*q^2529-30294383032506147688598900871323052391394*q^2530-30892040340505643388403267351665188595279*q^2531-31501368693856761303880767983673034201706*q^2532-32122593691528952331532826401191683679612*q^2533-32755945249045575179368116160882965607158*q^2534-33401657680238691739007059172766848594317*q^2535-34059969780536604436167684179048830595560*q^2536-34731124911812580746659689369858524349040*q^2537-35415371088823732625157021120287210154544*q^2538-36112961067269550658960030892721437719874*q^2539-36824152433500134496073463642816556851853*q^2540-37549207695904712684067864704841152247296*q^2541-38288394378011606666815961007167751677081*q^2542-39041985113331365504485826737277709979367*q^2543-39810257741975380087882550008249596951612*q^2544-40593495409082878402099377661108844525947*q^2545-41391986665089806942743396178591873277910*q^2546-42206025567873717898267433759325495529844*q^2547-43035911786809407377199786954003039168206*q^2548-43881950708770686983872450659964511746554*q^2549-44744453546114319630634197364421837168919*q^2550-45623737446682810830329659026179404381688*q^2551-46520125605863419047303566502388039652092*q^2552-47433947380741433217716991510988329620348*q^2553-48365538406386462495319232864001697646906*q^2554-49315240714311192864171618742594270402873*q^2555-50283402853142787707720611057691641904444*q^2556-51270380011547844969309778765944087557024*q^2557-52276534143452572413306647787364636708240*q^2558-53302234095600604942104858580503045667462*q^2559-54347855737491664181285284492087662077327*q^2560-55413782093745050865441929534921494084910*q^2561-56500403478932765188175162179657506088205*q^2562-57608117634927869482748345470334634332892*q^2563-58737329870814541631412287925826918163238*q^2564-59888453205407116731925735667208077114838*q^2565-61061908512426279045118394265275831556562*q^2566-62258124668381446387562062626164530616491*q^2567-63477538703209285193905049572077320648830*q^2568-64720595953719206744236126419064726144396*q^2569-65987750219897623818278418976962609714726*q^2570-67279463924123692600617225826680679155843*q^2571-68596208273350227315125516521684217844287*q^2572-69938463424304455123271532976606334762424*q^2573-71306718651764276586312101766802973966282*q^2574-72701472519966712787531718346242784940930*q^2575-74123233057206254354948189686881463806466*q^2576-75572517933681880450732221180661812267083*q^2577-77049854642652587629669021818237130104652*q^2578-78555780684962359660611628685060483804157*q^2579-80090843756996620292553215914263039752097*q^2580-81655601942133341888207712095576919783994*q^2581-83250623905753134195596185923803528818554*q^2582-84876489093873809652291941543868525202792*q^2583-86533787935476114883122782625458473677724*q^2584-88223122048588532843584489640490302394136*q^2585-89945104450200296756558762780206013107082*q^2586-91700359770073015986052129268665638038740*q^2587-93489524468522595680749536073453490602572*q^2588-95313247058244436813166074436133497324623*q^2589-97172188330256231543330658135180631731950*q^2590-99067021584034021074757533192404116126798*q^2591-100998432861918559765780287654914502834221*q^2592-102967121187870430651713721341027240743157*q^2593-104973798810653784158689645357577594229172*q^2594-107019191451530024104552177085612930712510*q^2595-109104038556544243537441777427657560200132*q^2596-111229093553488718030955431599643334559098*q^2597-113395124113629296203768586069384674189676*q^2598-115602912418282086950361539499162856724036*q^2599+O(q^2600)

==> anc/data/Figure2.txt <==
[[10, 1, -119, 751266023603205176611225100967*r^3 + 30502854273470568508737813041*r^2*s - 716374688223824441993573633191*r^2 + 1560109437673483675732977042867*r*s + 1047303761241834560077930336014*r - 1199763794777397649928962473759*s + 1740866934388455937036598230108, (-137620043897069441373032320072, 0), 214, 1.8210], [10, 2, -476, 205894092171229830689993185897491583124377194931342556606039175792*r^3 - 184802181449029922836866830576472927469816531018431769301790155193*r^2*s + 187811004218878072167046702173784573721304484848771289146251715510*r^2 + 85075786733010602629081154596322637081374609931492871196611725679*r*s + 103382565771129944544259317731195703851884791475593163008934018719*r - 102722767078561336142140865583702968030941555249937770294670382880*s + 226009182108890036939512521146480933537362220763727003732386235345, (-23966048472788857328779900534409667574650846301084552173341144638, 0), 457, 1.2183], [4, 1, -595, r^2 + s, (0, 0), 519, 156.00], [8, 1, -952, -2*r^2 + r*s + 3*r + s + 1, (-2, 0), 662, 181.70], [20, 3, -1071, r^4*s + 6*r^4 + r^3*s - 3*r^3 - 12*r^2*s - 13*r^2 - 13*r*s - 2*r - s + 1, (-15, 0), 703, 164.60], [8, 1, -1428, -r^2 + r*s - 3*r - 4*s + 1, (-1, 0), 819, 200.26], [12, 1, -1547, r^4 - 3*r^3 + 8*r^2 + 7*r*s + 3*r + s - 1, (-1, 0), 854, 146.06], [20, 4, -1904, r^6 - 6*r^5 - 4*r^4*s + 4*r^4 + 4*r^2*s - 2*r^2 - 2*r*s + 2*r + s, (0, 0), 945, 256.66], [12, 2, -2380, r^4 + r^3 - 6*r^2*s - 17*r^2 - 14*r*s - 3*r + s - 1, (3, 0), 1065, 121.21], [24, 1, -2856, r^7 + 12*r^6 - 9*r^5*s - 36*r^5 - 31*r^4*s + 15*r^4 + 21*r^3*s + 16*r^3 + 13*r^2*s + r^2 + 7*r*s - 5*r + s - 1, (20, 0), 1164, 169.63], [40, 5, -2975, r^11 - 6*r^10 - 3*r^9*s - 75*r^9 + 36*r^8*s + 128*r^8 + 262*r^7*s + 386*r^7 + 103*r^6*s - 361*r^6 - 347*r^5*s - 66*r^5 + 82*r^4*s + 179*r^4 + 120*r^3*s - 100*r^3 - 84*r^2*s - 4*r^2 + r*s - 3*r - s + 1, (423, 0), 1183, 166.67], [12, 1, -3451, r^4 + 3*r^2*s + 3*r^2 + 5*r*s + 6*r + s - 1, (0, 0), 1291, 205.75], [16, 2, -3808, r^4 - 2*r^3 - 7*r^2*s - 24*r^2 - 6*r*s + 14*r + 19*s - 1, (4, 0), 1354, 138.71], [40, 1, -3927, r^11 + r^10 + 3*r^9*s + 24*r^9 + 25*r^8*s + 40*r^8 - 15*r^7*s - 91*r^7 - 59*r^6*s + 64*r^6 + 41*r^5*s - 25*r^5 + 7*r^4*s + 128*r^4 + 7*r^3*s - 55*r^3 - 159*r^2*s - 270*r^2 - 172*r*s + 111*r + 125*s + 2, (29, 0), 1364, 177.57], [20, 6, -4284, r^6 - 12*r^5 - 6*r^4*s + 22*r^4 + 7*r^3*s - 15*r^3 - 2*r^2*s + r^2 - r*s + 2*r + s, (-4, 0), 1436, 162.51], [20, 1, -4403, 4*r^5 + r^4*s + 3*r^4 - 11*r^3*s - 8*r^3 - 3*r^2*s - 4*r^2 - 6*r - s + 1, (-6, 0), 1457, 233.02], [40, 1, -4760, r^11 + 28*r^10 - 12*r^9*s + 18*r^9 - 95*r^8*s - 137*r^8 - 234*r^7*s - 272*r^7 - 124*r^6*s + 210*r^6 + 122*r^5*s + 171*r^5 - 360*r^4*s - 790*r^4 - 1000*r^3*s - 714*r^3 - 309*r^2*s + 169*r^2 + 430*r*s + 298*r + 282*s + 2, (340, 0), 1502, 141.68], [52, 1, -4879, -2*r^13 + r^12*s + 106*r^12 - 9*r^11*s + 666*r^11 - 539*r^10*s - 1302*r^10 - 2804*r^9*s - 4939*r^9 - 1418*r^8*s + 3324*r^8 + 6075*r^7*s + 6077*r^7 + 3145*r^6*s - 2342*r^6 - 3738*r^5*s - 2246*r^5 - 1603*r^4*s + 376*r^4 + 552*r^3*s + 106*r^3 + 67*r^2*s - 91*r^2 - 79*r*s - 4*r - s + 1, (5697, 0), 1516, 137.52], [24, 1, -5236, r^7 - 2*r^6 - 9*r^5*s - 57*r^5 + 11*r^4*s + 92*r^4 + 126*r^3*s + 93*r^3 + 76*r^2*s + 15*r^2 + 7*r*s - 5*r + s - 1, (20, 0), 1588, 143.38], [16, 3, -5355, r^4 - r^3 + 5*r^2*s + 25*r^2 + 10*r*s - 8*r - 15*s - 1, (-6, 0), 1613, 150.22], [16, 2, -5712, r^5 + 31*r^4 - 13*r^3*s - 24*r^3 - 100*r^2*s - 119*r^2 - 108*r*s - r, (10, 0), 1666, 122.12], [36, 2, -6188, -9*r^9 + r^8*s - 8*r^8 + 21*r^7*s + 52*r^7 + 66*r^6*s + 137*r^6 + 35*r^5*s - 210*r^5 - 182*r^4*s + 9*r^4 + 56*r^3*s + 41*r^3 + 47*r^2*s - 6*r^2 - 19*r*s - 5*r + s - 1, (-34, 0), 1721, 178.51], [8, 1, -6307, r^3 + 5*r^2 + 7*r*s + r + s, (2, 0), 1759, 181.02], [56, 1, -6783, r^15 - 24*r^14 + 2*r^13*s - 232*r^13 + 151*r^12*s + 1110*r^12 + 801*r^11*s + 2617*r^11 - 2347*r^10*s - 9966*r^10 - 7567*r^9*s - 1221*r^9 + 7423*r^8*s + 15944*r^8 + 8825*r^7*s - 7226*r^7 - 9530*r^6*s - 5037*r^6 - 2978*r^5*s + 1188*r^5 + 2403*r^4*s + 1793*r^4 + 1102*r^3*s - 663*r^3 - 723*r^2*s - 15*r^2 - 8*r*s + 10*r + s - 1, (7197, 0), 1790, 148.11], [32, 1, -7140, r^8 - 3*r^7 - 12*r^6*s - 66*r^6 + 73*r^5*s + 415*r^5 + 167*r^4*s - 313*r^4 - 372*r^3*s - 157*r^3 - 62*r^2*s - 29*r^2 + 27*r*s + 43*r + 35*s + 1, (97, 0), 1854, 153.11], [36, 1, -7259, r^9 + r^8*s + 209*r^8 - 41*r^7*s + 604*r^7 - 927*r^6*s - 1562*r^6 - 3296*r^5*s - 3703*r^5 - 2982*r^4*s - 931*r^4 + 680*r^3*s + 1368*r^3 + 1913*r^2*s + 708*r^2 + 673*r*s + 5*r + s - 1, (-338, 0), 1868, 118.98], [40, 8, -7616, r^11 + 37*r^10 - 15*r^9*s + 60*r^9 - 163*r^8*s - 310*r^8 - 497*r^7*s - 1430*r^7 + 71*r^6*s + 888*r^6 + 3377*r^5*s + 4596*r^5 + 3899*r^4*s + 798*r^4 - 615*r^3*s - 1348*r^3 - 1383*r^2*s - 9*r^2 - 11*r*s + 9*r - s + 1, (-82, 0), 1909, 130.53], [48, 1, -7735, r^13 - 10*r^12 + 6*r^11*s - 110*r^11 + 133*r^10*s + 223*r^10 + 547*r^9*s + 756*r^9 + 616*r^8*s + 1272*r^8 - 552*r^7*s - 636*r^7 - 4071*r^6*s - 5741*r^6 - 6220*r^5*s - 4301*r^5 - 458*r^4*s + 3491*r^4 + 4925*r^3*s + 2808*r^3 + 1567*r^2*s - 1258*r^2 - 1270*r*s - r, (-1937, 0), 1920, 154.86], [24, 1, -8211, r^7 + 9*r^6 + 10*r^5*s - 4*r^5 - 6*r^4*s - 17*r^4 - 58*r^3*s - 22*r^3 - 25*r^2*s - 34*r^2 - 12*r*s + 14*r + s - 1, (-25, 0), 1998, 183.21], [32, 3, -8568, r^8 + 90*r^7 - 20*r^6*s + 120*r^6 - 346*r^5*s - 500*r^5 - 982*r^4*s - 1051*r^4 - 882*r^3*s - 376*r^3 + 142*r^2*s + 424*r^2 + 590*r*s + 238*r + 222*s + 1, (58, 0), 2034, 133.65], [84, 1, -8687, -4*r^21 + r^20*s + 715*r^20 - 42*r^19*s + 20830*r^19 - 5920*r^18*s + 143202*r^18 - 111940*r^17*s + 64512*r^17 - 705744*r^16*s - 1215609*r^16 - 1503676*r^15*s - 1434851*r^15 - 275523*r^14*s + 1416576*r^14 + 1505446*r^13*s + 500088*r^13 - 413293*r^12*s - 2239247*r^12 - 738467*r^11*s + 1283609*r^11 + 2828474*r^10*s + 3183294*r^10 + 2183278*r^9*s + 27920*r^9 - 1335724*r^8*s - 1508098*r^8 - 1897089*r^7*s - 971644*r^7 - 666917*r^6*s - 62050*r^6 + 343248*r^5*s + 422100*r^5 + 496766*r^4*s + 168580*r^4 + 96725*r^3*s - 48126*r^3 - 72900*r^2*s - 25086*r^2 - 25039*r*s - 6*r - s + 1, (-124362, 0), 2006, 141.94], [72, 1, -9044, r^19 + 6*r^18 - 15*r^17*s - 213*r^17 - 3*r^16*s - 778*r^16 + 708*r^15*s + 498*r^15 + 3858*r^14*s + 8814*r^14 + 4468*r^13*s - 5081*r^13 - 8070*r^12*s - 3671*r^12 - 55*r^11*s + 16790*r^11 - 7399*r^10*s - 49472*r^10 - 33821*r^9*s + 3008*r^9 + 35843*r^8*s + 59280*r^8 + 34399*r^7*s - 25061*r^7 - 29013*r^6*s - 6472*r^6 - 3202*r^5*s + 2615*r^5 + 2650*r^4*s + 166*r^4 + 349*r^3*s + 74*r^3 - 97*r^2*s - 70*r^2 - 7*r*s + 5*r - s + 1, (-33660, 0), 2055, 156.64], [24, 4, -9520, r^7 + 20*r^6 - 17*r^5*s - 45*r^5 - 3*r^4*s - 16*r^4 + 2*r^3*s + 83*r^3 - 16*r^2*s - 65*r^2 - 49*r*s - 57*r - 27*s - 2, (1, 0), 2154, 171.44], [60, 9, -9639, r^16 - 60*r^15 + 4*r^14*s - 1245*r^14 + 440*r^13*s - 1756*r^13 + 5539*r^12*s + 9296*r^12 + 13849*r^11*s + 10942*r^11 + 11670*r^10*s + 42610*r^10 - 11666*r^9*s - 77653*r^9 - 106761*r^8*s - 125981*r^8 + 2674*r^7*s + 179726*r^7 + 178344*r^6*s + 60354*r^6 - 24655*r^5*s - 111871*r^5 - 95790*r^4*s + 5476*r^4 + 21071*r^3*s + 20251*r^3 + 15353*r^2*s - 5037*r^2 - 5030*r*s - 13*r - s + 1, (72386, 0), 2136, 140.41], [40, 1, -10472, r^11 + 45*r^10 - 20*r^9*s + 248*r^9 - 100*r^8*s - 229*r^8 - 520*r^7*s - 430*r^7 + 69*r^6*s + 455*r^6 + 1132*r^5*s + 2127*r^5 + 694*r^4*s - 2201*r^4 - 1954*r^3*s + 614*r^3 + 664*r^2*s - 21*r^2 - 16*r*s + 14*r - s + 1, (308, 0), 2245, 166.64], [68, 1, -10591, 6*r^17 + r^16*s + 536*r^16 - 83*r^15*s + 7036*r^15 - 3417*r^14*s + 13337*r^14 - 32699*r^13*s - 56925*r^13 - 98782*r^12*s - 156791*r^12 - 45968*r^11*s + 74057*r^11 + 213276*r^10*s + 329028*r^10 + 160044*r^9*s - 92493*r^9 - 313558*r^8*s - 430475*r^8 - 291051*r^7*s + 27681*r^7 + 226241*r^6*s + 301153*r^6 + 246656*r^5*s - 170*r^5 - 69744*r^4*s - 85215*r^4 - 77183*r^3*s + 120*r^3 + 8530*r^2*s + 8652*r^2 + 8637*r*s + 14*r + s - 1, (346125, 0), 2233, 139.92], [16, 1, -10948, r^4 - 64*r^3 - 14*r^2*s + 109*r^2 + 66*r*s + 8*r + 20*s - 1, (40, 0), 2319, 144.31], [16, 1, -11067, r^4 + 12*r^3 + 15*r^2*s + 83*r^2 - 6*r*s - 85*r - 102*s - 1, (-47, 0), 2332, 139.91], [48, 2, -11424, r^13 + 70*r^12 - 23*r^11*s - 433*r^11 - 102*r^10*s + 751*r^10 + 652*r^9*s - 352*r^9 - 640*r^8*s - 550*r^8 + 841*r^7*s + 3473*r^7 + 742*r^6*s - 3501*r^6 - 4266*r^5*s - 3018*r^5 - 928*r^4*s + 2204*r^4 + 2357*r^3*s + 649*r^3 + 306*r^2*s - 353*r^2 - 336*r*s - r, (-118, 0), 2338, 156.35], [100, 1, -11543, 4*r^25 + r^24*s + 1061*r^24 - 119*r^23*s + 24713*r^23 - 8030*r^22*s + 141267*r^22 - 129023*r^21*s + 89636*r^21 - 730654*r^20*s - 653713*r^20 - 1843167*r^19*s - 2523760*r^19 - 2432221*r^18*s - 4278793*r^18 + 1440819*r^17*s + 7310864*r^17 + 10735333*r^16*s + 13389045*r^16 + 996567*r^15*s - 24019628*r^15 - 16040580*r^14*s - 1660810*r^14 + 25872031*r^13*s + 68584360*r^13 + 28358513*r^12*s - 33503861*r^12 - 75930556*r^11*s - 98704226*r^11 - 45734016*r^10*s + 45585017*r^10 + 80169582*r^9*s + 69659211*r^9 + 38651931*r^8*s - 25650258*r^8 - 40148205*r^7*s - 24930193*r^7 - 15831180*r^6*s + 7639299*r^6 + 10471931*r^5*s + 4285550*r^5 + 2947054*r^4*s - 1223407*r^4 - 1420676*r^3*s - 279665*r^3 - 196774*r^2*s + 83186*r^2 + 83169*r*s + 16*r + s - 1, (21406222, 0), 2301, 136.42], [40, 10, -11900, r^11 + 4*r^10 - 20*r^9*s + 104*r^9 - 82*r^8*s - 446*r^8 - 328*r^7*s + 165*r^7 + 341*r^6*s + 113*r^6 - 243*r^5*s - 445*r^5 - 488*r^4*s - 342*r^4 - 571*r^3*s - 547*r^3 + 13*r^2*s + 673*r^2 + 711*r*s + 11*r - 21*s + 2, (-522, 0), 2395, 173.42], [20, 1, -12019, 13*r^5 + r^4*s + 132*r^4 - 90*r^3*s - 215*r^3 - 483*r^2*s - 476*r^2 - 411*r*s - 15*r - s + 1, (-129, 0), 2428, 120.22], [24, 1, -12376, r^7 + 100*r^6 - 26*r^5*s - 142*r^5 - 227*r^4*s + 177*r^4 + 126*r^3*s - 60*r^3 - 60*r^2*s - 53*r^2 + 24*r*s - 22*r + s - 1, (-125, 0), 2460, 182.10], [24, 3, -12852, r^7 - 64*r^6 - 19*r^5*s - 115*r^5 + 121*r^4*s + 170*r^4 + 410*r^3*s + 395*r^3 + 382*r^2*s + 97*r^2 + 17*r*s - 15*r + s - 1, (46, 0), 2508, 151.47], [60, 1, -12971, r^16 - 88*r^15 + 13*r^14*s - 334*r^14 + 453*r^13*s + 849*r^13 + 1760*r^12*s + 3052*r^12 + 881*r^11*s - 2245*r^11 - 3771*r^10*s - 3251*r^10 - 1543*r^9*s + 1451*r^9 + 2231*r^8*s + 1091*r^8 + 659*r^7*s - 311*r^7 + 517*r^6*s + 1535*r^6 - 501*r^5*s - 2359*r^5 - 1233*r^4*s + 622*r^4 + 707*r^3*s + 481*r^3 + 320*r^2*s - 217*r^2 - 236*r*s - 22*r - s + 1, (698, 0), 2482, 186.87], [52, 1, -13447, 18*r^13 + r^12*s + 469*r^12 - 60*r^11*s + 713*r^11 - 1654*r^10*s + 404*r^10 - 4764*r^9*s - 4519*r^9 - 14736*r^8*s - 33952*r^8 - 9272*r^7*s + 29727*r^7 + 38512*r^6*s + 21436*r^6 + 4686*r^5*s - 17473*r^5 - 16484*r^4*s + 450*r^4 + 558*r^3*s + 1130*r^3 + 844*r^2*s - 728*r^2 - 785*r*s - 24*r - s + 1, (-25784, 0), 2537, 146.82], [36, 2, -13804, -24*r^9 + r^8*s - 91*r^8 + 71*r^7*s + 108*r^7 + 305*r^6*s - 36*r^6 + 512*r^5*s + 482*r^5 + 1328*r^4*s + 1745*r^4 + 1414*r^3*s + 402*r^3 - 261*r^2*s - 738*r^2 - 761*r*s - 20*r + s - 1, (-926, 0), 2587, 154.52], [24, 3, -13923, r^7 + 7*r^6 + 21*r^5*s + 8*r^5 - 19*r^4*s + 12*r^4 - 11*r^3*s - 20*r^3 + 5*r^2*s - 54*r^2 - 23*r*s + 25*r + s - 1, (1, 0), 2612, 190.09], [32, 1, -14280, r^8 + 428*r^7 - 40*r^6*s + 5229*r^6 - 2864*r^5*s - 1967*r^5 - 21218*r^4*s - 32951*r^4 - 33801*r^3*s - 18982*r^3 - 3375*r^2*s + 10814*r^2 + 17183*r*s + 6759*r + 6723*s + 1, (21156, 0), 2636, 122.41], [80, 1, -14756, r^20 + 140*r^19 - 32*r^18*s - 1407*r^18 - 422*r^17*s - 33340*r^17 + 9846*r^16*s - 228664*r^16 + 174670*r^15*s - 211268*r^15 + 1164484*r^14*s + 2680216*r^14 + 2613804*r^13*s + 4076437*r^13 - 1873562*r^12*s - 8672338*r^12 - 10260109*r^11*s - 10946825*r^11 + 1346659*r^10*s + 15663380*r^10 + 19547970*r^9*s + 15298607*r^9 + 2574094*r^8*s - 13499816*r^8 - 18235475*r^7*s - 11690610*r^7 - 5389665*r^6*s + 5271862*r^6 + 7946281*r^5*s + 4481263*r^5 + 3087837*r^4*s - 929102*r^4 - 1565774*r^3*s - 810223*r^3 - 692246*r^2*s + 62093*r^2 + 118071*r*s + 56027*r + 56049*s - 1, (-3855137, 0), 2626, 128.32], [20, 5, -14875, 23*r^5 + r^4*s - 31*r^4 - 71*r^3*s - 49*r^3 - 72*r^2*s - 39*r^2 - 13*r*s - 25*r - s + 1, (-40, 0), 2705, 164.11], [32, 4, -15232, r^9 - 55*r^8 - 26*r^7*s + 15*r^7 + 53*r^6*s + 75*r^6 - 17*r^5*s - 92*r^5 - 66*r^4*s + 13*r^4 - 28*r^3*s - 15*r^3 + 67*r^2*s + 3*r^2 - 19*r*s + r, (23, 0), 2724, 216.86], [40, 2, -15708, r^11 + 233*r^10 - 37*r^9*s + 538*r^9 - 1031*r^8*s - 2700*r^8 - 2847*r^7*s - 1989*r^7 + 515*r^6*s + 5270*r^6 + 2407*r^5*s - 1389*r^5 - 6807*r^4*s - 9994*r^4 - 8233*r^3*s - 1911*r^3 + 1775*r^2*s + 3352*r^2 + 4378*r*s + 1423*r + 1357*s + 2, (6474, 0), 2757, 127.17], [48, 1, -16303, r^12 - 215*r^11 + 17*r^10*s - 9603*r^10 + 2119*r^9*s - 66013*r^9 + 52636*r^8*s + 20521*r^8 + 305012*r^7*s + 444122*r^7 + 545640*r^6*s + 491024*r^6 + 165587*r^5*s - 160544*r^5 - 488253*r^4*s - 479146*r^4 - 456190*r^3*s - 116187*r^3 - 2455*r^2*s + 83989*r^2 + 114881*r*s + 31047*r + 31024*s - 1, (397828, 0), 2801, 128.79], [32, 1, -16779, r^8 - 83*r^7 + 26*r^6*s + 725*r^6 + 47*r^5*s - 454*r^5 - 1469*r^4*s - 2142*r^4 - 1801*r^3*s - 230*r^3 + 449*r^2*s + 597*r^2 + 877*r*s + 225*r + 255*s + 1, (-242, 0), 2861, 148.20], [40, 12, -17136, r^11 + 299*r^10 - 42*r^9*s + 2349*r^9 - 1650*r^8*s - 1992*r^8 - 10144*r^7*s - 18771*r^7 - 12075*r^6*s + 5568*r^6 + 11776*r^5*s + 24705*r^5 - 4438*r^4*s - 36708*r^4 - 51940*r^3*s - 42564*r^3 - 23615*r^2*s + 8164*r^2 + 20488*r*s + 12843*r + 12767*s + 2, (-23958, 0), 2881, 109.58], [60, 2, -17612, r^16 + 219*r^15 - 41*r^14*s + 3164*r^14 - 1359*r^13*s + 20099*r^13 - 17172*r^12*s + 19567*r^12 - 106976*r^11*s - 222029*r^11 - 247739*r^10*s - 305552*r^10 + 61744*r^9*s + 525252*r^9 + 561737*r^8*s + 311553*r^8 - 84354*r^7*s - 598402*r^7 - 462514*r^6*s + 62889*r^6 + 241916*r^5*s + 313420*r^5 + 179603*r^4*s - 137035*r^4 - 164881*r^3*s - 60339*r^3 - 27121*r^2*s + 33564*r^2 + 33562*r*s + 32*r - s + 1, (-496255, 0), 2897, 132.70], [32, 1, -17731, r^8 - 80*r^7 + 29*r^6*s - 289*r^6 + 434*r^5*s + 602*r^5 + 1780*r^4*s + 2814*r^4 + 2000*r^3*s + 424*r^3 - 1330*r^2*s - 2223*r^2 - 1952*r*s + 222*r + 255*s + 1, (308, 0), 2942, 130.81], [24, 1, -18088, r^7 + 257*r^6 - 44*r^5*s - 218*r^5 - 640*r^4*s - 685*r^4 - 434*r^3*s + 44*r^3 + 125*r^2*s - 174*r^2 + 42*r*s - 40*r + s - 1, (-105, 0), 2981, 146.92], [64, 1, -18564, r^16 - 44*r^15 - 38*r^14*s - 1085*r^14 + 942*r^13*s + 7421*r^13 + 2430*r^12*s - 12992*r^12 - 8795*r^11*s + 11224*r^11 + 18233*r^10*s + 70515*r^10 - 39623*r^9*s - 261038*r^9 - 151339*r^8*s + 35175*r^8 + 287941*r^7*s + 583450*r^7 + 232719*r^6*s - 414145*r^6 - 520713*r^5*s - 300004*r^5 - 61501*r^4*s + 288068*r^4 + 268847*r^3*s + 17018*r^3 - 28223*r^2*s - 56878*r^2 - 45399*r*s + 11265*r + 11235*s + 1, (-358815, 0), 2970, 143.18], [28, 1, -18683, r^8 - 196*r^7 + 29*r^6*s - 697*r^6 + 1066*r^5*s + 2298*r^5 + 3484*r^4*s + 3590*r^4 + 1172*r^3*s - 2000*r^3 - 2918*r^2*s - 1531*r^2 - 1400*r*s - 34*r - s + 1, (1212, 0), 3025, 138.78], [80, 2, -19040, r^20 + 110*r^19 - 43*r^18*s + 643*r^18 - 370*r^17*s - 4335*r^17 - 2696*r^16*s - 25952*r^16 + 18388*r^15*s + 112580*r^15 + 74511*r^14*s + 90902*r^14 - 167610*r^13*s - 574828*r^13 - 347547*r^12*s - 12345*r^12 + 563460*r^11*s + 1215718*r^11 + 702628*r^10*s - 220426*r^10 - 1000116*r^9*s - 1513036*r^9 - 942684*r^8*s + 313929*r^8 + 885688*r^7*s + 948936*r^7 + 695325*r^6*s - 88577*r^6 - 334422*r^5*s - 344177*r^5 - 282830*r^4*s + 30304*r^4 + 72912*r^3*s + 49852*r^3 + 44859*r^2*s - 2662*r^2 - 5414*r*s - 2596*r - 2563*s - 1, (565273, 0), 2988, 150.17], [52, 2, -19516, -44*r^13 + r^12*s - 316*r^12 + 219*r^11*s + 640*r^11 + 1093*r^10*s + 786*r^10 + 434*r^9*s + 67*r^9 - 164*r^8*s + 142*r^8 - 1565*r^7*s - 3673*r^7 - 1145*r^6*s + 3940*r^6 + 2684*r^5*s - 1828*r^5 - 997*r^4*s + 1664*r^4 + 962*r^3*s - 1218*r^3 - 989*r^2*s + 293*r^2 + 329*r*s + 38*r - s + 1, (-4413, 0), 3062, 171.58], [32, 1, -19635, r^8 + 141*r^7 + 42*r^6*s - 243*r^6 - 173*r^5*s - 38*r^5 + 455*r^4*s + 902*r^4 + 147*r^3*s - 1066*r^3 - 875*r^2*s + 25*r^2 - 63*r*s + 97*r + 143*s + 1, (7, 0), 3097, 157.62], [64, 1, -20468, r^17 - r^16 - 46*r^15*s - 3176*r^15 + 594*r^14*s - 51446*r^14 + 19008*r^13*s - 260569*r^13 + 276660*r^12*s + 346059*r^12 + 1292230*r^11*s + 2123510*r^11 + 1564956*r^10*s + 1217334*r^10 - 1431640*r^9*s - 3113225*r^9 - 4558044*r^8*s - 4173527*r^8 - 2056014*r^7*s + 744433*r^7 + 3283310*r^6*s + 3794320*r^6 + 3551724*r^5*s + 1020668*r^5 - 289605*r^4*s - 1296133*r^4 - 1572308*r^3*s - 542842*r^3 - 348208*r^2*s + 121595*r^2 + 194346*r*s + 73000*r + 73037*s - 1, (-714030, 0), 3121, 130.95], [20, 1, -20587, 44*r^5 + r^4*s - 38*r^4 - 50*r^3*s + 70*r^3 + 54*r^2*s + 17*r^2 - 20*r*s - 46*r - s + 1, (-34, 0), 3188, 186.39], [48, 2, -20944, r^13 + 154*r^12 - 51*r^11*s - 293*r^11 - 312*r^10*s + 975*r^10 - 118*r^9*s - 1213*r^9 - 3244*r^8*s - 6024*r^8 - 104*r^7*s + 8541*r^7 + 6776*r^6*s - 1891*r^6 - 2481*r^5*s - 155*r^5 - 158*r^4*s - 274*r^4 - 499*r^3*s + 68*r^3 - 2*r^2*s - 80*r^2 - 35*r*s - r, (-3959, 0), 3178, 164.03], [64, 1, -21063, r^16 - 97*r^15 + 41*r^14*s - 3715*r^14 + 2282*r^13*s + 40216*r^13 + 6485*r^12*s + 148666*r^12 - 134209*r^11*s + 1095611*r^11 - 941088*r^10*s + 1250685*r^10 - 6184303*r^9*s - 14222914*r^9 - 13480712*r^8*s - 11051980*r^8 + 6065438*r^7*s + 25254956*r^7 + 23647506*r^6*s + 5920650*r^6 - 4987594*r^5*s - 15335566*r^5 - 11265257*r^4*s + 4409644*r^4 + 5113988*r^3*s + 1754802*r^3 + 2506*r^2*s - 2462354*r^2 - 1754529*r*s + 707953*r + 708002*s + 1, (3203080, 0), 3166, 141.65], [48, 6, -21420, r^12 + 272*r^11 - 55*r^10*s + 1331*r^10 - 1280*r^9*s - 3956*r^9 - 5344*r^8*s - 9242*r^8 + 516*r^7*s + 9083*r^7 + 18452*r^6*s + 26136*r^6 + 10512*r^5*s - 14053*r^5 - 26449*r^4*s - 23359*r^4 - 13394*r^3*s + 7790*r^3 + 10927*r^2*s + 4410*r^2 + 2962*r*s - 1564*r - 1515*s - 1, (2641, 0), 3214, 150.60], [52, 1, -21539, 37*r^13 + r^12*s + 2521*r^12 - 505*r^11*s + 11554*r^11 - 12609*r^10*s - 12816*r^10 - 55536*r^9*s - 52785*r^9 - 89082*r^8*s - 81133*r^8 - 80819*r^7*s - 61492*r^7 - 17152*r^6*s + 2710*r^6 + 65105*r^5*s + 76444*r^5 + 91691*r^4*s + 47346*r^4 + 29880*r^3*s - 3199*r^3 - 19270*r^2*s - 17401*r^2 - 17127*r*s - 43*r - s + 1, (73389, 0), 3218, 150.59], [64, 1, -22015, r^16 - 291*r^15 + 41*r^14*s - 15359*r^14 + 3721*r^13*s + 20821*r^13 + 64529*r^12*s + 401123*r^12 - 65414*r^11*s - 816994*r^11 - 931735*r^10*s - 1168116*r^10 + 562327*r^9*s + 3526211*r^9 + 2055859*r^8*s - 638226*r^8 - 3218903*r^7*s - 4939705*r^7 - 3325567*r^6*s + 321612*r^6 + 2517448*r^5*s + 3203225*r^5 + 2818561*r^4*s + 330017*r^4 - 450620*r^3*s - 853996*r^3 - 906390*r^2*s - 177925*r^2 - 54708*r*s + 123151*r + 123200*s + 1, (1316663, 0), 3238, 143.52], [32, 1, -22372, r^8 - 219*r^7 - 50*r^6*s - 1246*r^6 + 1059*r^5*s + 2643*r^5 + 4861*r^4*s + 5035*r^4 + 3680*r^3*s + 651*r^3 - 1582*r^2*s - 2267*r^2 - 2639*r*s - 639*r - 685*s + 1, (485, 0), 3308, 136.39], [32, 4, -22848, r^9 + 91*r^8 - 58*r^7*s - 202*r^7 + 443*r^6*s + 233*r^6 + 37*r^5*s + 876*r^5 - 532*r^4*s - 1604*r^4 - 796*r^3*s - 99*r^3 + 88*r^2*s + 222*r^2 + 168*r*s + r, (-448, 0), 3343, 165.68], [20, 1, -23443, 55*r^5 + r^4*s + 111*r^4 - 160*r^3*s - 215*r^3 - 497*r^2*s - 497*r^2 - 446*r*s - 57*r - s + 1, (487, 0), 3404, 136.68], [48, 5, -23800, r^13 + 625*r^12 - 71*r^11*s - 728*r^11 - 2093*r^10*s - 7020*r^10 + 507*r^9*s + 13164*r^9 + 11725*r^8*s + 4886*r^8 - 9491*r^7*s - 27832*r^7 - 17093*r^6*s + 9084*r^6 + 15307*r^5*s + 12448*r^5 + 5149*r^4*s - 7076*r^4 - 6175*r^3*s + 2760*r^3 + 2095*r^2*s - 714*r^2 - 257*r*s - 29*r + 37*s - 1, (12868, 0), 3390, 150.75], [64, 1, -24395, r^17 - 653*r^16 + 48*r^15*s - 12734*r^15 + 5085*r^14*s + 19812*r^14 + 49933*r^13*s + 279493*r^13 - 37639*r^12*s - 211939*r^12 - 755491*r^11*s - 1303661*r^11 - 736588*r^10*s + 140632*r^10 + 1041730*r^9*s + 1417943*r^9 + 1233246*r^8*s + 234029*r^8 - 195970*r^7*s - 391414*r^7 - 520113*r^6*s - 205021*r^6 - 186571*r^5*s - 42332*r^5 - 3490*r^4*s + 12053*r^4 + 34086*r^3*s + 16679*r^3 + 20791*r^2*s + 3719*r^2 + 3775*r*s + r, (-222477, 0), 3410, 132.08], [72, 4, -24752, -2*r^19 - 1214*r^18 + 149*r^17*s - 22542*r^17 + 7644*r^16*s - 255359*r^16 + 140929*r^15*s - 584930*r^15 + 1261092*r^14*s + 1616795*r^14 + 4160072*r^13*s + 5525553*r^13 + 4492191*r^12*s + 2517800*r^12 - 1978843*r^11*s - 5056910*r^11 - 6584954*r^10*s - 3421653*r^10 - 2266260*r^9*s + 1038369*r^9 + 307473*r^8*s - 1487990*r^8 - 2010916*r^7*s - 2357851*r^7 - 865271*r^6*s + 625394*r^6 + 2181831*r^5*s + 2175860*r^5 + 2204294*r^4*s + 704279*r^4 + 149635*r^3*s - 408258*r^3 - 554946*r^2*s - 135987*r^2 - 148003*r*s - 12677*r - 12479*s - 3, (-2849773, 0), 3423, 135.16], [80, 1, -24871, r^21 - 371*r^20 + 55*r^19*s - 30147*r^19 + 6227*r^18*s - 335244*r^18 + 173337*r^17*s - 2210527*r^17 + 1862550*r^16*s - 8926377*r^16 + 12995296*r^15*s - 7390841*r^15 + 59818211*r^14*s + 91939661*r^14 + 144452611*r^13*s + 277802826*r^13 + 42330420*r^12*s + 37700429*r^12 - 562211780*r^11*s - 868214026*r^11 - 1112172961*r^10*s - 1094237845*r^10 - 323798481*r^9*s + 404953540*r^9 + 1287320290*r^8*s + 1488994684*r^8 + 1279303036*r^7*s + 344076293*r^7 - 320450852*r^6*s - 771996505*r^6 - 845149943*r^5*s - 277287891*r^5 - 76571398*r^4*s + 197269598*r^4 + 224200589*r^3*s + 50421976*r^3 + 26935484*r^2*s - 23486541*r^2 - 23486606*r*s - r, (501619710, 0), 3420, 130.53], [24, 2, -25228, r^7 + 125*r^6 - 70*r^5*s + 18*r^5 - 872*r^4*s - 2530*r^4 - 1174*r^3*s + 2639*r^3 + 1976*r^2*s + 784*r^2 - 2088*r*s - 3261*r - 3125*s - 2, (1637, 0), 3526, 133.34], [24, 1, -25347, r^7 + 273*r^6 + 69*r^5*s - 60*r^5 - 193*r^4*s + 330*r^4 + 411*r^3*s + 292*r^3 + 7*r^2*s - 416*r^2 - 71*r*s + 73*r + s - 1, (-141, 0), 3535, 172.09], [72, 3, -25704, r^19 + 713*r^18 - 81*r^17*s + 563*r^17 - 2123*r^16*s + 5264*r^16 - 6808*r^15*s + 8928*r^15 - 36000*r^14*s - 28404*r^14 - 105508*r^13*s - 137261*r^13 - 150320*r^12*s - 77782*r^12 - 39297*r^11*s + 76630*r^11 - 6055*r^10*s + 1227*r^10 - 269447*r^9*s - 444977*r^9 - 515205*r^8*s - 447515*r^8 - 132936*r^7*s + 115912*r^7 + 521622*r^6*s + 553779*r^6 + 611136*r^5*s + 314095*r^5 + 144522*r^4*s - 47233*r^4 - 212943*r^3*s - 191923*r^3 - 213975*r^2*s - 83091*r^2 - 25556*r*s + 58192*r + 58046*s + 2, (-499073, 0), 3489, 158.74], [64, 1, -26180, r^16 - 143*r^15 - 72*r^14*s - 7243*r^14 + 1903*r^13*s - 175261*r^13 + 54091*r^12*s - 978576*r^12 + 959490*r^11*s + 2167405*r^11 + 4543966*r^10*s + 10499947*r^10 + 1596251*r^9*s - 4367999*r^9 - 19328393*r^8*s - 29077490*r^8 - 22947614*r^7*s - 7140377*r^7 + 11321570*r^6*s + 23549972*r^6 + 24841327*r^5*s + 7793831*r^5 + 2269613*r^4*s - 3678373*r^4 - 5533164*r^3*s - 1841139*r^3 - 2678166*r^2*s - 1659159*r^2 - 836977*r*s + 821699*r + 821635*s + 1, (-4552659, 0), 3533, 137.78], [80, 15, -26775, r^20 - 298*r^19 + 68*r^18*s - 24957*r^18 + 6924*r^17*s - 136732*r^17 + 116429*r^16*s - 910844*r^16 + 877217*r^15*s - 950877*r^15 + 5196480*r^14*s + 12943715*r^14 + 11669787*r^13*s + 28009268*r^13 - 14164073*r^12*s - 41611895*r^12 - 86859386*r^11*s - 123864177*r^11 - 59911366*r^10*s + 19773893*r^10 + 118290760*r^9*s + 163973818*r^9 + 139738301*r^8*s + 34210128*r^8 - 37246697*r^7*s - 81430165*r^7 - 92499623*r^6*s - 34303816*r^6 - 15512424*r^5*s + 13184509*r^5 + 20733627*r^4*s + 9330503*r^4 + 8665064*r^3*s + 403489*r^3 - 505740*r^2*s - 727732*r^2 - 903031*r*s - 175512*r - 175590*s - 1, (-9998213, 0), 3550, 130.57], [56, 2, -27132, r^15 + 779*r^14 - 89*r^13*s + 1885*r^13 - 3697*r^12*s - 6762*r^12 - 9573*r^11*s - 6034*r^11 - 9204*r^10*s - 10948*r^10 - 3775*r^9*s + 12394*r^9 + 8566*r^8*s + 11400*r^8 - 26957*r^7*s - 63622*r^7 - 60713*r^6*s - 37126*r^6 + 14723*r^5*s + 52698*r^5 + 71348*r^4*s + 43232*r^4 + 26478*r^3*s - 4304*r^3 - 14561*r^2*s - 9855*r^2 - 10797*r*s - 1985*r - 1819*s - 2, (7916, 0), 3610, 149.99], [68, 1, -27251, 66*r^17 + r^16*s + 5764*r^16 - 919*r^15*s + 76699*r^15 - 35603*r^14*s + 305320*r^14 - 388608*r^13*s - 178290*r^13 - 1767662*r^12*s - 3165294*r^12 - 2921370*r^11*s - 3096038*r^11 + 1531793*r^10*s + 6566241*r^10 + 7368510*r^9*s + 5707434*r^9 - 817281*r^8*s - 8823485*r^8 - 9270378*r^7*s - 4218654*r^7 + 512143*r^6*s + 5836565*r^6 + 5894888*r^5*s + 1394670*r^5 - 129152*r^4*s - 1727743*r^4 - 1720809*r^3*s - 201611*r^3 + 11366*r^2*s + 215467*r^2 + 215096*r*s + 74*r + s - 1, (519857, 0), 3600, 132.02], [56, 1, -27608, r^15 + 437*r^14 - 88*r^13*s + 12853*r^13 + 462*r^12*s + 7080*r^12 - 9720*r^11*s + 19129*r^11 + 24487*r^10*s + 36197*r^10 + 132110*r^9*s + 623487*r^9 + 119929*r^8*s - 985317*r^8 - 836092*r^7*s - 108153*r^7 + 985219*r^6*s + 2181353*r^6 + 642566*r^5*s - 2253525*r^5 - 1544481*r^4*s + 876475*r^4 + 775960*r^3*s - 119464*r^3 - 121791*r^2*s + 64*r^2 + 82*r*s - 80*r + s - 1, (321038, 0), 3642, 147.80], [52, 1, -27727, 69*r^13 + r^12*s + 10087*r^12 - 901*r^11*s + 299714*r^11 - 93469*r^10*s - 118399*r^10 - 1227049*r^9*s - 4056830*r^9 - 779503*r^8*s + 4059822*r^8 + 6385220*r^7*s + 7080634*r^7 + 1322519*r^6*s - 6892973*r^6 - 7764541*r^5*s - 3312169*r^5 - 1021102*r^4*s + 2122057*r^4 + 2362695*r^3*s + 390750*r^3 + 194464*r^2*s - 204282*r^2 - 203804*r*s - 75*r - s + 1, (5682672, 0), 3656, 140.36], [56, 1, -28084, r^15 - 711*r^14 - 77*r^13*s - 108*r^13 + 1013*r^12*s - 2650*r^12 + 2771*r^11*s - 10712*r^11 + 18479*r^10*s + 33780*r^10 + 64187*r^9*s + 82590*r^9 + 39807*r^8*s - 51386*r^8 - 59615*r^7*s - 95512*r^7 + 55965*r^6*s + 205424*r^6 + 270309*r^5*s + 229160*r^5 + 95969*r^4*s - 76480*r^4 - 192327*r^3*s - 162475*r^3 - 143699*r^2*s - 23339*r^2 + 12888*r*s + 38092*r + 38234*s - 2, (-39007, 0), 3673, 148.76], [32, 1, -28203, r^9 + 226*r^8 + 85*r^7*s + 141*r^7 - 588*r^6*s - 2268*r^6 - 628*r^5*s + 2176*r^5 + 1716*r^4*s - 198*r^4 - 320*r^3*s + 123*r^3 - 216*r^2*s - 26*r^2 + 63*r*s + r, (-590, 0), 3718, 156.52], [64, 2, -28560, r^16 + 1642*r^15 - 106*r^14*s + 48439*r^14 - 14436*r^13*s + 220401*r^13 - 240194*r^12*s - 299777*r^12 - 1119701*r^11*s - 2097866*r^11 - 1241037*r^10*s - 253544*r^10 + 1964717*r^9*s + 3936251*r^9 + 2993973*r^8*s + 213881*r^8 - 1813660*r^7*s - 3184578*r^7 - 2446166*r^6*s + 204043*r^6 + 1102234*r^5*s + 1334643*r^5 + 1021498*r^4*s - 172400*r^4 - 391827*r^3*s - 308570*r^3 - 245107*r^2*s + 32112*r^2 + 67833*r*s + 36853*r + 36755*s + 1, (-2858040, 0), 3692, 130.31], [32, 1, -29512, r^9 + 1118*r^8 - 107*r^7*s + 612*r^7 - 3520*r^6*s - 6699*r^6 - 8237*r^5*s - 5309*r^5 - 2976*r^4*s - 395*r^4 + 3257*r^3*s + 3762*r^3 + 3814*r^2*s + 1065*r^2 + 962*r*s + r, (904, 0), 3804, 145.15], [48, 1, -30107, r^13 - 612*r^12 + 89*r^11*s - 1346*r^11 + 3854*r^10*s + 14692*r^10 + 7603*r^9*s - 6094*r^9 - 14804*r^8*s - 6404*r^8 - 8231*r^7*s + 3332*r^7 - 29442*r^6*s - 91088*r^6 - 29271*r^5*s + 77270*r^5 + 87208*r^4*s + 28760*r^4 + 1839*r^3*s - 30110*r^3 - 25662*r^2*s + 4784*r^2 + 4689*r*s - r, (181, 0), 3817, 152.21], [80, 16, -30464, r^20 + 80*r^19 - 103*r^18*s + 4768*r^18 - 1086*r^17*s - 24770*r^17 - 17827*r^16*s - 176240*r^16 + 115612*r^15*s + 400108*r^15 + 489363*r^14*s - 4250568*r^14 + 1350134*r^13*s + 2786430*r^13 + 16277251*r^12*s + 52616602*r^12 + 10438636*r^11*s - 33074682*r^11 - 93233501*r^10*s - 163923158*r^10 - 61953482*r^9*s + 85054950*r^9 + 181267907*r^8*s + 212241390*r^8 + 109740896*r^7*s - 80514254*r^7 - 148640461*r^6*s - 123958184*r^6 - 77054718*r^5*s + 36661126*r^5 + 57532161*r^4*s + 32419684*r^4 + 22203748*r^3*s - 8883366*r^3 - 11134009*r^2*s - 3175549*r^2 - 2253670*r*s + 922485*r + 922578*s - 1, (-41618252, 0), 3789, 132.98], [60, 1, -30583, r^16 - 15*r^15 + 98*r^14*s - 3102*r^14 + 10650*r^13*s - 136877*r^13 + 60647*r^12*s - 551515*r^12 + 675356*r^11*s + 60560*r^11 + 3207304*r^10*s + 4783232*r^10 + 6271031*r^9*s + 7014722*r^9 + 1996342*r^8*s - 1961806*r^8 - 9020728*r^7*s - 11434028*r^7 - 10754595*r^6*s - 4368874*r^6 + 699343*r^5*s + 4906070*r^5 + 6705508*r^4*s + 3206115*r^4 + 2106527*r^3*s - 605922*r^3 - 1048425*r^2*s - 453874*r^2 - 454476*r*s - 107*r - s + 1, (728936, 0), 3829, 142.12], [48, 2, -30940, r^13 + 1096*r^12 - 116*r^11*s + 12178*r^11 - 6705*r^10*s + 14497*r^10 - 55051*r^9*s - 64590*r^9 - 151852*r^8*s - 168272*r^8 - 171338*r^7*s - 136132*r^7 - 14985*r^6*s + 72327*r^6 + 184794*r^5*s + 172281*r^5 + 161614*r^4*s + 42505*r^4 - 1229*r^3*s - 32478*r^3 - 45519*r^2*s - 13798*r^2 - 13688*r*s - r, (47063, 0), 3870, 125.94], [48, 3, -31059, r^13 - 797*r^12 + 95*r^11*s - 2038*r^11 + 3876*r^10*s + 18986*r^10 + 7356*r^9*s - 11317*r^9 - 26982*r^8*s - 33486*r^8 - 10411*r^7*s + 42676*r^7 + 15164*r^6*s - 42699*r^6 - 46885*r^5*s - 29410*r^5 - 270*r^4*s + 33874*r^4 + 34348*r^3*s + 7213*r^3 + 860*r^2*s - 5850*r^2 - 5951*r*s - r, (12166, 0), 3878, 150.50], [80, 1, -31416, r^21 + 3253*r^20 - 137*r^19*s + 207360*r^19 - 39410*r^18*s + 2341903*r^18 - 1249340*r^17*s + 5225722*r^17 - 11307568*r^16*s - 12844365*r^16 - 37716109*r^15*s - 41545856*r^15 - 48001622*r^14*s - 26786469*r^14 - 23193610*r^13*s - 30127854*r^13 - 4098024*r^12*s - 12737133*r^12 + 57527709*r^11*s + 97294889*r^11 + 118379262*r^10*s + 81958977*r^10 + 30597849*r^9*s - 37566464*r^9 - 62121972*r^8*s - 28057612*r^8 - 30407980*r^7*s - 4719679*r^7 - 13883968*r^6*s - 23832052*r^6 - 14052103*r^5*s + 3146191*r^5 + 13031656*r^4*s + 13201038*r^4 + 11694886*r^3*s + 332977*r^3 - 1519864*r^2*s - 1855170*r^2 - 1855043*r*s - r, (-53143298, 0), 3848, 134.75], [80, 1, -31892, r^20 - 752*r^19 - 107*r^18*s - 11375*r^18 + 2752*r^17*s - 360341*r^17 + 96876*r^16*s - 1093886*r^16 + 1704492*r^15*s + 5571916*r^15 + 5289835*r^14*s + 6777472*r^14 - 4750326*r^13*s - 25611356*r^13 - 15060853*r^12*s - 4581209*r^12 + 29653264*r^11*s + 57518480*r^11 + 51750140*r^10*s + 20777180*r^10 - 9472882*r^9*s - 21239186*r^9 - 45671676*r^8*s - 39659809*r^8 - 45127192*r^7*s - 37440680*r^7 - 4013121*r^6*s + 35796321*r^6 + 45642844*r^5*s + 21863001*r^5 + 9442792*r^4*s - 12097114*r^4 - 11959674*r^3*s + 624846*r^3 - 692191*r^2*s - 2176644*r^2 - 1323822*r*s + 854288*r + 854385*s - 1, (-8161583, 0), 3877, 146.56], [36, 1, -32011, 112*r^9 + r^8*s + 342*r^8 - 168*r^7*s - 1224*r^7 - 1297*r^6*s - 531*r^6 + 62*r^5*s + 1030*r^5 + 1282*r^4*s - 628*r^4 - 192*r^3*s + 1036*r^3 + 265*r^2*s - 380*r^2 - 98*r*s + 116*r + s - 1, (-58, 0), 3957, 177.74], [72, 2, -32844, r^19 + 1294*r^18 - 132*r^17*s + 21876*r^17 - 8359*r^16*s + 80382*r^16 - 104040*r^15*s + 285751*r^15 - 506109*r^14*s + 1577029*r^14 - 2559486*r^13*s - 2780336*r^13 - 10207475*r^12*s - 18631480*r^12 - 11440944*r^11*s + 999403*r^11 + 15277607*r^10*s + 38548885*r^10 + 10590146*r^9*s - 24697001*r^9 - 56486983*r^8*s - 78766697*r^8 - 39441822*r^7*s + 19072548*r^7 + 66541889*r^6*s + 79360050*r^6 + 64372616*r^5*s + 6044824*r^5 - 19114569*r^4*s - 28354946*r^4 - 29371308*r^3*s - 5219508*r^3 - 2005651*r^2*s + 2213229*r^2 + 3216170*r*s + 1004250*r + 1004002*s + 2, (-11098997, 0), 3949, 128.13], [36, 1, -32963, 109*r^9 + r^8*s + 7541*r^8 - 1440*r^7*s + 15887*r^7 - 35685*r^6*s - 64497*r^6 - 90433*r^5*s - 89056*r^5 - 49365*r^4*s + 11968*r^4 + 43776*r^3*s + 39045*r^3 + 44440*r^2*s + 11707*r^2 + 10705*r*s + 113*r + s - 1, (-84160, 0), 4016, 141.71], [48, 1, -33796, r^13 - 587*r^12 - 126*r^11*s - 26397*r^11 + 7357*r^10*s + 22616*r^10 + 101957*r^9*s + 324598*r^9 + 24049*r^8*s - 443383*r^8 - 539779*r^7*s - 494254*r^7 + 77984*r^6*s + 788701*r^6 + 760590*r^5*s + 211673*r^5 - 46691*r^4*s - 273852*r^4 - 275271*r^3*s - 24080*r^3 + 2393*r^2*s + 27429*r^2 + 27549*r*s - r, (123278, 0), 4046, 141.90], [32, 1, -33915, r^9 + 742*r^8 + 133*r^7*s - 507*r^7 - 360*r^6*s + 132*r^6 + 2924*r^5*s + 7672*r^5 + 5904*r^4*s + 4914*r^4 - 5360*r^3*s - 16425*r^3 - 12144*r^2*s + 5158*r^2 + 5295*r*s + r, (1556, 0), 4081, 145.58], [64, 6, -34272, r^17 + 178*r^16 - 136*r^15*s - 2528*r^15 + 446*r^14*s + 4526*r^14 + 7698*r^13*s + 25404*r^13 - 1644*r^12*s - 23694*r^12 - 60220*r^11*s - 137390*r^11 - 25802*r^10*s + 108114*r^10 + 224114*r^9*s + 361325*r^9 + 92800*r^8*s - 289698*r^8 - 463280*r^7*s - 443626*r^7 - 156186*r^6*s + 310434*r^6 + 355858*r^5*s + 112432*r^5 + 51680*r^4*s - 47260*r^4 - 70072*r^3*s - 34506*r^3 - 22656*r^2*s + 11368*r^2 + 11240*r*s + r, (-102745, 0), 4048, 148.72], [84, 2, -34748, -138*r^21 + r^20*s - 2581*r^20 + 274*r^19*s - 34926*r^19 + 14430*r^18*s - 20142*r^18 + 139922*r^17*s + 372296*r^17 + 234670*r^16*s + 83577*r^16 - 416396*r^15*s - 438399*r^15 - 881285*r^14*s - 1374912*r^14 - 1231430*r^13*s - 3553538*r^13 + 2412807*r^12*s + 13546363*r^12 + 8401509*r^11*s - 2861915*r^11 - 13549598*r^10*s - 25686688*r^10 - 6508562*r^9*s + 30385688*r^9 + 23973206*r^8*s - 4918116*r^8 - 13438517*r^7*s - 14942168*r^7 - 4629703*r^6*s + 14403980*r^6 + 9197770*r^5*s - 6550050*r^5 - 5079936*r^4*s + 1723610*r^4 + 1498501*r^3*s - 253662*r^3 - 243016*r^2*s + 16108*r^2 + 17179*r*s + 128*r - s + 1, (-15966716, 0), 4042, 142.94], [36, 1, -34867, 134*r^9 + r^8*s + 755*r^8 - 720*r^7*s - 628*r^7 - 3286*r^6*s - 4138*r^6 - 5452*r^5*s - 4410*r^5 - 2765*r^4*s - 203*r^4 + 2052*r^3*s + 1872*r^3 + 2746*r^2*s + 1170*r^2 + 988*r*s + 138*r + s - 1, (1430, 0), 4131, 148.99], [56, 1, -35224, 2*r^15 + 5179*r^14 - 323*r^13*s + 47819*r^13 - 30900*r^12*s + 67410*r^12 - 204287*r^11*s + 1217439*r^11 - 993400*r^10*s + 844681*r^10 - 6476222*r^9*s - 11515992*r^9 - 13975834*r^8*s - 10920537*r^8 - 3352071*r^7*s + 7711627*r^7 + 7944780*r^6*s - 133563*r^6 - 1974710*r^5*s - 6109296*r^5 - 882974*r^4*s + 5563795*r^4 + 7709353*r^3*s + 4642501*r^3 + 2892900*r^2*s - 1003342*r^2 - 1756339*r*s - 759103*r - 758638*s - 3, (-4691743, 0), 4118, 123.92], [48, 5, -35700, r^13 - 622*r^12 - 145*r^11*s - 20778*r^11 + 12896*r^10*s + 141478*r^10 + 30763*r^9*s - 101438*r^9 - 275712*r^8*s - 404098*r^8 - 169477*r^7*s + 209456*r^7 + 330896*r^6*s + 222390*r^6 + 151501*r^5*s - 61658*r^5 - 80856*r^4*s - 10254*r^4 - 24343*r^3*s + 2262*r^3 - 5008*r^2*s - 6222*r^2 - 6083*r*s - r, (-2602, 0), 4160, 147.50], [40, 1, -36771, r^11 + 313*r^10 + 158*r^9*s + 3311*r^9 - 1082*r^8*s + 15727*r^8 - 19612*r^7*s - 58809*r^7 - 68506*r^6*s - 50550*r^6 + 5770*r^5*s + 117395*r^5 + 56793*r^4*s - 11051*r^4 - 148676*r^3*s - 245704*r^3 - 209645*r^2*s - 40741*r^2 + 36178*r*s + 77866*r + 78190*s + 2, (43683, 0), 4236, 133.12], [48, 1, -37128, r^12 + 4281*r^11 - 189*r^10*s + 112967*r^10 - 40646*r^9*s + 53949*r^9 - 444277*r^8*s - 706058*r^8 - 951388*r^7*s - 898490*r^7 - 437552*r^6*s + 54079*r^6 + 720312*r^5*s + 846830*r^5 + 982817*r^4*s + 498965*r^4 + 278324*r^3*s - 84088*r^3 - 228690*r^2*s - 138033*r^2 - 164768*r*s - 30458*r - 30275*s - 1, (-224202, 0), 4243, 139.00], [28, 1, -37723, r^8 - 102*r^7 + 166*r^6*s + 680*r^6 + 345*r^5*s - 615*r^5 - 557*r^4*s + 25*r^4 + 383*r^3*s + 759*r^3 + 479*r^2*s - 86*r^2 - 323*r*s - 171*r - s + 1, (-321, 0), 4312, 171.68], [48, 8, -38080, r^13 + 383*r^12 - 177*r^11*s - 4693*r^11 + 798*r^10*s + 8025*r^10 + 11481*r^9*s + 12850*r^9 + 896*r^8*s - 7790*r^8 - 19774*r^7*s - 14610*r^7 - 23164*r^6*s - 24208*r^6 - 18082*r^5*s - 7735*r^5 + 11008*r^4*s + 21303*r^4 + 20677*r^3*s + 5572*r^3 + 1222*r^2*s - 4211*r^2 - 4040*r*s - r, (-5017, 0), 4297, 163.81], [60, 18, -38556, r^16 + 1398*r^15 - 188*r^14*s + 13979*r^14 - 8390*r^13*s + 3920*r^13 - 61715*r^12*s - 114328*r^12 - 127553*r^11*s - 195198*r^11 + 33716*r^10*s + 248900*r^10 + 423310*r^9*s + 498911*r^9 + 191311*r^8*s - 272007*r^8 - 485512*r^7*s - 435134*r^7 - 220196*r^6*s + 218930*r^6 + 239793*r^5*s + 40133*r^5 + 25136*r^4*s - 13210*r^4 - 12639*r^3*s + 1281*r^3 + 983*r^2*s + 1181*r^2 + 882*r*s + 179*r - s + 1, (278953, 0), 4302, 148.40], [72, 5, -38675, 2*r^19 - 4567*r^18 + 329*r^17*s - 145005*r^17 + 42780*r^16*s - 535187*r^16 + 696220*r^15*s + 1074332*r^15 + 2814889*r^14*s + 3763544*r^14 + 2855547*r^13*s + 2550195*r^13 - 1568816*r^12*s + 4179994*r^12 - 10949399*r^11*s - 17772745*r^11 - 32146729*r^10*s - 39582037*r^10 - 20334385*r^9*s + 12748825*r^9 + 27534601*r^8*s + 25511193*r^8 + 12307045*r^7*s - 21776071*r^7 - 14937905*r^6*s + 2120150*r^6 + 15778482*r^5*s + 24418586*r^5 + 17657257*r^4*s - 1882108*r^4 - 8547591*r^3*s - 8433361*r^3 - 7554198*r^2*s - 6741*r^2 + 857988*r*s + 860662*r + 861181*s + 3, (-13665859, 0), 4287, 130.28], [64, 1, -39032, r^16 + 2975*r^15 - 202*r^14*s + 87523*r^14 - 14193*r^13*s + 1698263*r^13 - 646703*r^12*s + 9368418*r^12 - 8743488*r^11*s + 15580465*r^11 - 52177690*r^10*s - 61842601*r^10 - 154466999*r^9*s - 219123617*r^9 - 158826129*r^8*s - 82924778*r^8 + 125445202*r^7*s + 256169969*r^7 + 320564884*r^6*s + 201608910*r^6 + 94383791*r^5*s - 61762963*r^5 - 132056243*r^4*s - 92748317*r^4 - 86789472*r^3*s - 10602007*r^3 + 3235126*r^2*s + 11031893*r^2 + 13833273*r*s + 2803365*r + 2803171*s + 1, (63670728, 0), 4322, 128.53], [40, 1, -39508, r^11 - 2498*r^10 - 179*r^9*s + 5894*r^9 + 4383*r^8*s - 6471*r^8 - 15763*r^7*s - 40751*r^7 + 1225*r^6*s + 66502*r^6 + 28376*r^5*s - 65323*r^5 - 48920*r^4*s + 26594*r^4 + 23405*r^3*s + 3334*r^3 - 2623*r^2*s - 3200*r^2 - 175*r*s + 173*r - s + 1, (-48865, 0), 4392, 155.56], [40, 3, -39627, r^11 - 681*r^10 + 186*r^9*s + 1316*r^9 + 2222*r^8*s + 6228*r^8 - 1132*r^7*s - 10621*r^7 - 12828*r^6*s - 11707*r^6 + 1318*r^5*s + 22720*r^5 + 17558*r^4*s + 8640*r^4 - 16628*r^3*s - 37811*r^3 - 37648*r^2*s - 13021*r^2 - 390*r*s + 11646*r + 12026*s + 2, (16160, 0), 4399, 132.17], [40, 1, -40579, r^11 - 815*r^10 + 198*r^9*s + 6510*r^9 + 1168*r^8*s - 15166*r^8 - 5544*r^7*s + 11971*r^7 + 5212*r^6*s + 315*r^6 + 834*r^5*s - 2838*r^5 - 1900*r^4*s - 686*r^4 - 612*r^3*s + 421*r^3 + 356*r^2*s + 209*r^2 + 138*r*s - 72*r - 72*s, (-7310, 0), 4452, 158.84], [64, 1, -40936, r^16 + 4554*r^15 - 232*r^14*s + 91621*r^14 - 32642*r^13*s + 231607*r^13 - 412336*r^12*s - 404980*r^12 - 1470053*r^11*s - 1199674*r^11 - 2287555*r^10*s - 1702611*r^10 - 2787941*r^9*s - 3537238*r^9 - 2330471*r^8*s - 1807857*r^8 + 2444641*r^7*s + 4856852*r^7 + 6893975*r^6*s + 5104569*r^6 + 3138643*r^5*s - 357052*r^5 - 2400611*r^4*s - 2392024*r^4 - 2535809*r^3*s - 607294*r^3 - 300543*r^2*s + 131486*r^2 + 310707*r*s + 182635*r + 182411*s + 1, (-2342666, 0), 4427, 145.43], [48, 1, -41412, r^12 - 1898*r^11 - 209*r^10*s + 18677*r^10 + 21666*r^9*s + 63265*r^9 - 27338*r^8*s - 68224*r^8 - 139624*r^7*s - 193420*r^7 - 181307*r^6*s - 154639*r^6 + 118186*r^5*s + 358515*r^5 + 418170*r^4*s + 332388*r^4 + 64208*r^3*s - 403180*r^3 - 319753*r^2*s + 108745*r^2 + 94578*r*s - 11651*r - 11448*s - 1, (11044, 0), 4483, 161.72], [92, 1, -41531, r^24 - 3330*r^23 + 199*r^22*s - 165783*r^22 + 35888*r^21*s - 1734187*r^21 + 963542*r^20*s - 3802274*r^20 + 8609284*r^19*s + 25060373*r^19 + 24831893*r^18*s + 51691205*r^18 - 27318080*r^17*s - 172759265*r^17 - 119661103*r^16*s - 9190012*r^16 + 182510104*r^15*s + 550369856*r^15 + 108199934*r^14*s - 796792335*r^14 - 676923534*r^13*s - 250964826*r^13 + 603012421*r^12*s + 1856548416*r^12 + 819368080*r^11*s - 1254907572*r^11 - 1689224399*r^10*s - 1468381439*r^10 - 41894528*r^9*s + 2121870477*r^9 + 1818589250*r^8*s + 158273576*r^8 - 707481512*r^7*s - 1411245303*r^7 - 890842169*r^6*s + 544992137*r^6 + 655867600*r^5*s + 240563015*r^5 + 61203863*r^4*s - 228971998*r^4 - 173798504*r^3*s + 60765390*r^3 + 55166410*r^2*s - 5608487*r^2 - 5607214*r*s - 212*r - s + 1, (-593691668, 0), 4407, 134.68], [80, 2, -41888, r^20 + 1107*r^19 - 229*r^18*s + 37551*r^18 - 6462*r^17*s + 158149*r^17 - 246507*r^16*s - 8549960*r^16 + 814456*r^15*s - 18860548*r^15 + 34475984*r^14*s + 126263937*r^14 + 94849380*r^13*s + 255335660*r^13 - 189920991*r^12*s - 449346949*r^12 - 913597196*r^11*s - 1223806882*r^11 - 680652170*r^10*s - 58641490*r^10 + 1030278920*r^9*s + 1582207530*r^9 + 1661835938*r^8*s + 869446587*r^8 + 93160028*r^7*s - 668002585*r^7 - 1044166723*r^6*s - 665614521*r^6 - 497058542*r^5*s + 25413763*r^5 + 185941039*r^4*s + 173940874*r^4 + 182327872*r^3*s + 30149800*r^3 + 12097686*r^2*s - 14320585*r^2 - 18054676*r*s - 3733630*r - 3733411*s - 1, (-739047934, 0), 4448, 129.30], [76, 1, -42007, r^20 - 839*r^19 + 217*r^18*s - 199063*r^18 + 53868*r^17*s - 2075173*r^17 + 974604*r^16*s - 29986725*r^16 + 14864021*r^15*s - 100190523*r^15 + 151561107*r^14*s + 168589010*r^14 + 604654066*r^13*s + 1161833397*r^13 + 681252408*r^12*s + 409664546*r^12 - 1255616679*r^11*s - 2775310135*r^11 - 2539560226*r^10*s - 1156885956*r^10 + 766850161*r^9*s + 2546199879*r^9 + 2555299629*r^8*s + 757249137*r^8 - 84009217*r^7*s - 940346066*r^7 - 954016516*r^6*s - 116439293*r^6 - 7263025*r^5*s + 122783266*r^5 + 96048506*r^4*s - 40135109*r^4 - 35535214*r^3*s - 4749412*r^3 + 4442515*r^2*s + 9243280*r^2 + 9244223*r*s + 228*r + s - 1, (-2603777603, 0), 4462, 132.23], [68, 2, -42364, -232*r^17 + r^16*s + 558*r^16 + 919*r^15*s - 7998*r^15 + 827*r^14*s - 15845*r^14 + 36477*r^13*s + 60031*r^13 + 91154*r^12*s + 73807*r^12 + 100274*r^11*s + 464145*r^11 - 116164*r^10*s - 625980*r^10 - 1205578*r^9*s - 1787909*r^9 - 604914*r^8*s + 818675*r^8 + 2123653*r^7*s + 2610779*r^7 + 1693157*r^6*s - 393157*r^6 - 1329444*r^5*s - 1404422*r^5 - 1069042*r^4*s + 203143*r^4 + 404099*r^3*s + 260608*r^3 + 196356*r^2*s - 63738*r^2 - 64655*r*s - 224*r + s - 1, (188571, 0), 4496, 142.46], [80, 3, -42840, r^20 + 7114*r^19 - 267*r^18*s + 297154*r^18 - 77566*r^17*s + 375540*r^17 - 1316499*r^16*s - 5814247*r^16 - 2053380*r^15*s + 2471708*r^15 + 9757562*r^14*s + 20889596*r^14 + 5200048*r^13*s - 21395836*r^13 - 24603038*r^12*s - 15261975*r^12 + 2268976*r^11*s + 25073886*r^11 + 20761787*r^10*s - 958590*r^10 - 6502558*r^9*s - 7607864*r^9 - 5519769*r^8*s + 1941679*r^8 + 1745712*r^7*s - 681532*r^7 - 130002*r^6*s + 656248*r^6 + 597392*r^5*s + 169100*r^5 - 70230*r^4*s - 234249*r^4 - 168444*r^3*s + 33482*r^3 + 66209*r^2*s + 12550*r^2 + 12098*r*s - 5732*r - 5475*s - 1, (2640552, 0), 4499, 147.94], [32, 1, -43435, r^9 - 55*r^8 + 243*r^7*s + 699*r^7 - 1342*r^6*s - 921*r^6 - 2021*r^5*s - 4697*r^5 - 308*r^4*s + 3576*r^4 + 3375*r^3*s + 2316*r^3 + 1302*r^2*s - 824*r^2 - 577*r*s + r, (916, 0), 4622, 164.86], [32, 2, -43792, r^9 + 2352*r^8 - 262*r^7*s + 25100*r^7 - 13512*r^6*s + 34544*r^6 - 114264*r^5*s - 168629*r^5 - 313052*r^4*s - 336654*r^4 - 245176*r^3*s - 22772*r^3 + 97930*r^2*s + 122794*r^2 + 122536*r*s + r, (63718, 0), 4641, 113.23], [48, 2, -44268, r^12 + 2251*r^11 - 269*r^10*s + 28961*r^10 - 11094*r^9*s - 59009*r^9 - 77405*r^8*s - 94084*r^8 - 4372*r^7*s + 92792*r^7 + 43612*r^6*s - 71770*r^6 + 78736*r^5*s + 245040*r^5 + 108618*r^4*s - 99771*r^4 - 111796*r^3*s - 48385*r^3 - 31459*r^2*s + 15862*r^2 + 15762*r*s - 1553*r - 1290*s - 1, (-36782, 0), 4636, 162.55], [56, 1, -44387, r^15 - 2868*r^14 + 247*r^13*s - 59535*r^13 + 25411*r^12*s - 92090*r^12 + 249948*r^11*s + 462356*r^11 + 719640*r^10*s + 901473*r^10 + 381738*r^9*s - 381048*r^9 - 1005696*r^8*s - 1069081*r^8 - 665954*r^7*s + 287566*r^7 + 575220*r^6*s + 442173*r^6 + 215948*r^5*s - 226166*r^5 - 218640*r^4*s - 37247*r^4 + 25790*r^3*s + 74389*r^3 + 63928*r^2*s + 1359*r^2 - 253*r*s + 255*r + s - 1, (408637, 0), 4627, 157.28], [72, 1, -44863, r^19 - 2418*r^18 + 256*r^17*s - 670995*r^17 + 85693*r^16*s - 2898934*r^16 + 3836798*r^15*s + 28417353*r^15 + 8442358*r^14*s - 32269554*r^14 - 53677392*r^13*s - 172694151*r^13 + 63218828*r^12*s + 523211571*r^12 + 343634334*r^11*s + 61899409*r^11 - 547914796*r^10*s - 1181447270*r^10 - 734843259*r^9*s + 270250252*r^9 + 678844744*r^8*s + 649983454*r^8 + 496449315*r^7*s - 35232726*r^7 - 162685402*r^6*s - 136785494*r^6 - 143402590*r^5*s - 19079237*r^5 - 8728815*r^4*s + 5363666*r^4 + 10148017*r^3*s + 4493731*r^3 + 4565284*r^2*s - 326*r^2 + 264*r*s - 266*r - s + 1, (340504629, 0), 4620, 136.98], [48, 1, -45220, r^12 - 2628*r^11 - 267*r^10*s - 69158*r^10 + 29190*r^9*s + 71392*r^9 + 266911*r^8*s + 885962*r^8 + 122500*r^7*s - 509504*r^7 - 1727627*r^6*s - 2764516*r^6 - 1526550*r^5*s + 796396*r^5 + 1967129*r^4*s + 1932382*r^4 + 1362820*r^3*s - 395992*r^3 - 546353*r^2*s - 118950*r^2 - 135626*r*s - 13256*r - 12995*s - 1, (1210074, 0), 4686, 136.21], [48, 1, -45339, r^12 - 1731*r^11 + 268*r^10*s + 52346*r^10 + 1967*r^9*s + 626601*r^9 - 319007*r^8*s + 622618*r^8 - 2738922*r^7*s - 4102127*r^7 - 6997198*r^6*s - 7951340*r^6 - 4775483*r^5*s - 221305*r^5 + 4879359*r^4*s + 6507578*r^4 + 6980550*r^3*s + 2438939*r^3 + 940962*r^2*s - 995718*r^2 - 1503305*r*s - 506669*r - 506943*s - 1, (2401812, 0), 4692, 124.53], [96, 4, -45696, r^25 + 5101*r^24 - 302*r^23*s + 150911*r^23 - 45503*r^22*s - 699145*r^22 - 612261*r^21*s - 25658353*r^21 + 6205134*r^20*s - 91618166*r^20 + 116334698*r^19*s + 200087483*r^19 + 483536712*r^18*s + 1153655806*r^18 + 284921448*r^17*s + 143411266*r^17 - 2173432256*r^16*s - 3873203287*r^16 - 3956570042*r^15*s - 2845025381*r^15 + 345775233*r^14*s + 3150205071*r^14 + 4720138411*r^13*s + 2626453493*r^13 + 2561083602*r^12*s + 861550560*r^12 + 1033760942*r^11*s + 2317181129*r^11 + 188535842*r^10*s - 1536911956*r^10 - 3654415158*r^9*s - 3984837748*r^9 - 2886765216*r^8*s + 39961113*r^8 + 1488808438*r^7*s + 1833960425*r^7 + 1784189517*r^6*s + 322673163*r^6 - 35056245*r^5*s - 334476507*r^5 - 394298698*r^4*s - 96289006*r^4 - 68139262*r^3*s + 19842663*r^3 + 28152204*r^2*s + 8311978*r^2 + 8311688*r*s + r, (293427668, 0), 4616, 131.50], [100, 2, -46172, -300*r^25 + r^24*s - 16843*r^24 + 3035*r^23*s - 814089*r^23 + 162034*r^22*s - 10343173*r^22 + 5180541*r^21*s - 16437852*r^21 + 48580864*r^20*s + 135030917*r^20 + 123401107*r^19*s + 280586338*r^19 - 148474161*r^18*s - 545774503*r^18 - 834897927*r^17*s - 1324261212*r^17 - 146751497*r^16*s + 875399173*r^16 + 2304071701*r^15*s + 3227006438*r^15 + 2001987326*r^14*s + 253604376*r^14 - 2381110205*r^13*s - 3907477310*r^13 - 3968910021*r^12*s - 2092465363*r^12 + 127850818*r^11*s + 2175286028*r^11 + 3165571726*r^10*s + 2132679275*r^10 + 1305080492*r^9*s - 387295907*r^9 - 1050109257*r^8*s - 887299932*r^8 - 807939791*r^7*s - 81732279*r^7 + 78188030*r^6*s + 156054045*r^6 + 175712307*r^5*s + 35287476*r^5 + 22236726*r^4*s - 10475429*r^4 - 13034996*r^3*s - 2477929*r^3 - 2604088*r^2*s - 131798*r^2 - 132309*r*s - 288*r + s - 1, (4001710913, 0), 4613, 134.40], [40, 1, -46291, r^11 - 1142*r^10 + 287*r^9*s - 13182*r^9 + 7285*r^8*s - 24757*r^8 + 65603*r^7*s + 139310*r^7 + 183763*r^6*s + 197796*r^6 + 22125*r^5*s - 355771*r^5 - 186755*r^4*s + 27212*r^4 + 467896*r^3*s + 784368*r^3 + 641282*r^2*s + 72455*r^2 - 151100*r*s - 225260*r - 224678*s + 2, (-103855, 0), 4731, 113.67], [96, 3, -47124, r^24 - 2664*r^23 - 302*r^22*s - 156787*r^22 + 39530*r^21*s - 901395*r^21 + 747586*r^20*s - 8180507*r^20 + 5786433*r^19*s - 54979766*r^19 + 51449831*r^18*s - 75435246*r^18 + 306632005*r^17*s + 534619661*r^17 + 819219521*r^16*s + 1867428096*r^16 + 81041242*r^15*s - 128192900*r^15 - 4310695618*r^14*s - 7970416351*r^14 - 7071312624*r^13*s - 6396913757*r^13 + 3902267996*r^12*s + 12918624645*r^12 + 17076510163*r^11*s + 14876308896*r^11 + 4133181179*r^10*s - 9501368156*r^10 - 16159181245*r^9*s - 13530879885*r^9 - 8195826203*r^8*s + 3194903874*r^8 + 7045793594*r^7*s + 5741506454*r^7 + 4527504382*r^6*s - 463435481*r^6 - 1395639088*r^5*s - 1117306157*r^5 - 1004980090*r^4*s + 39869535*r^4 + 116042769*r^3*s + 80000732*r^3 + 75874767*r^2*s - 4444584*r^2 - 4123123*r*s + 316133*r + 315843*s + 1, (3798033642, 0), 4619, 130.50], [52, 1, -47243, 301*r^13 + r^12*s + 18401*r^12 - 3176*r^11*s + 14906*r^11 - 56314*r^10*s - 5636*r^10 - 133115*r^9*s - 84014*r^9 - 308677*r^8*s - 436134*r^8 - 350349*r^7*s - 279604*r^7 + 144948*r^6*s + 449440*r^6 + 810716*r^5*s + 868916*r^5 + 285510*r^4*s - 734954*r^4 - 590105*r^3*s + 209796*r^3 + 170665*r^2*s - 50704*r^2 - 49343*r*s - 307*r - s + 1, (359518, 0), 4706, 150.60], [80, 20, -47600, r^20 + 1850*r^19 - 325*r^18*s + 109795*r^18 - 14408*r^17*s + 1946896*r^17 - 780812*r^16*s + 5829686*r^16 - 9256142*r^15*s - 11326992*r^15 - 35169152*r^14*s - 58140700*r^14 - 39520946*r^13*s - 32163385*r^13 + 49210940*r^12*s + 112256359*r^12 + 135553450*r^11*s + 108101061*r^11 + 19591242*r^10*s - 83812803*r^10 - 129198502*r^9*s - 94275860*r^9 - 56229714*r^8*s + 24806341*r^8 + 45796114*r^7*s + 27999163*r^7 + 23752693*r^6*s - 1333483*r^6 - 3678578*r^5*s - 2317585*r^5 - 1971627*r^4*s + 850354*r^4 + 783610*r^3*s + 347789*r^3 + 11032*r^2*s - 202365*r^2 - 343170*r*s - 140415*r - 140100*s - 1, (31995346, 0), 4650, 138.15], [60, 2, -48076, r^16 + 1819*r^15 - 334*r^14*s + 23250*r^14 - 13381*r^13*s - 124702*r^13 - 80691*r^12*s + 42648*r^12 + 386663*r^11*s + 354632*r^11 - 545169*r^10*s - 289783*r^10 + 302173*r^9*s - 363118*r^9 - 42893*r^8*s + 505458*r^8 + 26347*r^7*s - 113612*r^7 - 66301*r^6*s - 63230*r^6 + 18867*r^5*s + 42193*r^5 + 30417*r^4*s - 18710*r^4 - 14454*r^3*s + 575*r^3 - 3652*r^2*s + 885*r^2 + 1041*r*s + 325*r - s + 1, (139101, 0), 4689, 173.26], [48, 9, -48195, r^12 - 1914*r^11 + 321*r^10*s - 732*r^10 + 8672*r^9*s + 119692*r^9 - 9717*r^8*s + 189258*r^8 - 424066*r^7*s - 755818*r^7 - 1256793*r^6*s - 1448398*r^6 - 745800*r^5*s + 229776*r^5 + 1082599*r^4*s + 1213894*r^4 + 1142224*r^3*s + 230842*r^3 - 19899*r^2*s - 193704*r^2 - 250014*r*s - 55368*r - 55695*s - 1, (-1032514, 0), 4713, 120.27], [96, 1, -49028, r^25 - 4115*r^24 - 336*r^23*s - 170523*r^23 + 29083*r^22*s - 12421481*r^22 + 2041583*r^21*s - 177222808*r^21 + 81378646*r^20*s - 405972389*r^20 + 843288830*r^19*s + 1953214325*r^19 + 2607451233*r^18*s + 4598412617*r^18 - 472783375*r^17*s - 13484200516*r^17 - 7340347180*r^16*s - 23941805915*r^16 + 28257454948*r^15*s + 68211986013*r^15 + 102810815563*r^14*s + 137224280127*r^14 + 34356921291*r^13*s - 60328911674*r^13 - 191158853822*r^12*s - 245809071479*r^12 - 192722883490*r^11*s - 50830670613*r^11 + 91514613635*r^10*s + 176718374691*r^10 + 198564860179*r^9*s + 91646583232*r^9 + 28515700060*r^8*s - 51009403645*r^8 - 78596421376*r^7*s - 43853114413*r^7 - 33993415403*r^6*s + 2626521745*r^6 + 10535733561*r^5*s + 8458400212*r^5 + 8737506310*r^4*s + 1107867921*r^4 + 408287218*r^3*s - 570200901*r^3 - 699549957*r^2*s - 129356141*r^2 - 129356465*r*s + r, (51876085276, 0), 4615, 121.97], [48, 2, -49504, r^12 - 237*r^11 - 357*r^10*s + 1288*r^10 + 5502*r^9*s - 1541*r^9 - 22286*r^8*s - 351889*r^8 + 151456*r^7*s + 1392430*r^7 + 776116*r^6*s + 882086*r^6 - 2220564*r^5*s - 5103710*r^5 - 4952320*r^4*s - 2344370*r^4 + 492400*r^3*s + 3165500*r^3 + 3410908*r^2*s + 839307*r^2 + 247960*r*s - 590048*r - 589697*s - 1, (1098110, 0), 4712, 133.98], [56, 1, -50932, r^15 - 4695*r^14 - 377*r^13*s - 175805*r^13 + 51023*r^12*s - 386901*r^12 + 774658*r^11*s + 1547302*r^11 + 2383566*r^10*s + 2774703*r^10 + 1022668*r^9*s - 1374260*r^9 - 2603978*r^8*s - 2199472*r^8 - 1414384*r^7*s + 702370*r^7 + 859006*r^6*s + 265605*r^6 - 28924*r^5*s - 525314*r^5 - 345736*r^4*s + 123788*r^4 + 242082*r^3*s + 179907*r^3 + 160412*r^2*s + 6930*r^2 + 371*r*s - 369*r + s - 1, (-1970857, 0), 4694, 139.22], [48, 1, -51051, r^13 + 1729*r^12 + 392*r^11*s + 5017*r^11 - 6169*r^10*s + 28524*r^10 - 72919*r^9*s - 446680*r^9 + 80257*r^8*s + 887201*r^8 + 649911*r^7*s + 276614*r^7 - 538234*r^6*s - 1289523*r^6 - 1046516*r^5*s - 151545*r^5 + 259081*r^4*s + 476678*r^4 + 459297*r^3*s + 37586*r^3 - 12925*r^2*s - 53425*r^2 - 53823*r*s - r, (-683628, 0), 4710, 148.99], [48, 6, -51408, r^13 + 2106*r^12 - 405*r^11*s + 3963*r^11 - 5578*r^10*s - 17781*r^10 - 13422*r^9*s - 47931*r^9 + 5696*r^8*s + 102806*r^8 + 100576*r^7*s + 57965*r^7 - 2130*r^6*s - 77151*r^6 - 134557*r^5*s - 106687*r^5 - 42556*r^4*s + 52282*r^4 + 61047*r^3*s + 18942*r^3 + 11712*r^2*s - 8130*r^2 - 7731*r*s - r, (-54470, 0), 4710, 161.58], [32, 1, -52003, r^9 - 700*r^8 + 408*r^7*s + 3314*r^7 + 1252*r^6*s - 4508*r^6 - 2972*r^5*s + 5411*r^5 + 5708*r^4*s + 6188*r^4 - 3340*r^3*s - 12742*r^3 - 8684*r^2*s + 3768*r^2 + 4180*r*s + r, (-3692, 0), 4743, 148.95], [48, 1, -52360, r^13 + 13165*r^12 - 453*r^11*s + 322567*r^11 - 121842*r^10*s - 336207*r^10 - 1220257*r^9*s - 4013335*r^9 - 311980*r^8*s + 4861317*r^8 + 7372297*r^7*s + 10366848*r^7 + 66326*r^6*s - 13019377*r^6 - 16144014*r^5*s - 10395959*r^5 - 3268640*r^4*s + 6929852*r^4 + 8345618*r^3*s + 2666759*r^3 + 1357504*r^2*s - 1321070*r^2 - 1320623*r*s - r, (12148149, 0), 4709, 131.45], [80, 1, -52836, r^21 - 1509*r^20 - 431*r^19*s - 850329*r^19 + 103646*r^18*s - 9329759*r^18 + 5335985*r^17*s + 30781190*r^17 + 35384478*r^16*s + 297802106*r^16 - 89991878*r^15*s + 254529195*r^15 - 1095065488*r^14*s - 1395051530*r^14 - 2876076991*r^13*s - 3077921903*r^13 - 2827734674*r^12*s - 1723052762*r^12 + 60618976*r^11*s + 710239228*r^11 + 2613635978*r^10*s + 1847577244*r^10 + 3454949070*r^9*s + 3094193463*r^9 + 3167450882*r^8*s + 2396741451*r^8 + 267976817*r^7*s - 1463996271*r^7 - 3119084436*r^6*s - 2748738635*r^6 - 2258057821*r^5*s - 246739866*r^5 + 596685144*r^4*s + 949151886*r^4 + 979208432*r^3*s + 165722741*r^3 + 30135094*r^2*s - 135583156*r^2 - 135582735*r*s - r, (375922668, 0), 4641, 144.83], [56, 1, -52955, r^15 - 4237*r^14 + 423*r^13*s - 14409*r^13 + 37341*r^12*s + 626107*r^12 - 50158*r^11*s + 440415*r^11 - 2102612*r^10*s - 5958236*r^10 - 3806743*r^9*s + 679461*r^9 + 4988469*r^8*s + 8496809*r^8 + 4270122*r^7*s - 4831228*r^7 - 5806552*r^6*s - 2776460*r^6 - 895210*r^5*s + 2046949*r^5 + 2019492*r^4*s + 218846*r^4 - 54039*r^3*s - 328544*r^3 - 344305*r^2*s + 1672*r^2 - 429*r*s + 431*r + s - 1, (459123, 0), 4691, 148.97], [52, 2, -53788, -466*r^13 + r^12*s - 18269*r^12 + 5028*r^11*s - 62703*r^11 + 84794*r^10*s + 87314*r^10 + 348210*r^9*s + 471701*r^9 + 486752*r^8*s + 357664*r^8 + 23996*r^7*s - 243973*r^7 - 477192*r^6*s - 344780*r^6 - 353798*r^5*s - 134327*r^5 - 66720*r^4*s - 7470*r^4 + 61932*r^3*s + 56806*r^3 + 78656*r^2*s + 29238*r^2 + 26997*r*s + 460*r - s + 1, (-63018, 0), 4699, 137.63], [48, 1, -53907, r^13 - 588*r^12 + 456*r^11*s + 72341*r^11 - 12842*r^10*s + 142137*r^10 - 289306*r^9*s - 438125*r^9 - 926107*r^8*s - 1125989*r^8 - 840587*r^7*s - 353516*r^7 + 464262*r^6*s + 890318*r^6 + 1191608*r^5*s + 702533*r^5 + 479048*r^4*s - 35317*r^4 - 213528*r^3*s - 156081*r^3 - 191693*r^2*s - 36401*r^2 - 36863*r*s - r, (-197397, 0), 4707, 134.56], [80, 1, -54264, r^20 + 17446*r^19 - 507*r^18*s + 667169*r^18 - 204874*r^17*s + 714101*r^17 - 2523974*r^16*s + 44853178*r^16 - 14250892*r^15*s + 152462072*r^15 - 232450261*r^14*s - 1044647692*r^14 - 660262538*r^13*s - 1133811596*r^13 + 1735660895*r^12*s + 6153245361*r^12 + 4165522260*r^11*s + 792885586*r^11 - 5448096184*r^10*s - 12052368984*r^10 - 7456873508*r^9*s + 3235394592*r^9 + 7468930338*r^8*s + 7658799553*r^8 + 4317238368*r^7*s - 3298000158*r^7 - 3877371805*r^6*s - 1099411361*r^6 - 533700442*r^5*s + 635428573*r^5 + 549584810*r^4*s - 110429870*r^4 - 107083832*r^3*s - 17909464*r^3 + 13756719*r^2*s + 41856934*r^2 + 31604754*r*s - 10266112*r - 10265615*s - 1, (-2202059271, 0), 4639, 133.51], [96, 1, -54740, r^24 - 3746*r^23 - 476*r^22*s - 740552*r^22 + 94176*r^21*s - 62987356*r^21 + 8149206*r^20*s - 1990371074*r^20 + 541581674*r^19*s - 14953173050*r^19 + 10945303426*r^18*s - 6218024349*r^18 + 72546252596*r^17*s + 195520850833*r^17 + 137367547504*r^16*s + 398559013720*r^16 - 293128588351*r^15*s - 499643513744*r^15 - 1516192411291*r^14*s - 2211099302142*r^14 - 1710551280313*r^13*s - 1245463008113*r^13 + 1239427667029*r^12*s + 2802899296912*r^12 + 4194052143920*r^11*s + 3734481711754*r^11 + 2035153943826*r^10*s - 394795493208*r^10 - 2581778285878*r^9*s - 3044996699648*r^9 - 3094828275708*r^8*s - 1197415195980*r^8 - 119954922220*r^7*s + 906443209868*r^7 + 1352941754322*r^6*s + 735304737055*r^6 + 566900451980*r^5*s - 31549601477*r^5 - 178757129442*r^4*s - 154763800248*r^4 - 163576439495*r^3*s - 25178331672*r^3 - 11586596083*r^2*s + 10817892200*r^2 + 13591703343*r*s + 2773803167*r + 2773802703*s + 1, (-1842601694081, 0), 4603, 127.91], [60, 1, -54859, r^16 - 5097*r^15 + 472*r^14*s - 67959*r^14 + 33651*r^13*s - 102028*r^13 + 311849*r^12*s + 612737*r^12 + 854977*r^11*s + 1439183*r^11 + 70785*r^10*s - 1203050*r^10 - 2661460*r^9*s - 3664709*r^9 - 1696856*r^8*s + 1661454*r^8 + 3119953*r^7*s + 2779595*r^7 + 1491597*r^6*s - 1277690*r^6 - 1390000*r^5*s - 157169*r^5 - 130124*r^4*s - 4879*r^4 - 827*r^3*s - 5236*r^3 - 1579*r^2*s - 3215*r^2 - 979*r*s - 481*r - s + 1, (-558799, 0), 4681, 136.83], [72, 4, -55216, -2*r^19 - 12038*r^18 + 1017*r^17*s - 195391*r^17 + 83799*r^16*s + 187847*r^16 + 777309*r^15*s + 2263367*r^15 + 354149*r^14*s - 2828537*r^14 - 3444753*r^13*s - 4166424*r^13 + 851764*r^12*s + 2262867*r^12 + 9638344*r^11*s + 11598303*r^11 + 15056871*r^10*s + 12332430*r^10 + 5492688*r^9*s - 3679488*r^9 - 6738806*r^8*s - 2689266*r^8 - 3688436*r^7*s - 272137*r^7 - 1365951*r^6*s + 343610*r^6 - 3604755*r^5*s - 6522863*r^5 - 6520577*r^4*s - 3305465*r^4 + 207967*r^3*s + 3560032*r^3 + 4344460*r^2*s + 1620149*r^2 + 769059*r*s - 860826*r - 859326*s - 3, (-559315, 0), 4654, 150.58], [72, 6, -55692, r^19 + 6276*r^18 - 522*r^17*s + 266236*r^17 - 58965*r^16*s + 3105776*r^16 - 1613206*r^15*s + 9739117*r^15 - 15565745*r^14*s - 13673819*r^14 - 61295500*r^13*s - 96632077*r^13 - 85868089*r^12*s - 63798242*r^12 + 35200066*r^11*s + 140491517*r^11 + 140541194*r^10*s + 66874665*r^10 - 35002942*r^9*s - 162628601*r^9 - 129151490*r^8*s - 10237937*r^8 + 70793486*r^7*s + 127837712*r^7 + 100630334*r^6*s - 2989871*r^6 - 37939604*r^5*s - 46265225*r^5 - 40224537*r^4*s + 464147*r^4 + 6260572*r^3*s + 5892848*r^3 + 5873735*r^2*s + 2144*r^2 - 514*r*s + 512*r - s + 1, (-29988140, 0), 4654, 126.43], [88, 1, -56168, -2*r^23 - 29535*r^22 + 1103*r^21*s - 1750369*r^21 + 214521*r^20*s - 93044872*r^20 + 19046170*r^19*s - 1294340476*r^19 + 581453607*r^18*s - 7931532920*r^18 + 6992371319*r^17*s - 15909809335*r^17 + 44157715364*r^16*s + 51781092521*r^16 + 138650151916*r^15*s + 213191898002*r^15 + 144925950961*r^14*s + 70049288846*r^14 - 153010490071*r^13*s - 322037890427*r^13 - 330998924398*r^12*s - 136363905768*r^12 + 4812684017*r^11*s + 187382583885*r^11 + 139673234543*r^10*s - 57410142560*r^10 - 99935360822*r^9*s - 132841172796*r^9 - 27111423794*r^8*s + 110826284725*r^8 + 157222384939*r^7*s + 105022328063*r^7 + 62726466882*r^6*s - 20769057175*r^6 - 47998866904*r^5*s - 31135485612*r^5 - 32353173907*r^4*s - 6018099170*r^4 - 3100244853*r^3*s + 1027839131*r^3 + 2570844212*r^2*s + 1194037933*r^2 + 1542956174*r*s + 348950252*r + 348948629*s + 3, (-115578517067, 0), 4618, 129.31], [32, 3, -56763, r^8 - 1632*r^7 + 534*r^6*s + 5347*r^6 + 5592*r^5*s + 13255*r^5 - 6684*r^4*s - 22369*r^4 - 31299*r^3*s - 20668*r^3 - 16935*r^2*s - 8340*r^2 + 3033*r*s + 10277*r + 10815*s + 1, (14830, 0), 4740, 145.01], [64, 2, -57120, r^17 + 4487*r^16 - 560*r^15*s - 125134*r^15 + 9862*r^14*s + 822396*r^14 + 38100*r^13*s - 1469847*r^13 - 310724*r^12*s + 2459765*r^12 + 908364*r^11*s - 3354257*r^11 + 353628*r^10*s + 6319720*r^10 + 1690494*r^9*s - 8617973*r^9 - 9161007*r^8*s - 2796848*r^8 + 3853300*r^7*s + 13922409*r^7 + 8985120*r^6*s - 7879553*r^6 - 7443268*r^5*s - 214529*r^5 + 256216*r^4*s + 1099999*r^4 + 967956*r^3*s - 160238*r^3 - 160754*r^2*s - 40339*r^2 - 33402*r*s + 9196*r + 8643*s + 1, (-10243586, 0), 4669, 160.97], [32, 1, -57715, r^9 + 1071*r^8 + 568*r^7*s + 1607*r^7 - 2381*r^6*s - 6550*r^6 - 6667*r^5*s - 5624*r^5 + 151*r^4*s + 5070*r^4 + 9619*r^3*s + 7963*r^3 + 3713*r^2*s - 2609*r^2 - 2037*r*s + r, (-928, 0), 4739, 159.08], [56, 1, -58072, r^15 + 18553*r^14 - 613*r^13*s + 344243*r^13 - 143945*r^12*s + 105717*r^12 - 1427370*r^11*s - 3426294*r^11 - 2455448*r^10*s - 475047*r^10 + 2581726*r^9*s + 7379419*r^9 + 2581860*r^8*s - 4441199*r^8 - 9197579*r^7*s - 11195500*r^7 - 5898765*r^6*s + 2583871*r^6 + 8127059*r^5*s + 8291958*r^5 + 7714275*r^4*s + 1841854*r^4 - 196951*r^3*s - 1479759*r^3 - 2169883*r^2*s - 710315*r^2 - 799184*r*s - 122316*r - 121102*s - 2, (7881812, 0), 4686, 130.57], [64, 1, -58548, r^16 - 6595*r^15 - 586*r^14*s - 574784*r^14 + 174847*r^13*s + 4597141*r^13 + 1161597*r^12*s + 3580862*r^12 - 13844538*r^11*s - 57581940*r^11 - 16481190*r^10*s + 39403895*r^10 + 90537906*r^9*s + 157978618*r^9 + 34719262*r^8*s - 125572327*r^8 - 211081660*r^7*s - 210605306*r^7 - 104633148*r^6*s + 69644573*r^6 + 154285006*r^5*s + 139143248*r^5 + 105420038*r^4*s - 9314312*r^4 - 38562294*r^3*s - 34866247*r^3 - 32324420*r^2*s - 812041*r^2 + 2421293*r*s + 3223829*r + 3223251*s + 1, (-76490844, 0), 4667, 138.57], [60, 10, -59500, r^16 + 4956*r^15 - 636*r^14*s + 152261*r^14 - 44087*r^13*s + 782098*r^13 - 780729*r^12*s - 951844*r^12 - 3844725*r^11*s - 7147783*r^11 - 4424994*r^10*s - 1034327*r^10 + 6140146*r^9*s + 11495289*r^9 + 10010797*r^8*s + 1801487*r^8 - 2240356*r^7*s - 4500311*r^7 - 4441090*r^6*s - 47139*r^6 - 390861*r^5*s - 795265*r^5 - 708984*r^4*s - 317736*r^4 + 43552*r^3*s + 268497*r^3 + 393949*r^2*s + 144864*r^2 + 143695*r*s + 627*r - s + 1, (-1097484, 0), 4675, 132.08], [80, 1, -59619, r^20 - 3313*r^19 + 623*r^18*s + 223531*r^18 - 7936*r^17*s + 3472213*r^17 - 1468149*r^16*s + 10169372*r^16 - 16404500*r^15*s - 15372168*r^15 - 63508704*r^14*s - 102154717*r^14 - 86564434*r^13*s - 95175182*r^13 + 58018557*r^12*s + 168587543*r^12 + 274597402*r^11*s + 302891284*r^11 + 134023332*r^10*s - 103088950*r^10 - 278041254*r^9*s - 319469674*r^9 - 215515550*r^8*s + 60032961*r^8 + 141750202*r^7*s + 122897453*r^7 + 82677331*r^6*s - 44369465*r^6 - 41782010*r^5*s + 3130879*r^5 + 7974817*r^4*s + 9656210*r^4 + 2750490*r^3*s - 8964950*r^3 - 6038274*r^2*s + 3846483*r^2 + 2905864*r*s - 941702*r - 942335*s - 1, (-30138930, 0), 4630, 139.54], [44, 1, -60571, r^12 - 899*r^11 + 660*r^10*s - 17174*r^10 + 10073*r^9*s + 28094*r^9 + 65977*r^8*s + 63674*r^8 + 50085*r^7*s + 40379*r^7 - 15103*r^6*s - 55074*r^6 - 57846*r^5*s - 6201*r^5 - 32468*r^4*s - 56516*r^4 - 37359*r^3*s + 5472*r^3 + 16645*r^2*s + 18314*r^2 + 20071*r*s + 667*r + s - 1, (-46158, 0), 4710, 167.77], [64, 8, -60928, r^17 + 3946*r^16 - 684*r^15*s - 44497*r^15 - 11674*r^14*s - 921931*r^14 + 314184*r^13*s - 3194716*r^13 + 4280721*r^12*s + 1692400*r^12 + 18703783*r^11*s + 24758128*r^11 + 34594859*r^10*s + 37338293*r^10 + 16252627*r^9*s - 1548310*r^9 - 36488994*r^8*s - 47725242*r^8 - 54762330*r^7*s - 31582515*r^7 - 12221460*r^6*s + 10988677*r^6 + 24149146*r^5*s + 17416332*r^5 + 16668863*r^4*s + 2826028*r^4 - 72791*r^3*s - 2205822*r^3 - 2905247*r^2*s - 698879*r^2 - 699555*r*s + r, (13907408, 0), 4664, 121.80], [56, 1, -61523, r^15 - 10302*r^14 + 681*r^13*s - 423918*r^13 + 120795*r^12*s - 1826648*r^12 + 2102115*r^11*s + 4913787*r^11 + 9065629*r^10*s + 26314486*r^10 + 138566*r^9*s - 10485136*r^9 - 61036678*r^8*s - 96075705*r^8 - 81026196*r^7*s - 30853519*r^7 + 27283590*r^6*s + 67411555*r^6 + 75816381*r^5*s + 25958099*r^5 + 12633337*r^4*s - 9105850*r^4 - 12954516*r^3*s - 3688271*r^3 - 3753418*r^2*s + 6189*r^2 - 687*r*s + 689*r + s - 1, (-40834109, 0), 4682, 128.63], [72, 1, -62356, r^19 - 12979*r^18 - 714*r^17*s - 780582*r^17 + 160282*r^16*s - 3440675*r^16 + 3937908*r^15*s + 4614755*r^15 + 16398371*r^14*s + 20951164*r^14 + 24334914*r^13*s + 38924485*r^13 - 2951658*r^12*s - 35490222*r^12 - 79516994*r^11*s - 108270833*r^11 - 59434863*r^10*s + 23092377*r^10 + 85862136*r^9*s + 105729605*r^9 + 75159673*r^8*s - 11420245*r^8 - 35013526*r^7*s - 31258534*r^7 - 28183939*r^6*s - 1095736*r^6 + 883462*r^5*s + 1579159*r^5 + 3293495*r^4*s + 2544242*r^4 + 1718310*r^3*s - 1065384*r^3 - 1023130*r^2*s - 18647*r^2 - 706*r*s + 704*r - s + 1, (-88764933, 0), 4644, 154.48], [80, 4, -62832, r^20 + 17359*r^19 - 773*r^18*s + 556866*r^18 - 172226*r^17*s + 100921*r^17 - 2270198*r^16*s - 6237278*r^16 - 3028948*r^15*s + 2824275*r^15 + 6213335*r^14*s + 2566567*r^14 + 4274452*r^13*s + 4501077*r^13 + 8973839*r^12*s + 22569360*r^12 - 3955326*r^11*s - 42924819*r^11 - 38085564*r^10*s - 11866210*r^10 + 16297350*r^9*s + 44893845*r^9 + 33673023*r^8*s - 5217818*r^8 - 17545458*r^7*s - 19795279*r^7 - 12948502*r^6*s + 5902328*r^6 + 8308394*r^5*s + 4063787*r^5 + 2110415*r^4*s - 1855328*r^4 - 1967984*r^3*s - 260442*r^3 - 48602*r^2*s + 185374*r^2 + 175094*r*s - 22263*r - 21500*s - 1, (11759655, 0), 4625, 151.72], [32, 1, -63427, r^9 - 1404*r^8 + 768*r^7*s + 4670*r^7 + 3590*r^6*s + 2147*r^6 - 4610*r^5*s - 8318*r^5 - 11309*r^4*s - 8370*r^4 - 4953*r^3*s + 1870*r^3 + 4035*r^2*s + 1531*r^2 + 2303*r*s + r, (6343, 0), 4735, 144.46], [80, 1, -63784, r^20 + 27432*r^19 - 823*r^18*s + 334773*r^18 - 191274*r^17*s + 2459615*r^17 - 1482780*r^16*s + 56825374*r^16 - 23196284*r^15*s + 137808774*r^15 - 268856221*r^14*s - 593919956*r^14 - 850166450*r^13*s - 1603175112*r^13 - 4126975*r^12*s + 1320574143*r^12 + 3225933756*r^11*s + 4895995692*r^11 + 2394545096*r^10*s - 885920684*r^10 - 4773025384*r^9*s - 6997304086*r^9 - 5362831128*r^8*s - 697227193*r^8 + 2806203588*r^7*s + 4817467720*r^7 + 4561614729*r^6*s + 1033649909*r^6 - 403823134*r^5*s - 1566961391*r^5 - 1693496280*r^4*s - 410832030*r^4 - 142066048*r^3*s + 253621304*r^3 + 298368189*r^2*s + 74334080*r^2 + 44780398*r*s - 29575388*r - 29574575*s - 1, (-297795482, 0), 4624, 133.13], [96, 3, -64260, r^24 - 13293*r^23 - 792*r^22*s - 1219524*r^22 + 234717*r^21*s - 9675795*r^21 + 6598191*r^20*s - 13060401*r^20 + 47536668*r^19*s + 106282743*r^19 + 125215150*r^18*s + 417554677*r^18 - 95012259*r^17*s + 55132245*r^17 - 1301626463*r^16*s - 1995534854*r^16 - 2641058268*r^15*s - 3099089289*r^15 - 762313968*r^14*s + 963480414*r^14 + 4368131477*r^13*s + 5970250985*r^13 + 5261434307*r^12*s + 2687078507*r^12 - 1696500552*r^11*s - 5205774147*r^11 - 6583779426*r^10*s - 4670335809*r^10 - 1440755717*r^9*s + 2788857507*r^9 + 4760845287*r^8*s + 4063509390*r^8 + 2379150052*r^7*s - 1034423255*r^7 - 2429935712*r^6*s - 2340487538*r^6 - 1667394285*r^5*s + 321301683*r^5 + 920203965*r^4*s + 895419963*r^4 + 679424924*r^3*s - 135059055*r^3 - 265642194*r^2*s - 180367995*r^2 - 130637005*r*s + 49710623*r + 49709843*s + 1, (765936547, 0), 4586, 141.93], [48, 2, -65212, r^13 - 3352*r^12 - 845*r^11*s - 6214*r^11 - 3176*r^10*s - 10852*r^10 - 4453*r^9*s - 3116*r^9 - 470*r^8*s + 26131*r^8 - 660*r^7*s - 52458*r^7 - 27359*r^6*s + 40442*r^6 + 47850*r^5*s + 18414*r^5 - 15431*r^4*s - 52931*r^4 - 36577*r^3*s + 33628*r^3 + 37390*r^2*s - 8482*r^2 - 12821*r*s + 700*r + 1540*s - 1, (20209, 0), 4697, 173.04], [72, 3, -65331, r^19 + 702*r^18 + 851*r^17*s - 8268*r^17 + 9427*r^16*s + 36973*r^16 + 3491*r^15*s + 104100*r^15 - 92111*r^14*s - 449382*r^14 - 270321*r^13*s - 153611*r^13 + 335881*r^12*s + 1064693*r^12 + 812824*r^11*s + 42544*r^11 - 436554*r^10*s - 989946*r^10 - 935948*r^9*s + 261100*r^9 + 302356*r^8*s - 196156*r^8 + 163302*r^7*s + 225415*r^7 + 83184*r^6*s + 208668*r^6 + 90541*r^5*s - 256996*r^5 - 119833*r^4*s + 113805*r^4 + 26145*r^3*s - 33888*r^3 - 1741*r^2*s + 7554*r^2 + 859*r*s - 861*r - s + 1, (289263, 0), 4640, 173.69], [80, 1, -65688, r^21 + 43228*r^20 - 919*r^19*s + 3449806*r^19 - 670442*r^18*s + 10800652*r^18 - 16490793*r^17*s - 85879865*r^17 - 43333012*r^16*s - 45849090*r^16 + 159871502*r^15*s + 631947156*r^15 + 209290660*r^14*s - 239042826*r^14 - 987159376*r^13*s - 1731728693*r^13 - 900488896*r^12*s + 434992092*r^12 + 1441913541*r^11*s + 1693727028*r^11 + 1379741058*r^10*s + 240453102*r^10 - 398554707*r^9*s - 650498495*r^9 - 873763536*r^8*s - 484532840*r^8 - 327516196*r^7*s + 31161918*r^7 + 182569268*r^6*s + 170053514*r^6 + 174503614*r^5*s + 27393419*r^5 + 10247580*r^4*s - 12941962*r^4 - 16648033*r^3*s - 3237104*r^3 - 4012154*r^2*s - 811880*r^2 - 810971*r*s - r, (-1363272328, 0), 4621, 142.41], [40, 1, -66283, r^11 - 5330*r^10 + 887*r^9*s - 1431*r^9 + 21003*r^8*s + 49409*r^8 + 27514*r^7*s - 28931*r^7 - 31426*r^6*s - 5672*r^6 + 4085*r^5*s + 18271*r^5 + 9405*r^4*s - 53*r^4 - 5442*r^3*s - 2697*r^3 - 1230*r^2*s - 1768*r^2 + 891*r*s - 893*r - s + 1, (-13302, 0), 4714, 150.94], [96, 2, -67116, r^24 + 24715*r^23 - 962*r^22*s + 2701946*r^22 - 347075*r^21*s + 89006744*r^21 - 22613787*r^20*s + 1065009794*r^20 - 542703165*r^19*s + 4026930280*r^19 - 5483900941*r^18*s - 4098684061*r^18 - 23729931375*r^17*s - 45044545526*r^17 - 33721901295*r^16*s - 31962402461*r^16 + 37139756653*r^15*s + 104220059021*r^15 + 110018334397*r^14*s + 61294846693*r^14 - 8925953556*r^13*s - 85720376949*r^13 - 79942947530*r^12*s + 73354064630*r^12 - 25929475185*r^11*s - 116245782603*r^11 - 236910773119*r^10*s - 393392826238*r^10 - 107702475052*r^9*s + 267062685908*r^9 + 482132762964*r^8*s + 494693173538*r^8 + 242909658036*r^7*s - 206904390312*r^7 - 355286446892*r^6*s - 274086469135*r^6 - 165859657488*r^5*s + 88030043382*r^5 + 132740752440*r^4*s + 71576220177*r^4 + 47405775878*r^3*s - 21478314433*r^3 - 26532250978*r^2*s - 7416468693*r^2 - 5053819227*r*s + 2362665577*r + 2362664627*s + 1, (-33858853795, 0), 4581, 132.18], [96, 1, -67235, r^24 - 22746*r^23 + 913*r^22*s - 2382940*r^22 + 346304*r^21*s - 26402282*r^21 + 15279115*r^20*s + 304016211*r^20 + 78762734*r^19*s + 4362044455*r^19 - 1721843620*r^18*s + 13741958829*r^18 - 20309812188*r^17*s - 9427808510*r^17 - 84760783252*r^16*s - 121963881398*r^16 - 150230488836*r^15*s - 188935416091*r^15 - 23915213640*r^14*s + 64672859828*r^14 + 323041273402*r^13*s + 428037718975*r^13 + 430124870805*r^12*s + 283496677243*r^12 - 15518579310*r^11*s - 251522484903*r^11 - 458789662789*r^10*s - 389492002085*r^10 - 302863938534*r^9*s - 47796426185*r^9 + 109421080501*r^8*s + 168497803862*r^8 + 204348284028*r^7*s + 86648470252*r^7 + 51429789648*r^6*s - 16327876062*r^6 - 38049788726*r^5*s - 23684858957*r^5 - 24993604792*r^4*s - 4493760445*r^4 - 2193620374*r^3*s + 1414767490*r^3 + 2208771528*r^2*s + 702925423*r^2 + 793867548*r*s + 90927650*r + 90928575*s + 1, (504644175350, 0), 4581, 121.28], [64, 1, -68068, r^16 - 23868*r^15 - 958*r^14*s - 521813*r^14 + 217774*r^13*s + 67585*r^13 + 2082626*r^12*s + 5820452*r^12 + 2852569*r^11*s + 2967824*r^11 - 8693263*r^10*s - 20455581*r^10 - 19145807*r^9*s - 15015298*r^9 + 8094313*r^8*s + 30782163*r^8 + 35794585*r^7*s + 24415970*r^7 + 2743919*r^6*s - 23939265*r^6 - 29902793*r^5*s - 15924280*r^5 - 5877233*r^4*s + 10440968*r^4 + 11807755*r^3*s + 3276434*r^3 + 903561*r^2*s - 2932606*r^2 - 2410215*r*s + 493753*r + 492803*s + 1, (-10579276, 0), 4656, 143.60], [40, 1, -68187, r^11 + 4833*r^10 + 989*r^9*s + 93984*r^9 - 35723*r^8*s + 40370*r^8 - 369793*r^7*s - 754566*r^7 - 717747*r^6*s - 357605*r^6 + 209965*r^5*s + 1395108*r^5 + 391463*r^4*s - 771743*r^4 - 2184005*r^3*s - 2775377*r^3 - 2109835*r^2*s - 130043*r^2 + 706992*r*s + 848684*r + 850670*s + 2, (-2443997, 0), 4713, 122.95], [80, 24, -68544, r^21 - 3032*r^20 - 1003*r^19*s + 49144*r^19 + 23594*r^18*s - 446096*r^18 - 183983*r^17*s - 904934*r^17 + 2025072*r^16*s + 12025830*r^16 + 1266055*r^15*s - 19315239*r^15 - 19957086*r^14*s - 17889547*r^14 + 13677812*r^13*s + 59678821*r^13 + 36336372*r^12*s - 20483420*r^12 - 39101032*r^11*s - 38244038*r^11 - 17028896*r^10*s + 23089834*r^10 + 27443090*r^9*s + 11254727*r^9 + 2957788*r^8*s - 8894966*r^8 - 8547145*r^7*s - 1514025*r^7 - 52930*r^6*s + 1736565*r^6 + 1267398*r^5*s - 68582*r^5 - 81524*r^4*s - 102990*r^4 - 65513*r^3*s + 20449*r^3 + 6822*r^2*s - 3609*r^2 - 2616*r*s - r, (-10706724, 0), 4617, 150.36], [64, 1, -69496, r^17 + 41113*r^16 - 1094*r^15*s + 875116*r^15 - 294123*r^14*s - 2158063*r^14 - 2978637*r^13*s - 2017424*r^13 + 1648474*r^12*s + 12384346*r^12 - 3961798*r^11*s - 61022589*r^11 - 9341432*r^10*s + 76661950*r^10 + 103932260*r^9*s + 129282315*r^9 - 16467296*r^8*s - 205856960*r^8 - 208450728*r^7*s - 87038539*r^7 + 18685968*r^6*s + 127615940*r^6 + 130106012*r^5*s + 27873290*r^5 - 256138*r^4*s - 29536129*r^4 - 30187748*r^3*s - 2948605*r^3 - 630027*r^2*s + 2354241*r^2 + 2353155*r*s + r, (36016444, 0), 4654, 143.83], [100, 1, -70567, 1102*r^25 + r^24*s + 1266729*r^24 - 9920*r^23*s + 38833365*r^23 - 11334940*r^22*s + 1530806192*r^22 - 300174784*r^21*s + 34455595191*r^21 - 11699098906*r^20*s + 221992485643*r^20 - 183454750481*r^19*s + 332253584140*r^19 - 1168501704376*r^18*s - 1459014856450*r^18 - 3381987137021*r^17*s - 5563196663592*r^17 - 3036204152939*r^16*s - 2666665010346*r^16 + 6379388019971*r^15*s + 12977894548815*r^15 + 15692153313955*r^14*s + 15734127166361*r^14 + 1336139797080*r^13*s - 12741325270728*r^13 - 24548737251619*r^12*s - 26880900911436*r^12 - 15435631933038*r^11*s + 4044587779172*r^11 + 18733692444422*r^10*s + 23880686596899*r^10 + 19456267622120*r^9*s + 2245342267463*r^9 - 6943566515143*r^8*s - 12072267432017*r^8 - 11409886383633*r^7*s - 1986413882945*r^7 + 1100963768972*r^6*s + 3563372058372*r^6 + 3555319635360*r^5*s + 502173888908*r^5 - 46515966660*r^4*s - 587247470872*r^4 - 591363699607*r^3*s - 46798457689*r^3 - 4118633994*r^2*s + 42681060741*r^2 + 42681064099*r*s + 1114*r + s - 1, (-32288520682125, 0), 4565, 134.76], [96, 2, -70924, r^24 + 205*r^23 - 1133*r^22*s - 19219*r^22 - 30044*r^21*s + 907736*r^21 + 130263*r^20*s + 855116*r^20 - 4742784*r^19*s - 32892290*r^19 + 2825507*r^18*s + 76848296*r^18 + 64319334*r^17*s + 109531777*r^17 - 103597899*r^16*s - 461824055*r^16 - 316362026*r^15*s - 213074050*r^15 + 490947217*r^14*s + 1408860448*r^14 + 999401742*r^13*s + 479621532*r^13 - 1154682431*r^12*s - 2752863358*r^12 - 2437863708*r^11*s - 1171902129*r^11 + 982288109*r^10*s + 2921163383*r^10 + 3086999696*r^9*s + 1465892660*r^9 + 5281209*r^8*s - 1580505772*r^8 - 1916905668*r^7*s - 869429850*r^7 - 381076643*r^6*s + 416631836*r^6 + 576569862*r^5*s + 254534859*r^5 + 180957627*r^4*s - 47704881*r^4 - 77300098*r^3*s - 34924258*r^3 - 32532625*r^2*s - 78276*r^2 + 2469054*r*s + 2537392*r + 2536271*s + 1, (-403371755, 0), 4574, 150.15], [48, 1, -71043, r^12 + 7330*r^11 + 1142*r^10*s + 57280*r^10 - 42556*r^9*s - 270129*r^9 - 163216*r^8*s - 49237*r^8 + 409945*r^7*s + 1147661*r^7 + 430329*r^6*s - 955918*r^6 - 1068856*r^5*s - 432168*r^5 + 163660*r^4*s + 871350*r^4 + 554662*r^3*s - 397729*r^3 - 317436*r^2*s + 76571*r^2 + 80117*r*s - 7219*r - 8367*s - 1, (-320392, 0), 4691, 143.64], [96, 5, -71400, r^24 + 68455*r^23 - 1218*r^22*s + 9931160*r^22 - 1310013*r^21*s + 175253819*r^21 - 68121783*r^20*s + 893707536*r^20 - 900479690*r^19*s + 605443746*r^19 - 4892055702*r^18*s - 6970824736*r^18 - 11712299416*r^17*s - 17288282340*r^17 - 6518533156*r^16*s - 977406351*r^16 + 23066287816*r^15*s + 36329001073*r^15 + 40264691858*r^14*s + 29649988799*r^14 + 3874792325*r^13*s - 19650672949*r^13 - 39583688029*r^12*s - 35142805952*r^12 - 28949817566*r^11*s - 5166846921*r^11 + 6876332308*r^10*s + 11302701928*r^10 + 14462338441*r^9*s + 4495731731*r^9 + 5337652243*r^8*s + 3172000974*r^8 + 2473951836*r^7*s + 1436137894*r^7 - 744653396*r^6*s - 2068622342*r^6 - 2710249366*r^5*s - 1158477302*r^5 - 823780390*r^4*s + 144809943*r^4 + 314688600*r^3*s + 148143957*r^3 + 170147858*r^2*s + 21097567*r^2 + 22614281*r*s + 1574261*r + 1573055*s + 1, (-5994998405, 0), 4573, 136.65], [48, 11, -71995, r^13 + 2075*r^12 + 1192*r^11*s + 11718*r^11 - 6605*r^10*s - 22443*r^10 - 29623*r^9*s - 40462*r^9 - 5676*r^8*s + 4203*r^8 + 92068*r^7*s + 207984*r^7 + 88945*r^6*s - 145357*r^6 - 186367*r^5*s - 83958*r^5 - 34482*r^4*s + 36441*r^4 + 45088*r^3*s + 20702*r^3 + 18397*r^2*s - 7965*r^2 - 9163*r*s - r, (-63357, 0), 4690, 150.90], [48, 2, -72352, r^12 - 2877*r^11 - 1213*r^10*s + 9493*r^10 + 27954*r^9*s + 113647*r^9 - 61361*r^8*s - 417608*r^8 - 202072*r^7*s + 295718*r^7 + 317556*r^6*s + 136781*r^6 + 5544*r^5*s - 122186*r^5 - 185993*r^4*s - 146791*r^4 - 23944*r^3*s + 76180*r^3 + 72392*r^2*s + 23931*r^2 + 3736*r*s - 13688*r - 12481*s - 1, (-104423, 0), 4690, 154.90], [88, 1, -72947, r^23 - 21314*r^22 + 1230*r^21*s - 1039020*r^21 + 282841*r^20*s - 1950787*r^20 + 4571682*r^19*s + 687039*r^19 + 13765740*r^18*s - 26750087*r^18 + 48304650*r^17*s + 143057405*r^17 + 147343682*r^16*s + 8089857*r^16 - 35223922*r^15*s - 170573192*r^15 + 198048246*r^14*s + 1462441667*r^14 + 133524794*r^13*s - 1809835232*r^13 - 2558167377*r^12*s - 2829976715*r^12 - 128222996*r^11*s + 3567910107*r^11 + 3687046354*r^10*s + 1267321416*r^10 - 128831460*r^9*s - 1602348796*r^9 - 1594973019*r^8*s - 205384981*r^8 - 44228908*r^7*s + 108197415*r^7 + 174542924*r^6*s + 79448595*r^6 + 68893082*r^5*s - 10584505*r^5 - 8198940*r^4*s + 5124697*r^4 + 2751856*r^3*s - 2605968*r^3 - 2718884*r^2*s + 8949*r^2 - 1240*r*s + 1242*r + s - 1, (1381100618, 0), 4591, 140.46], [64, 1, -73780, r^17 - 35403*r^16 - 1276*r^15*s - 1036337*r^15 + 418867*r^14*s + 2809645*r^14 + 3452687*r^13*s + 12394247*r^13 - 4839896*r^12*s - 25905574*r^12 - 32161156*r^11*s - 31691148*r^11 + 1756144*r^10*s + 52826132*r^10 + 41924992*r^9*s + 1753092*r^9 - 29025194*r^8*s - 58803028*r^8 - 34701394*r^7*s + 16339872*r^7 + 37612432*r^6*s + 37541882*r^6 + 26277316*r^5*s - 5283493*r^5 - 14148884*r^4*s - 11660809*r^4 - 9848232*r^3*s + 370853*r^3 + 1659339*r^2*s + 1246723*r^2 + 1245455*r*s + r, (18349595, 0), 4649, 144.89], [72, 3, -73899, r^19 - 22783*r^18 + 1289*r^17*s - 896968*r^17 + 223405*r^16*s - 5490221*r^16 + 4730231*r^15*s + 7819365*r^15 + 25457003*r^14*s + 68005173*r^14 + 17264568*r^13*s - 21095751*r^13 - 119341938*r^12*s - 225426993*r^12 - 125974905*r^11*s + 54833146*r^11 + 183618707*r^10*s + 259474986*r^10 + 133813639*r^9*s - 126804160*r^9 - 182723535*r^8*s - 131865278*r^8 - 44123353*r^7*s + 102871821*r^7 + 109036747*r^6*s + 30398939*r^6 + 1880664*r^5*s - 33105246*r^5 - 32305968*r^4*s - 3114929*r^4 + 504954*r^3*s + 3385583*r^3 + 3452588*r^2*s - 12427*r^2 + 1297*r*s - 1299*r - s + 1, (275114572, 0), 4629, 131.43], [84, 2, -74732, -1360*r^21 + r^20*s - 134286*r^20 - 1791*r^19*s - 5977163*r^19 + 922015*r^18*s - 57092621*r^18 + 42541049*r^17*s + 398904075*r^17 + 140353172*r^16*s - 679581858*r^16 - 723670955*r^15*s - 2950422489*r^15 + 1935319171*r^14*s + 9606113524*r^14 + 7584360300*r^13*s - 2992595632*r^13 - 5131373025*r^12*s - 19061987713*r^12 + 10529884508*r^11*s + 50598659122*r^11 + 49312871414*r^10*s + 37839217216*r^10 - 17452584960*r^9*s - 72365254950*r^9 - 82323689215*r^8*s - 47056917950*r^8 - 8403561577*r^7*s + 38919980497*r^7 + 50364540991*r^6*s + 24484522625*r^6 + 12949618903*r^5*s - 9690373629*r^5 - 12886993474*r^4*s - 4545674130*r^4 - 3496956153*r^3*s + 743231887*r^3 + 1048219915*r^2*s + 305182420*r^2 + 305197776*r*s + 1350*r - s + 1, (33372319687, 0), 4598, 141.42], [48, 1, -75208, r^12 + 55850*r^11 - 1436*r^10*s + 111758*r^10 - 203680*r^9*s - 80067*r^9 - 741546*r^8*s - 606425*r^8 - 1532397*r^7*s - 1604785*r^7 - 1999115*r^6*s - 1967896*r^6 - 814484*r^5*s + 191206*r^5 + 1772918*r^4*s + 2043296*r^4 + 2317692*r^3*s + 1072991*r^3 + 366424*r^2*s - 479731*r^2 - 638157*r*s - 209977*r - 208547*s - 1, (152646, 0), 4688, 149.43], [96, 1, -75684, r^24 - 35094*r^23 - 1404*r^22*s - 672672*r^22 + 724388*r^21*s - 2909820*r^21 + 1251906*r^20*s - 273630810*r^20 + 77504498*r^19*s + 638991170*r^19 + 1043570710*r^18*s + 19957413571*r^18 - 4223593956*r^17*s + 62504350593*r^17 - 84308560852*r^16*s - 52404113596*r^16 - 359442908091*r^15*s - 498589777044*r^15 - 604619140023*r^14*s - 649548373758*r^14 - 130739324561*r^13*s + 212448363511*r^13 + 932699915553*r^12*s + 1090792686224*r^12 + 1183919717040*r^11*s + 715500497442*r^11 + 202919955662*r^10*s - 231024766480*r^10 - 718046759426*r^9*s - 635480879352*r^9 - 737086915560*r^8*s - 397067170560*r^8 - 196441950124*r^7*s + 56576246840*r^7 + 247304309706*r^6*s + 223652787007*r^6 + 250628240508*r^5*s + 93000618567*r^5 + 45289466710*r^4*s - 24798899684*r^4 - 53789474747*r^3*s - 35051200860*r^3 - 33617141679*r^2*s - 3196562316*r^2 + 1433782383*r*s + 4630297023*r + 4630295631*s + 1, (236053660544, 0), 4566, 134.36], [64, 1, -76755, r^16 + 13165*r^15 + 1508*r^14*s - 127664*r^14 - 71325*r^13*s - 749811*r^13 + 905101*r^12*s + 7455376*r^12 + 281206*r^11*s - 17205782*r^11 - 10884876*r^10*s + 7522381*r^10 + 18340304*r^9*s + 25392788*r^9 + 1258506*r^8*s - 38202229*r^8 - 25174420*r^7*s + 12811176*r^7 + 15740842*r^6*s + 7035151*r^6 + 2014780*r^5*s - 5589474*r^5 - 4274558*r^4*s + 1282642*r^4 + 1680402*r^3*s + 502903*r^3 + 101672*r^2*s - 542091*r^2 - 443229*r*s + 119587*r + 121103*s + 1, (14896118, 0), 4646, 149.55], [96, 9, -77112, r^24 + 75381*r^23 - 1578*r^22*s + 3149079*r^22 - 766079*r^21*s + 26190037*r^21 - 17254653*r^20*s + 61437246*r^20 - 133662284*r^19*s - 190136741*r^19 - 452273370*r^18*s - 1148675773*r^18 - 276565521*r^17*s - 465906231*r^17 + 2383842317*r^16*s + 6197173574*r^16 + 4675586806*r^15*s + 8311137993*r^15 - 6951804420*r^14*s - 15819982791*r^14 - 30382503865*r^13*s - 39434281237*r^13 - 21311786647*r^12*s - 2441047096*r^12 + 35045898504*r^11*s + 54609436707*r^11 + 58434120930*r^10*s + 34049881047*r^10 + 3913770775*r^9*s - 25519785597*r^9 - 42345027891*r^8*s - 30262786836*r^8 - 23055917180*r^7*s - 873741611*r^7 + 8309627538*r^6*s + 9765983115*r^6 + 11303645625*r^5*s + 3809726199*r^5 + 2177104379*r^4*s - 874856476*r^4 - 1784578414*r^3*s - 1061763065*r^3 - 1028668668*r^2*s - 86090763*r^2 + 33100497*r*s + 119252493*r + 119250927*s + 1, (43001820754, 0), 4564, 130.74], [28, 1, -77707, r^8 - 5714*r^7 + 1565*r^6*s - 3869*r^6 + 22373*r^5*s + 43318*r^5 + 47167*r^4*s + 33007*r^4 + 3374*r^3*s - 26797*r^3 - 38678*r^2*s - 19693*r^2 - 17116*r*s - 1570*r - s + 1, (52547, 0), 4737, 130.10], [96, 2, -78540, r^25 + 49987*r^24 - 1666*r^23*s + 6210642*r^23 - 754931*r^22*s + 218182964*r^22 - 53985275*r^21*s + 2421522586*r^21 - 1305700489*r^20*s + 7133582340*r^20 - 12215553889*r^19*s - 21056612121*r^19 - 44549080511*r^18*s - 121009201274*r^18 - 16214545895*r^17*s - 12972369381*r^17 + 269343635313*r^16*s + 571568464593*r^16 + 463186858153*r^15*s + 463242368009*r^15 - 412417954484*r^14*s - 1143785272201*r^14 - 1507080176074*r^13*s - 1453093767906*r^13 - 346307398685*r^12*s + 882169861405*r^12 + 1800546417149*r^11*s + 1819419979826*r^11 + 1243655700464*r^10*s - 63618693300*r^10 - 846463782136*r^9*s - 1069458961914*r^9 - 1016464404856*r^8*s - 230305734280*r^8 + 66720706248*r^7*s + 302662313541*r^7 + 351568258516*r^6*s + 107344911778*r^6 + 57960951532*r^5*s - 39290827983*r^5 - 53328353586*r^4*s - 17990172433*r^4 - 15096017362*r^3*s + 1833940427*r^3 + 2894433229*r^2*s + 1060527849*r^2 + 1060526195*r*s + r, (55868547575, 0), 4561, 122.69], [64, 1, -79492, r^17 - 50572*r^16 - 1681*r^15*s - 3680370*r^15 + 779370*r^14*s - 11928403*r^14 + 17404915*r^13*s + 60279501*r^13 + 55145518*r^12*s + 73012797*r^12 - 55124839*r^11*s - 217502213*r^11 - 190224920*r^10*s - 64640482*r^10 + 83716207*r^9*s + 214902981*r^9 + 184812598*r^8*s + 14065617*r^8 - 38513986*r^7*s - 59080052*r^7 - 58817434*r^6*s - 5779385*r^6 - 2082937*r^5*s + 381166*r^5 + 2260270*r^4*s + 176236*r^4 + 1177650*r^3*s + 755329*r^3 + 599526*r^2*s - 214760*r^2 - 216433*r*s + r, (99840208, 0), 4643, 138.71], [72, 1, -79611, r^19 + 8731*r^18 + 1721*r^17*s + 399892*r^17 - 75981*r^16*s + 8355453*r^16 - 3080223*r^15*s + 24054819*r^15 - 39610219*r^14*s - 83798265*r^14 - 137306996*r^13*s - 229254285*r^13 - 36523982*r^12*s + 196162407*r^12 + 346764625*r^11*s + 398222280*r^11 + 143483809*r^10*s - 256015194*r^10 - 377037523*r^9*s - 281523282*r^9 - 124764195*r^8*s + 147418314*r^8 + 201653567*r^7*s + 107644111*r^7 + 60835515*r^6*s - 39737075*r^6 - 53565934*r^5*s - 21511356*r^5 - 14948448*r^4*s + 5256797*r^4 + 7430662*r^3*s + 2370207*r^3 + 2398578*r^2*s + 22543*r^2 + 1729*r*s - 1731*r - s + 1, (-25099447, 0), 4622, 141.32], [36, 1, -80563, 1792*r^9 + r^8*s + 5088*r^8 - 8778*r^7*s - 38646*r^7 - 21562*r^6*s + 38172*r^6 + 33851*r^5*s - 1700*r^5 - 1973*r^4*s - 12367*r^4 - 14703*r^3*s - 7616*r^3 - 3200*r^2*s + 4303*r^2 + 2695*r*s + 1796*r + s - 1, (-5732, 0), 4714, 162.88], [72, 1, -81515, r^19 - 24153*r^18 + 1862*r^17*s + 419839*r^17 + 308542*r^16*s + 6518266*r^16 - 3406598*r^15*s - 13594831*r^15 - 16612461*r^14*s + 67547996*r^14 - 32249056*r^13*s - 221407254*r^13 - 216910734*r^12*s - 367168106*r^12 + 270664140*r^11*s + 1151979284*r^11 + 910677524*r^10*s + 209300029*r^10 - 613451550*r^9*s - 1274828873*r^9 - 1056187193*r^8*s - 99768943*r^8 + 327043156*r^7*s + 552745635*r^7 + 519342507*r^6*s + 48882024*r^6 - 43746008*r^5*s - 102222147*r^5 - 97766496*r^4*s - 2472921*r^4 + 1969320*r^3*s + 5923606*r^3 + 6076248*r^2*s - 9213*r^2 + 1870*r*s - 1872*r - s + 1, (-1347109230, 0), 4620, 144.74], [60, 2, -82348, r^16 + 12838*r^15 - 1959*r^14*s + 527412*r^14 - 148261*r^13*s + 923106*r^13 - 2375462*r^12*s - 6838984*r^12 - 5578625*r^11*s - 4415564*r^11 + 4848935*r^10*s + 10944955*r^10 + 15323460*r^9*s + 14930091*r^9 + 6725074*r^8*s - 1875816*r^8 - 15391760*r^7*s - 23149529*r^7 - 18149330*r^6*s - 732656*r^6 + 7820769*r^5*s + 11097945*r^5 + 9384785*r^4*s - 612730*r^4 - 1779983*r^3*s - 1260597*r^3 - 1124106*r^2*s + 223369*r^2 + 222256*r*s + 1950*r - s + 1, (-27798637, 0), 4650, 145.27], [64, 1, -83419, r^16 - 31882*r^15 + 2031*r^14*s - 921540*r^14 + 280170*r^13*s - 4124460*r^13 + 4537937*r^12*s + 203416*r^12 + 22002710*r^11*s + 5959925*r^11 + 50872481*r^10*s - 2032123*r^10 + 125489008*r^9*s + 166350060*r^9 + 285806569*r^8*s + 382376927*r^8 + 182461370*r^7*s - 27676576*r^7 - 360331750*r^6*s - 504101731*r^6 - 484288286*r^5*s - 170171847*r^5 + 23611729*r^4*s + 188309014*r^4 + 232979138*r^3*s + 84075684*r^3 + 54178952*r^2*s - 20297437*r^2 - 29982218*r*s - 9706488*r - 9704449*s + 1, (-140958444, 0), 4638, 121.70], [96, 4, -83776, r^24 + 20277*r^23 - 2094*r^22*s - 149529*r^22 - 118331*r^21*s - 23042571*r^21 + 3685851*r^20*s - 221791395*r^20 + 130250020*r^19*s - 348281762*r^19 + 1064591448*r^18*s + 2457519233*r^18 + 2881456446*r^17*s + 7675951068*r^17 - 1791654886*r^16*s - 6009551011*r^16 - 21314564952*r^15*s - 39214401872*r^15 - 21737500020*r^14*s - 6596060928*r^14 + 41258277388*r^13*s + 85140547540*r^13 + 71250597532*r^12*s + 34384975393*r^12 - 39655900872*r^11*s - 106974318945*r^11 - 107898780174*r^10*s - 54038444568*r^10 + 11713416083*r^9*s + 78034616283*r^9 + 91148489577*r^8*s + 46688648871*r^8 + 13077708806*r^7*s - 32011233349*r^7 - 43674635412*r^6*s - 23756117501*r^6 - 13422514275*r^5*s + 8175018783*r^5 + 12638579779*r^4*s + 7041645652*r^4 + 4866464250*r^3*s - 1771442353*r^3 - 2447238936*r^2*s - 947560767*r^2 - 675809383*r*s + 271752869*r + 271750787*s + 1, (-14183823955, 0), 4553, 127.98], [64, 2, -84252, r^17 + 49311*r^16 - 2153*r^15*s + 1577725*r^15 - 453772*r^14*s + 7215110*r^14 - 7747503*r^13*s - 5115662*r^13 - 37391643*r^12*s - 58347193*r^12 - 60113984*r^11*s - 52496759*r^11 + 5388625*r^10*s + 59972772*r^10 + 88094898*r^9*s + 63402248*r^9 + 36300678*r^8*s - 11695094*r^8 - 34305822*r^7*s - 34756718*r^7 - 29680188*r^6*s - 3135920*r^6 + 12016395*r^5*s + 25407058*r^5 + 15664844*r^4*s - 9509364*r^4 - 13588558*r^3*s - 8116224*r^3 - 3940513*r^2*s + 4214277*r^2 + 4212132*r*s + r, (7794601, 0), 4638, 144.26], [96, 1, -84728, r^25 + 99163*r^24 - 2222*r^23*s + 11721349*r^23 - 190573*r^22*s + 735685633*r^22 - 160906847*r^21*s + 8202207534*r^21 - 4080263594*r^20*s + 40283849329*r^20 - 46114234420*r^19*s - 182811955199*r^19 - 184537515493*r^18*s - 578403005663*r^18 + 292829513845*r^17*s + 1769288625882*r^17 + 1493763221918*r^16*s + 1703097921019*r^16 - 1824114835264*r^15*s - 7200740756285*r^15 - 4846446956791*r^14*s - 495570812273*r^14 + 6104984861255*r^13*s + 13517020548020*r^13 + 7697197274186*r^12*s - 3958730633179*r^12 - 10380942927544*r^11*s - 13174160404027*r^11 - 6878119271749*r^10*s + 5597449908679*r^10 + 9077724863365*r^9*s + 7017299871584*r^9 + 3664547991412*r^8*s - 3116238845073*r^8 - 4218285537154*r^7*s - 2095159728359*r^7 - 1149921967013*r^6*s + 891992890143*r^6 + 1079939126721*r^5*s + 331230364204*r^5 + 192934821684*r^4*s - 133325986547*r^4 - 146835029238*r^3*s - 22064572689*r^3 - 13509845363*r^2*s + 8554806545*r^2 + 8554804335*r*s + r, (-5985249244419, 0), 4552, 139.12], [64, 1, -85204, r^17 - 101802*r^16 - 2178*r^15*s + 3771*r^15 + 234414*r^14*s - 15518023*r^14 + 2383270*r^13*s - 196709943*r^13 + 96736333*r^12*s - 560454286*r^12 + 956899221*r^11*s + 926559278*r^11 + 3616978803*r^10*s + 5473791663*r^10 + 4854763777*r^9*s + 3847353561*r^9 - 1912084856*r^8*s - 6435255250*r^8 - 9111902768*r^7*s - 6836044481*r^7 - 3618085918*r^6*s + 1891678573*r^6 + 4024178186*r^5*s + 2889679720*r^5 + 2537033899*r^4*s + 51894332*r^4 - 297107995*r^3*s - 291978660*r^3 - 348493691*r^2*s - 56627703*r^2 - 56629873*r*s + r, (-3351464784, 0), 4637, 129.65], [72, 1, -85323, r^19 + 415*r^18 + 2232*r^17*s + 1431921*r^17 - 184534*r^16*s + 14396319*r^16 - 8301798*r^15*s + 19432504*r^15 - 67108614*r^14*s - 99446057*r^14 - 185388108*r^13*s - 237370772*r^13 - 135105539*r^12*s + 48435434*r^12 + 166133142*r^11*s + 371517700*r^11 + 38091743*r^10*s - 279106406*r^10 - 703776106*r^9*s - 989514224*r^9 - 628490341*r^8*s - 125717096*r^8 + 671264166*r^7*s + 1057246791*r^7 + 1219224317*r^6*s + 687508515*r^6 + 262384970*r^5*s - 257555627*r^5 - 532706769*r^4*s - 372611891*r^4 - 350336352*r^3*s - 54793710*r^3 + 8580587*r^2*s + 48903375*r^2 + 63672710*r*s + 14792526*r + 14797006*s + 2, (326086642, 0), 4615, 127.37], [96, 12, -85680, r^24 + 63765*r^23 - 2300*r^22*s + 5622563*r^22 - 878695*r^21*s + 103031139*r^21 - 38560391*r^20*s + 743686009*r^20 - 560171328*r^19*s + 2497645648*r^19 - 4097533258*r^18*s + 1542585900*r^18 - 17456026166*r^17*s - 15531254344*r^17 - 43657127080*r^16*s - 51401012478*r^16 - 57442536950*r^15*s - 63303704180*r^15 - 8041744294*r^14*s + 8430283619*r^14 + 107518284000*r^13*s + 133721505010*r^13 + 178562070968*r^12*s + 156996032946*r^12 + 76257371176*r^11*s - 4841011041*r^11 - 129070538806*r^10*s - 163196784404*r^10 - 189735235579*r^9*s - 109774167627*r^9 - 42603885131*r^8*s + 38442325383*r^8 + 88028950094*r^7*s + 69783314633*r^7 + 65317688116*r^6*s + 13459632403*r^6 - 2930496943*r^5*s - 14009052869*r^5 - 18519029245*r^4*s - 6540688146*r^4 - 5372301720*r^3*s + 304209671*r^3 + 1064832486*r^2*s + 656353023*r^2 + 760901075*r*s + 104591171*r + 104588883*s + 1, (59602713217, 0), 4550, 126.52], [48, 5, -86275, r^13 - 8602*r^12 + 2326*r^11*s - 25537*r^11 + 36848*r^10*s + 61845*r^10 + 143706*r^9*s + 314083*r^9 + 86139*r^8*s - 50107*r^8 - 520679*r^7*s - 875644*r^7 - 706022*r^6*s - 150032*r^6 + 292658*r^5*s + 536039*r^5 + 543894*r^4*s + 115727*r^4 + 40516*r^3*s - 49705*r^3 - 69723*r^2*s - 18403*r^2 - 20735*r*s - r, (220116, 0), 4679, 138.72], [96, 1, -87108, r^24 - 60099*r^23 - 2398*r^22*s - 20928228*r^22 + 2486811*r^21*s - 208734441*r^21 + 130299205*r^20*s + 2328186168*r^20 + 606529632*r^19*s + 25353083188*r^19 - 11893702928*r^18*s + 24461167946*r^18 - 109956246936*r^17*s - 291062249054*r^17 - 247798030984*r^16*s - 583817337605*r^16 + 342958370050*r^15*s + 1053690251817*r^15 + 1866563697206*r^14*s + 2956437160729*r^14 + 782644588249*r^13*s - 1195966357489*r^13 - 4328226527651*r^12*s - 6372092822620*r^12 - 4471246773192*r^11*s - 822766784467*r^11 + 3662392543468*r^10*s + 6512282408336*r^10 + 6375872065727*r^9*s + 2517276301887*r^9 - 502359114647*r^8*s - 3287369815894*r^8 - 3959554720114*r^7*s - 1777630944260*r^7 - 796516220812*r^6*s + 812687595572*r^6 + 1161123031920*r^5*s + 539632653640*r^5 + 396042053662*r^4*s - 92219219207*r^4 - 154891403168*r^3*s - 73977227043*r^3 - 66472038792*r^2*s + 3705702337*r^2 + 7503467821*r*s + 3797683857*r + 3797681471*s + 1, (-1521903291875, 0), 4548, 122.14], [100, 1, -87227, 2410*r^25 + r^24*s + 840754*r^24 - 58803*r^23*s + 21863089*r^23 - 6832285*r^22*s + 108164731*r^22 - 110357935*r^21*s - 159213085*r^21 - 538938315*r^20*s - 1250717895*r^20 - 440777713*r^19*s + 1215291149*r^19 + 1620081316*r^18*s + 3724265932*r^18 - 1565359837*r^17*s - 12408983955*r^17 - 7701065604*r^16*s - 6128274785*r^16 + 16328495022*r^15*s + 44829447702*r^15 + 32353504913*r^14*s + 10136566528*r^14 - 31942678943*r^13*s - 69988433997*r^13 - 57771551699*r^12*s - 9727115034*r^12 + 23255728098*r^11*s + 44205181460*r^11 + 40504717834*r^10*s + 4067495578*r^10 - 2401298564*r^9*s - 3203167240*r^9 - 7138275410*r^8*s - 4837822158*r^8 - 5863329016*r^7*s - 2503034140*r^7 - 1179031767*r^6*s + 629106841*r^6 + 950179890*r^5*s + 58856018*r^5 + 878975507*r^4*s + 1382137800*r^4 + 703942793*r^3*s - 796557165*r^3 - 678554104*r^2*s + 118444817*r^2 + 118414988*r*s + 2422*r + s - 1, (27574793273, 0), 4537, 142.10], [96, 1, -87703, r^24 + 1054*r^23 + 2483*r^22*s + 2214686*r^22 + 6195185*r^21*s - 978536466*r^21 + 52039901*r^20*s - 20947718166*r^20 + 7423279934*r^19*s - 99427291512*r^19 + 105461681933*r^18*s + 207619288902*r^18 + 505003076370*r^17*s + 2108751214854*r^17 + 7563135849*r^16*s + 369620232033*r^16 - 5668566307511*r^15*s - 11103036603798*r^15 - 10359583348157*r^14*s - 7907643626523*r^14 + 3697205549951*r^13*s + 12933411785387*r^13 + 17970634351176*r^12*s + 9633320298603*r^12 + 9223154934958*r^11*s + 6273190192357*r^11 + 3195470555275*r^10*s + 7333931778063*r^10 - 8428539892581*r^9*s - 22062074285578*r^9 - 25196063079550*r^8*s - 16682261107555*r^8 - 1339222134374*r^7*s + 17445319261439*r^7 + 20102645374383*r^6*s + 8156324004203*r^6 + 2252567846095*r^5*s - 6413665520002*r^5 - 6634963457622*r^4*s - 946534190020*r^4 - 115578925715*r^3*s + 937024045004*r^3 + 824752549206*r^2*s - 118538802715*r^2 - 112277812049*r*s + 6261014121*r + 6261016616*s + 1, (7111643693624, 0), 4547, 140.76], [64, 2, -88060, r^17 + 34415*r^16 - 2541*r^15*s + 624133*r^15 - 248685*r^14*s + 3390459*r^14 - 3118059*r^13*s + 14779139*r^13 - 20696266*r^12*s + 13437942*r^12 - 97816105*r^11*s - 131999034*r^11 - 241452795*r^10*s - 322364919*r^10 - 173490503*r^9*s - 28880046*r^9 + 285988579*r^8*s + 451348029*r^8 + 480619729*r^7*s + 242771922*r^7 + 40552028*r^6*s - 173789073*r^6 - 252570111*r^5*s - 127794511*r^5 - 97889922*r^4*s + 10510084*r^4 + 27804006*r^3*s + 15150959*r^3 + 17337220*r^2*s + 2207991*r^2 + 2205458*r*s + r, (286377834, 0), 4634, 124.80], [80, 1, -88179, r^21 + 8016*r^20 + 2540*r^19*s + 1146903*r^19 - 251339*r^18*s - 4063204*r^18 - 2697142*r^17*s - 6308985*r^17 + 6701086*r^16*s + 31051571*r^16 + 20592064*r^15*s + 5532974*r^15 - 34434928*r^14*s - 78538923*r^14 - 39614680*r^13*s + 33984960*r^13 + 49606579*r^12*s + 33424479*r^12 + 12805984*r^11*s - 23056254*r^11 - 19538016*r^10*s + 9476626*r^10 + 4539364*r^9*s - 16245799*r^9 + 5684348*r^8*s + 29373302*r^8 + 13970720*r^7*s - 2682957*r^7 - 15351529*r^6*s - 24303418*r^6 - 11942506*r^5*s + 8776503*r^5 + 8620162*r^4*s + 3526203*r^4 + 2272476*r^3*s - 1239752*r^3 - 1135436*r^2*s - 53723*r^2 - 37108*r*s - 6666*r - 9215*s - 1, (-3314155, 0), 4590, 166.33], [64, 2, -89488, r^17 + 31428*r^16 - 2704*r^15*s + 299011*r^15 - 169178*r^14*s - 616565*r^14 - 1163854*r^13*s - 4392745*r^13 + 722203*r^12*s + 8620388*r^12 + 9908045*r^11*s + 16697796*r^11 - 6242495*r^10*s - 30589561*r^10 - 39159893*r^9*s - 31437279*r^9 - 9098444*r^8*s + 16415174*r^8 + 31300226*r^7*s + 23796747*r^7 + 22873966*r^6*s + 9282221*r^6 - 876776*r^5*s - 9878044*r^5 - 11993639*r^4*s - 3610540*r^4 - 2550783*r^3*s + 517328*r^3 + 1046739*r^2*s + 547339*r^2 + 544643*r*s + r, (9174386, 0), 4632, 141.90], [72, 1, -90083, -2*r^19 + 111438*r^18 - 5479*r^17*s + 7028215*r^17 - 1808839*r^16*s + 21425187*r^16 - 31099433*r^15*s + 65743928*r^15 - 141026108*r^14*s + 168135879*r^14 - 617139920*r^13*s - 1009248268*r^13 - 1699986016*r^12*s - 2310051846*r^12 - 879499497*r^11*s + 960745499*r^11 + 2406487807*r^10*s + 2651369071*r^10 + 1730221059*r^9*s - 925948423*r^9 - 1021560435*r^8*s - 394406529*r^8 + 467587005*r^7*s + 1643294875*r^7 + 1169954897*r^6*s + 15799607*r^6 - 719489340*r^5*s - 957287150*r^5 - 953075556*r^4*s - 220397654*r^4 - 40144990*r^3*s + 134499731*r^3 + 179121627*r^2*s + 45532054*r^2 + 46217967*r*s + 807799*r + 799555*s - 3, (-865052810, 0), 4610, 133.53], [80, 1, -90916, r^21 - 108413*r^20 - 2829*r^19*s - 17557009*r^19 + 2138996*r^18*s - 331812463*r^18 + 127555447*r^17*s - 708288851*r^17 + 1541996108*r^16*s + 4251438395*r^16 + 4331682635*r^15*s + 6733512842*r^15 - 2964392834*r^14*s - 13700577551*r^14 - 16389400300*r^13*s - 14089371654*r^13 - 411173562*r^12*s + 15302227549*r^12 + 20224824827*r^11*s + 13483469193*r^11 + 5822370952*r^10*s - 5918479119*r^10 - 10074313239*r^9*s - 6711250022*r^9 - 5280731898*r^8*s + 134088654*r^8 + 1498485188*r^7*s + 1391171380*r^7 + 1507362194*r^6*s + 264619558*r^6 + 162740726*r^5*s - 65584382*r^5 - 83484980*r^4*s - 13640020*r^4 - 11671164*r^3*s + 2688235*r^3 + 3055872*r^2*s + 495818*r^2 + 498637*r*s - r, (15427746324, 0), 4586, 136.64], [64, 8, -91392, r^16 + 38458*r^15 - 2940*r^14*s - 1135079*r^14 + 67606*r^13*s - 7455281*r^13 + 5906716*r^12*s + 12905049*r^12 + 32065575*r^11*s + 91967032*r^11 + 13172345*r^10*s + 34429104*r^10 - 205548751*r^9*s - 292652143*r^9 - 473901451*r^8*s - 496380568*r^8 - 321785148*r^7*s - 121909056*r^7 + 292190492*r^6*s + 489344640*r^6 + 634723820*r^5*s + 412883412*r^5 + 206972124*r^4*s - 123806163*r^4 - 252046008*r^3*s - 173292620*r^3 - 149604120*r^2*s + 2038486*r^2 + 23392792*r*s + 21378084*r + 21375152*s + 1, (-217116413, 0), 4630, 131.93], [44, 1, -91987, r^12 - 14072*r^11 + 2995*r^10*s - 93140*r^10 + 74240*r^9*s - 50178*r^9 + 457299*r^8*s + 652402*r^8 + 1053636*r^7*s + 1223360*r^7 + 653083*r^6*s + 24422*r^6 - 974636*r^5*s - 1353566*r^5 - 1487167*r^4*s - 683830*r^4 - 244236*r^3*s + 292524*r^3 + 467785*r^2*s + 196212*r^2 + 194136*r*s + 3002*r + s - 1, (-1284977, 0), 4685, 131.26], [80, 1, -92344, r^20 + 171852*r^19 - 3107*r^18*s - 62874*r^18 - 370450*r^17*s + 39046240*r^17 - 4630669*r^16*s + 417965507*r^16 - 234900288*r^15*s + 457964426*r^15 - 1919080310*r^14*s - 3395762772*r^14 - 4794185524*r^13*s - 6069614414*r^13 - 1499051008*r^12*s + 2624785183*r^12 + 8269675324*r^11*s + 10643558500*r^11 + 8305677205*r^10*s + 2435727976*r^10 - 4637280874*r^9*s - 10073223746*r^9 - 9655435491*r^8*s - 3377067771*r^8 + 1627654124*r^7*s + 6617692992*r^7 + 6378231080*r^6*s + 1570453050*r^6 - 807612768*r^5*s - 3089581514*r^5 - 2856618046*r^4*s - 308735229*r^4 + 372416340*r^3*s + 815348322*r^3 + 764030051*r^2*s + 36062300*r^2 - 50225822*r*s - 86438260*r - 86435163*s - 1, (-3285629534, 0), 4585, 149.00], [60, 2, -93772, r^16 + 3387*r^15 - 3246*r^14*s + 13772*r^14 - 191286*r^13*s + 683588*r^13 - 229413*r^12*s - 1747252*r^12 - 2143956*r^11*s - 161667*r^11 - 1031725*r^10*s - 3382600*r^10 - 1614210*r^9*s - 2027151*r^9 + 5251242*r^8*s + 11801925*r^8 + 9731560*r^7*s + 6506645*r^7 - 2875513*r^6*s - 16462564*r^6 - 12202258*r^5*s + 3180097*r^5 + 3577562*r^4*s + 1959140*r^4 + 2177288*r^3*s - 600578*r^3 - 692123*r^2*s + 105360*r^2 + 121420*r*s + 3237*r - s + 1, (-3992835, 0), 4639, 159.21], [88, 1, -93891, r^23 + 40254*r^22 + 3270*r^21*s + 513455*r^21 - 90833*r^20*s + 3703878*r^20 - 4587630*r^19*s - 18617988*r^19 - 6709372*r^18*s + 41348469*r^18 + 2228732*r^17*s - 57214888*r^17 - 88237081*r^16*s - 193664361*r^16 + 40832684*r^15*s + 258356167*r^15 + 436679684*r^14*s + 768891744*r^14 + 59171426*r^13*s - 875540715*r^13 - 1158002137*r^12*s - 1130110344*r^12 - 162781578*r^11*s + 1256508300*r^11 + 1369126408*r^10*s + 588781239*r^10 + 39141020*r^9*s - 728882328*r^9 - 705245527*r^8*s - 22018295*r^8 + 83846372*r^7*s + 124932009*r^7 + 113044620*r^6*s - 29612152*r^6 - 34532586*r^5*s + 179495*r^5 + 2185545*r^4*s + 4492008*r^4 + 4594426*r^3*s - 1285586*r^3 - 1711908*r^2*s - 73019*r^2 - 3280*r*s + 3282*r + s - 1, (-1410414, 0), 4560, 160.22], [80, 3, -94248, r^20 + 235492*r^19 - 3383*r^18*s + 14656668*r^18 - 3073646*r^17*s + 90296808*r^17 - 76663595*r^16*s - 111569743*r^16 - 415400440*r^15*s - 945400548*r^15 - 382120674*r^14*s + 201101024*r^14 + 1286256840*r^13*s + 2569699600*r^13 + 1244802394*r^12*s - 912251051*r^12 - 2503100428*r^11*s - 3506465612*r^11 - 1750269085*r^10*s + 1394543680*r^10 + 2787352470*r^9*s + 2796355512*r^9 + 1590941839*r^8*s - 926365437*r^8 - 1656879724*r^7*s - 1273116752*r^7 - 807760598*r^6*s + 397365692*r^6 + 561584196*r^5*s + 271265096*r^5 + 145557810*r^4*s - 154514613*r^4 - 138629940*r^3*s + 2627344*r^3 + 25657277*r^2*s + 33244184*r^2 + 21984494*r*s - 11471536*r - 11468163*s - 1, (359257851, 0), 4582, 140.12], [44, 1, -94843, r^12 - 5957*r^11 + 3392*r^10*s + 34819*r^10 + 6665*r^9*s - 59915*r^9 - 45643*r^8*s + 9219*r^8 + 49710*r^7*s + 89603*r^7 + 41064*r^6*s - 68393*r^6 - 82159*r^5*s - 46378*r^5 + 3015*r^4*s + 82515*r^4 + 47889*r^3*s - 27888*r^3 - 20537*r^2*s - 6416*r^2 + 1211*r*s + 3399*r + s - 1, (-46343, 0), 4683, 165.39], [96, 10, -95200, r^25 + 41193*r^24 - 3462*r^23*s - 1064389*r^23 - 179811*r^22*s - 55283975*r^22 + 12615647*r^21*s - 257592268*r^21 + 276692516*r^20*s + 1711016601*r^20 + 1054742254*r^19*s + 11608897909*r^19 - 5563215511*r^18*s + 7160422843*r^18 - 47166978673*r^17*s - 70119633608*r^17 - 112239459122*r^16*s - 143172091083*r^16 - 61944213556*r^15*s + 3001518543*r^15 + 156112979527*r^14*s + 222993552547*r^14 + 244612245021*r^13*s + 139809458446*r^13 + 37531102968*r^12*s - 65431555533*r^12 - 131228369482*r^11*s - 77732942879*r^11 - 97553201109*r^10*s - 47893379593*r^10 - 49320945783*r^9*s - 42536420336*r^9 - 8677150004*r^8*s + 18565948599*r^8 + 48155123698*r^7*s + 44351857499*r^7 + 39583420819*r^6*s + 6870989429*r^6 - 4892807907*r^5*s - 11525563492*r^5 - 13413693970*r^4*s - 3536729541*r^4 - 2250519384*r^3*s + 924459429*r^3 + 1286088953*r^2*s + 361639613*r^2 + 361636163*r*s + r, (-49819003407, 0), 4536, 123.04], [56, 1, -96747, r^15 + 51525*r^14 + 3695*r^13*s + 150664*r^13 - 109759*r^12*s + 151462*r^12 - 789681*r^11*s - 837672*r^11 - 2012601*r^10*s - 2079880*r^10 - 2464781*r^9*s - 587458*r^9 - 700385*r^8*s + 1320894*r^8 - 3013883*r^7*s - 6200572*r^7 - 7957487*r^6*s - 3827996*r^6 - 4279067*r^5*s - 2200080*r^5 - 5324563*r^4*s - 11441456*r^4 - 2365959*r^3*s + 9016761*r^3 + 12405421*r^2*s + 7746549*r^2 + 3725080*r*s - 4146708*r - 4154110*s - 2, (16764229, 0), 4648, 155.17], [60, 1, -97699, r^16 - 70654*r^15 + 3814*r^14*s - 2909342*r^14 + 714471*r^13*s - 17377990*r^13 + 15242741*r^12*s + 19389437*r^12 + 81611604*r^11*s + 164472632*r^11 + 88781687*r^10*s - 22091146*r^10 - 161834678*r^9*s - 292274631*r^9 - 147428719*r^8*s + 157400980*r^8 + 224302310*r^7*s + 180945421*r^7 + 29471118*r^6*s - 199024884*r^6 - 195089604*r^5*s - 51525454*r^5 + 14722383*r^4*s + 78123745*r^4 + 78353476*r^3*s + 13232059*r^3 - 611991*r^2*s - 14165136*r^2 - 14117395*r*s - 3823*r - s + 1, (84970079, 0), 4635, 135.10], [64, 3, -98532, r^16 - 212881*r^15 - 3920*r^14*s - 8969869*r^14 + 2411863*r^13*s - 56046301*r^13 + 45334177*r^12*s - 90237645*r^12 + 297957984*r^11*s + 612782762*r^11 + 817236488*r^10*s + 1840951550*r^10 - 187558764*r^9*s - 1222671954*r^9 - 4402585114*r^8*s - 6423237890*r^8 - 5035912790*r^7*s - 1930817042*r^7 + 2657562220*r^6*s + 5685290532*r^6 + 6533909164*r^5*s + 3154032110*r^5 + 1153925836*r^4*s - 1572294171*r^4 - 2344649056*r^3*s - 1112480317*r^3 - 886227758*r^2*s + 112921267*r^2 + 225385687*r*s + 112231959*r + 112228047*s + 1, (-1872471132, 0), 4623, 131.18], [80, 2, -99484, r^20 + 7093*r^19 - 4137*r^18*s + 50025*r^18 + 31481*r^17*s + 5013328*r^17 - 1732615*r^16*s - 7468657*r^16 - 14767698*r^15*s - 34736475*r^15 - 5417966*r^14*s + 33991765*r^14 + 62813233*r^13*s + 90900909*r^13 + 8385735*r^12*s - 114643998*r^12 - 117091916*r^11*s - 64960975*r^11 + 33166696*r^10*s + 175844840*r^10 + 110296405*r^9*s - 93052129*r^9 - 104787503*r^8*s - 15655688*r^8 + 17773570*r^7*s + 40308670*r^7 + 25755802*r^6*s - 16633543*r^6 - 18038752*r^5*s - 1984613*r^5 + 1562969*r^4*s + 4376841*r^4 + 3251422*r^3*s - 1617280*r^3 - 1434783*r^2*s + 221434*r^2 + 166236*r*s - 33367*r - 29240*s - 1, (72647917, 0), 4576, 161.08], [48, 3, -99603, r^13 - 12087*r^12 + 4149*r^11*s + 71505*r^11 + 36894*r^10*s - 85659*r^10 - 99147*r^9*s - 77097*r^9 + 154830*r^8*s + 544803*r^8 + 191367*r^7*s - 416020*r^7 - 643722*r^6*s - 572043*r^6 - 154278*r^5*s + 564987*r^5 + 521112*r^4*s - 79402*r^4 - 72588*r^3*s + 15897*r^3 + 4038*r^2*s - 12228*r^2 - 16383*r*s - r, (-84245, 0), 4668, 161.62], [48, 13, -100555, r^13 - 9673*r^12 + 4318*r^11*s + 297886*r^11 - 6058*r^10*s + 1856359*r^10 - 1435014*r^9*s - 961702*r^9 - 8329913*r^8*s - 13595376*r^8 - 13271038*r^7*s - 11392707*r^7 + 2662297*r^6*s + 12235552*r^6 + 23547320*r^5*s + 22718802*r^5 + 17962432*r^4*s + 5491425*r^4 - 7221618*r^3*s - 15304690*r^3 - 16669057*r^2*s - 5431376*r^2 - 1343492*r*s + 4095498*r + 4099823*s + 1, (-8044307, 0), 4668, 116.96], [48, 4, -100912, r^13 + 53164*r^12 - 4401*r^11*s + 57094*r^11 - 231840*r^10*s - 398346*r^10 - 380053*r^9*s + 132779*r^9 - 412978*r^8*s - 1063908*r^8 - 512678*r^7*s + 1002444*r^7 + 160190*r^6*s - 1610620*r^6 - 1682568*r^5*s - 998225*r^5 + 141328*r^4*s + 1477316*r^4 + 1534727*r^3*s + 379799*r^3 + 69406*r^2*s - 350363*r^2 - 345968*r*s - r, (891268, 0), 4667, 161.39], [72, 2, -101388, r^19 + 114724*r^18 - 4502*r^17*s + 10592206*r^17 - 1302721*r^16*s + 182739196*r^16 - 74701842*r^15*s + 402095807*r^15 - 848405775*r^14*s - 1953628689*r^14 - 2547979956*r^13*s - 3679444091*r^13 + 138656569*r^12*s + 4731350320*r^12 + 6282024606*r^11*s + 4996364979*r^11 + 1176741716*r^10*s - 4123188009*r^10 - 4989614006*r^9*s - 2188173695*r^9 - 1055213996*r^8*s + 824978945*r^8 + 1300655998*r^7*s + 712576242*r^7 + 570496032*r^6*s - 45169013*r^6 - 170314088*r^5*s - 157555761*r^5 - 122062023*r^4*s + 23202941*r^4 + 47832104*r^3*s + 30997756*r^3 + 30522871*r^2*s + 78752*r^2 - 4494*r*s + 4492*r - s + 1, (1770899260, 0), 4597, 142.97], [100, 1, -101507, 4456*r^25 + r^24*s + 4113948*r^24 - 185784*r^23*s + 473777900*r^23 - 61569563*r^22*s + 13158220434*r^22 - 3758711647*r^21*s + 129479981856*r^21 - 76112671562*r^20*s + 466649319540*r^20 - 676930023729*r^19*s - 23641203206*r^19 - 2959733626947*r^18*s - 4046324050389*r^18 - 6152288143175*r^17*s - 8436008225868*r^17 - 2932123800232*r^16*s - 512220726872*r^16 + 11551292696584*r^15*s + 17268323044298*r^15 + 20826393220229*r^14*s + 17116407070624*r^14 + 4878781271940*r^13*s - 6637950330616*r^13 - 19409683986000*r^12*s - 20124348367131*r^12 - 19136348185542*r^11*s - 7602966982740*r^11 + 823188043877*r^10*s + 7092418690378*r^10 + 11155269657065*r^9*s + 6841452657740*r^9 + 5609058552648*r^8*s + 588997952028*r^8 - 1172196191953*r^7*s - 1587412992638*r^7 - 2028367038399*r^6*s - 689378204939*r^6 - 559441857963*r^5*s + 11807715668*r^5 + 108534714702*r^4*s + 74938101532*r^4 + 95327890622*r^3*s + 18884752810*r^3 + 20413299181*r^2*s + 1531228976*r^2 + 1531096718*r*s + 4468*r + s - 1, (19282311159741, 0), 4515, 123.18], [80, 1, -102340, r^21 - 275677*r^20 - 4597*r^19*s - 5480795*r^19 + 3039736*r^18*s + 35772159*r^18 + 15754069*r^17*s + 91174436*r^17 - 104745156*r^16*s - 641435386*r^16 - 287899576*r^15*s - 558489935*r^15 + 1341301582*r^14*s + 5817917824*r^14 + 2350830381*r^13*s + 1478569633*r^13 - 10021629474*r^12*s - 23153597630*r^12 - 17312925748*r^11*s - 8768763484*r^11 + 15713305594*r^10*s + 37668345384*r^10 + 36710898678*r^9*s + 18198499971*r^9 - 6707569066*r^8*s - 32311063485*r^8 - 32900297713*r^7*s - 9886699309*r^7 + 1286232722*r^6*s + 13317763399*r^6 + 12489017659*r^5*s + 494653200*r^5 - 1131444638*r^4*s - 1943967386*r^4 - 1610633714*r^3*s + 354926307*r^3 + 333768316*r^2*s - 20850170*r^2 - 20845583*r*s - r, (9553769687, 0), 4572, 139.22], [80, 1, -103411, r^21 - 57448*r^20 + 4850*r^19*s - 2547632*r^19 + 513904*r^18*s - 42070359*r^18 + 17469574*r^17*s - 92342278*r^17 + 202201269*r^16*s + 989536985*r^16 + 487036193*r^15*s + 2488688242*r^15 - 2397509366*r^14*s - 6552745091*r^14 - 9962878392*r^13*s - 16309739564*r^13 - 1563227469*r^12*s + 13383951838*r^12 + 27781283465*r^11*s + 35750889185*r^11 + 17299910215*r^10*s - 11784251346*r^10 - 30354922251*r^9*s - 34062988866*r^9 - 22971652429*r^8*s + 5355445422*r^8 + 15271255043*r^7*s + 14600383757*r^7 + 11317612463*r^6*s - 1830085127*r^6 - 3795156401*r^5*s - 2501133867*r^5 - 2013508106*r^4*s + 437404153*r^4 + 509928904*r^3*s + 94126719*r^3 + 72652693*r^2*s - 21450563*r^2 - 21455423*r*s - r, (-14984858697, 0), 4571, 121.63], [56, 1, -103768, r^15 + 367671*r^14 - 5012*r^13*s + 2279896*r^13 - 1880240*r^12*s - 4409280*r^12 - 9337182*r^11*s - 17091562*r^11 - 5037792*r^10*s + 8102149*r^10 + 23788742*r^9*s + 34835562*r^9 + 19086369*r^8*s - 8138037*r^8 - 26562046*r^7*s - 31794518*r^7 - 23999978*r^6*s + 1380209*r^6 + 10217002*r^5*s + 10739912*r^5 + 9313555*r^4*s - 960317*r^4 - 1336658*r^3*s - 369649*r^3 - 650362*r^2*s - 337626*r^2 + 5006*r*s - 5004*r + s - 1, (-9615038, 0), 4642, 147.11], [64, 1, -105315, r^16 + 71761*r^15 + 5269*r^14*s - 136946*r^14 - 417978*r^13*s - 25899568*r^13 + 5186442*r^12*s - 68307530*r^12 + 111720994*r^11*s + 307439932*r^11 + 365139488*r^10*s + 868938738*r^10 - 207207470*r^9*s - 730756319*r^9 - 2315092024*r^8*s - 3243561840*r^8 - 2568098180*r^7*s - 1121520896*r^7 + 1297312689*r^6*s + 2905103759*r^6 + 3514402122*r^5*s + 1914260750*r^5 + 823135526*r^4*s - 801397309*r^4 - 1294865992*r^3*s - 694851520*r^3 - 566356673*r^2*s + 56131616*r^2 + 128336676*r*s + 72303186*r + 72308463*s + 1, (-2994600868, 0), 4617, 120.61], [96, 1, -105672, r^24 + 567283*r^23 - 5442*r^22*s + 144206666*r^22 - 15387153*r^21*s + 2186740595*r^21 - 997609095*r^20*s - 1219813935*r^20 - 9185947742*r^19*s - 44886791475*r^19 - 3525128460*r^18*s + 23412173399*r^18 + 107050245011*r^17*s + 302230835139*r^17 + 68351323901*r^16*s - 180726611298*r^16 - 509710488176*r^15*s - 962126193773*r^15 - 322942549306*r^14*s + 475974370268*r^14 + 1239802349783*r^13*s + 1860933712367*r^13 + 880694004449*r^12*s - 601474193735*r^12 - 1763283537374*r^11*s - 2321735001585*r^11 - 1449086681624*r^10*s + 362618347117*r^10 + 1402935586213*r^9*s + 1712849421509*r^9 + 1313355923827*r^8*s - 30746065830*r^8 - 583065540600*r^7*s - 772659589307*r^7 - 651655161638*r^6*s + 18989999944*r^6 + 155493323033*r^5*s + 166840365901*r^5 + 141102073271*r^4*s - 19142590779*r^4 - 21515996646*r^3*s + 1884125703*r^3 - 4220753128*r^2*s - 7979224349*r^2 - 6095492563*r*s + 1884250145*r + 1884244715*s + 1, (-1918018267884, 0), 4521, 138.42], [48, 1, -106267, r^13 - 24219*r^12 + 5458*r^11*s + 146882*r^11 + 35414*r^10*s - 246957*r^10 - 124386*r^9*s - 47068*r^9 - 25069*r^8*s + 469274*r^8 + 239692*r^7*s - 319833*r^7 - 58477*r^6*s - 185332*r^6 - 135180*r^5*s + 293438*r^5 + 70616*r^4*s - 11811*r^4 + 23206*r^3*s - 75988*r^3 - 18757*r^2*s + 2774*r^2 - 4230*r*s + 6296*r + 833*s - 1, (76318, 0), 4663, 160.65], [80, 30, -107100, r^20 + 81938*r^19 - 5668*r^18*s + 2141621*r^18 - 682964*r^17*s + 7182420*r^17 - 10258147*r^16*s - 24964536*r^16 - 37484541*r^15*s - 74080121*r^15 + 880568*r^14*s + 84487023*r^14 + 142538029*r^13*s + 204329836*r^13 + 39283805*r^12*s - 179729283*r^12 - 283668058*r^11*s - 310260429*r^11 - 83597542*r^10*s + 258450095*r^10 + 340637392*r^9*s + 253700794*r^9 + 50213787*r^8*s - 256581634*r^8 - 271102787*r^7*s - 102590151*r^7 + 17152299*r^6*s + 162555986*r^6 + 140567672*r^5*s + 1720187*r^5 - 34564733*r^4*s - 50806395*r^4 - 39270436*r^3*s + 8447199*r^3 + 13403576*r^2*s + 6815310*r^2 + 4857939*r*s - 1999668*r - 1994010*s - 1, (-95234643, 0), 4567, 143.32], [88, 1, -108052, r^23 - 407199*r^22 - 5805*r^21*s - 9972274*r^21 + 3540845*r^20*s - 12900349*r^20 + 43799997*r^19*s + 202150629*r^19 + 80645687*r^18*s + 174442768*r^18 - 430748546*r^17*s - 1653372711*r^17 - 853945262*r^16*s - 1281933690*r^16 + 2645336983*r^15*s + 6434343600*r^15 + 6862731093*r^14*s + 7443336314*r^14 - 1602638107*r^13*s - 10207280547*r^13 - 15496424513*r^12*s - 15842286269*r^12 - 5778594388*r^11*s + 7807887767*r^11 + 16026293740*r^10*s + 16274304249*r^10 + 10246087177*r^9*s - 3170435714*r^9 - 8590373169*r^8*s - 8464272245*r^8 - 6325427413*r^7*s + 1129095495*r^7 + 2679603065*r^6*s + 2159058110*r^6 + 1672935630*r^5*s - 367848945*r^5 - 568382678*r^4*s - 276036600*r^4 - 200058395*r^3*s + 75596364*r^3 + 76330519*r^2*s + 465184*r^2 + 5795*r*s - 5793*r + s - 1, (-8251883461, 0), 4542, 146.89], [80, 3, -108171, r^20 - 37553*r^19 + 5892*r^18*s - 1405517*r^18 + 326327*r^17*s - 8626008*r^17 + 8134317*r^16*s + 77549725*r^16 + 26062429*r^15*s + 184991516*r^15 - 226236673*r^14*s - 508344731*r^14 - 830975961*r^13*s - 1144753233*r^13 - 379657605*r^12*s + 422522860*r^12 + 1437163398*r^11*s + 2065395164*r^11 + 1333002992*r^10*s - 51229133*r^10 - 1353119598*r^9*s - 2136497262*r^9 - 1779976740*r^8*s - 421889246*r^8 + 676367318*r^7*s + 1454302197*r^7 + 1509779472*r^6*s + 589092800*r^6 - 1735613*r^5*s - 634650994*r^5 - 741713917*r^4*s - 285095154*r^4 - 119152687*r^3*s + 153745060*r^3 + 196793413*r^2*s + 73803670*r^2 + 43195907*r*s - 30611489*r - 30617391*s - 1, (-232260831, 0), 4566, 150.01], [96, 1, -109480, r^25 + 600532*r^24 - 6316*r^23*s + 63267671*r^23 - 10064108*r^22*s + 802517067*r^22 - 389017766*r^21*s + 3442062109*r^21 - 4072397411*r^20*s + 5946416216*r^20 - 21069447741*r^19*s - 13287944731*r^19 - 65661433465*r^18*s - 91315591372*r^18 - 105250890979*r^17*s - 135207607495*r^17 - 4141748425*r^16*s + 56531747804*r^16 + 259444206329*r^15*s + 353686963092*r^15 + 340656968917*r^14*s + 259968262265*r^14 - 65813478991*r^13*s - 325286563442*r^13 - 536052037776*r^12*s - 521049728272*r^12 - 271697014632*r^11*s + 129601948247*r^11 + 391277661356*r^10*s + 444393130233*r^10 + 330938805170*r^9*s - 19981051927*r^9 - 165068199725*r^8*s - 206194698172*r^8 - 172303490199*r^7*s + 1263089395*r^7 + 45329735221*r^6*s + 56862627088*r^6 + 50105873943*r^5*s + 49685081*r^5 - 8166756551*r^4*s - 9631610588*r^4 - 9022415873*r^3*s - 198138690*r^3 + 612930655*r^2*s + 811613087*r^2 + 811606783*r*s + r, (-4622807938, 0), 4516, 134.84], [52, 2, -110908, -6585*r^13 + r^12*s - 12611*r^12 + 33325*r^11*s - 314264*r^11 + 122423*r^10*s - 237413*r^10 + 1462225*r^9*s + 4292770*r^9 + 1894973*r^8*s - 4590478*r^8 - 4266328*r^7*s - 6507756*r^7 + 5357579*r^6*s + 15624011*r^6 + 20182101*r^5*s + 16851493*r^5 + 6496098*r^4*s - 8161703*r^4 - 14359861*r^3*s - 10348100*r^3 - 6103880*r^2*s + 4216130*r^2 + 4222306*r*s + 6579*r - s + 1, (-4380485, 0), 4648, 142.91], [48, 1, -111027, r^13 + 105458*r^12 + 6626*r^11*s + 304368*r^11 - 407947*r^10*s - 1459403*r^10 - 984234*r^9*s + 136900*r^9 + 1207650*r^8*s + 1765145*r^8 + 1108070*r^7*s - 813935*r^7 - 1034915*r^6*s - 624809*r^6 - 396116*r^5*s + 303518*r^5 + 213515*r^4*s + 315633*r^4 + 242332*r^3*s + 19748*r^3 - 28560*r^2*s - 152279*r^2 - 34422*r*s - 856*r - 7487*s - 1, (631237, 0), 4660, 159.21], [96, 3, -111384, r^25 + 589684*r^24 - 6796*r^23*s + 3119215*r^23 - 3955844*r^22*s + 376837449*r^22 - 39689906*r^21*s + 10468213534*r^21 - 3142223009*r^20*s + 88115943874*r^20 - 57460496627*r^19*s + 307662700157*r^19 - 472088873805*r^18*s - 147335881140*r^18 - 1989931903559*r^17*s - 3256199654337*r^17 - 3614140985029*r^16*s - 5374183957306*r^16 + 686996091881*r^15*s + 4547844428914*r^15 + 12020652540979*r^14*s + 17055122500535*r^14 + 10792301677571*r^13*s + 1327924940528*r^13 - 12361013513952*r^12*s - 21920046001664*r^12 - 19135784167640*r^11*s - 4963250028411*r^11 + 5860144702416*r^10*s + 14855592271081*r^10 + 13236923712666*r^9*s + 873104760418*r^9 - 2655537700957*r^8*s - 4742835593480*r^8 - 3482498903795*r^7*s + 1454244410677*r^7 + 1412183194969*r^6*s + 78993865004*r^6 - 182648964153*r^5*s - 394036227119*r^5 - 231202231671*r^4*s + 193223393684*r^4 + 154584732071*r^3*s - 46889433730*r^3 - 38640893489*r^2*s + 8249068815*r^2 + 8249062031*r*s + r, (6735703099774, 0), 4513, 138.10], [84, 1, -111979, 6850*r^21 + r^20*s + 682867*r^20 - 113939*r^19*s + 4205502*r^19 - 3522060*r^18*s - 5938978*r^18 - 18375414*r^17*s - 11556038*r^17 - 22270384*r^16*s + 40353273*r^16 - 55981839*r^15*s - 56330992*r^15 - 233739242*r^14*s - 382834994*r^14 - 325145863*r^13*s - 289091652*r^13 + 207506274*r^12*s + 572483159*r^12 + 800243117*r^11*s + 612144164*r^11 + 367212659*r^10*s + 30959884*r^10 - 373525081*r^9*s - 504282298*r^9 - 590353460*r^8*s - 341166251*r^8 - 113940728*r^7*s + 203313838*r^7 + 300078419*r^6*s + 169637134*r^6 + 89035841*r^5*s - 88224002*r^5 - 84740571*r^4*s - 3168065*r^4 + 8686880*r^3*s + 18248644*r^3 + 12224389*r^2*s - 6149330*r^2 - 6103926*r*s - 6860*r - s + 1, (-202654530, 0), 4549, 153.95], [96, 2, -112812, r^24 + 230825*r^23 - 7129*r^22*s + 32163315*r^22 - 3314200*r^21*s + 1072215682*r^21 - 285455387*r^20*s + 7146580744*r^20 - 5788064808*r^19*s - 13689669850*r^19 - 32539710529*r^18*s - 138788806130*r^18 + 6065667974*r^17*s + 264267213529*r^17 + 324264201215*r^16*s + 1778749475815*r^16 - 583106008754*r^15*s - 1041801831650*r^15 - 5724416099003*r^14*s - 10265591206644*r^14 - 7559210699310*r^13*s - 5161886442776*r^13 + 7212569928129*r^12*s + 16577210700634*r^12 + 20053568952996*r^11*s + 14958862533327*r^11 + 3750893518137*r^10*s - 9075867982707*r^10 - 16385527925164*r^9*s - 13219036232442*r^9 - 9872070668285*r^8*s - 77630909764*r^8 + 4088910000696*r^7*s + 4718816076774*r^7 + 5172653738241*r^6*s + 1539153416174*r^6 + 700430327738*r^5*s - 543233071209*r^5 - 910313834667*r^4*s - 431323491379*r^4 - 415978402738*r^3*s - 33580820174*r^3 + 7954983919*r^2*s + 34132462404*r^2 + 41536892674*r*s + 7404596988*r + 7404589871*s + 1, (10792666401378, 0), 4511, 123.50], [96, 1, -113764, r^25 - 636295*r^24 - 7280*r^23*s + 2655381*r^23 + 279683*r^22*s - 246307013*r^22 + 17903735*r^21*s - 1879870796*r^21 + 1286711730*r^20*s + 2969175283*r^20 + 7973223686*r^19*s + 34365486433*r^19 - 1057123439*r^18*s - 53722433335*r^18 - 77432991867*r^17*s - 138428403060*r^17 + 34367370512*r^16*s + 351367885049*r^16 + 226455854412*r^15*s - 102503543011*r^15 - 290032024993*r^14*s - 476663337805*r^14 - 82633008433*r^13*s + 617917756714*r^13 + 517301983998*r^12*s + 84661271641*r^12 - 291002132070*r^11*s - 734583498969*r^11 - 388971067713*r^10*s + 408968110355*r^10 + 541506815903*r^9*s + 380517505208*r^9 + 11115629628*r^8*s - 545556205849*r^8 - 410671490332*r^7*s + 98516572307*r^7 + 193288003705*r^6*s + 160412253829*r^6 + 89098467097*r^5*s - 78618421464*r^5 - 79025663018*r^4*s - 8201284295*r^4 + 1415717254*r^3*s + 11477544007*r^3 + 9624041211*r^2*s - 1854204557*r^2 - 1854211825*r*s + r, (586926450864, 0), 4510, 149.95], [64, 1, -113883, r^17 + 90331*r^16 + 7409*r^15*s + 2610009*r^15 - 923200*r^14*s - 3809081*r^14 - 9657135*r^13*s - 53436988*r^13 + 6370494*r^12*s + 29253141*r^12 + 149070762*r^11*s + 323862989*r^11 + 158912112*r^10*s + 34136807*r^10 - 389990366*r^9*s - 696719391*r^9 - 668198636*r^8*s - 351820637*r^8 + 94973940*r^7*s + 486814731*r^7 + 617712070*r^6*s + 316815195*r^6 + 173281786*r^5*s - 86570462*r^5 - 155303556*r^4*s - 79808370*r^4 - 82600823*r^3*s - 16415946*r^3 - 2605352*r^2*s + 13937990*r^2 + 13945407*r*s + r, (-196788953, 0), 4609, 134.31], [64, 1, -114835, r^16 + 46945*r^15 + 7683*r^14*s - 123879*r^14 - 44706*r^13*s + 183757*r^13 - 8887*r^12*s - 138340*r^12 - 499252*r^11*s + 103117*r^11 - 354190*r^10*s - 1581207*r^10 - 941552*r^9*s + 624759*r^9 - 303008*r^8*s - 1177555*r^8 + 558308*r^7*s + 853695*r^7 + 862844*r^6*s + 1820291*r^6 + 991576*r^5*s - 1763053*r^5 - 792974*r^4*s + 1321398*r^4 + 246716*r^3*s - 724760*r^3 - 386695*r^2*s - 57734*r^2 - 53462*r*s + 89652*r + 97343*s + 1, (-570500, 0), 4608, 177.69], [80, 11, -115192, r^21 + 785018*r^20 - 7889*r^19*s + 48925731*r^19 - 9974665*r^18*s + 390698485*r^18 - 270527298*r^17*s - 16968376*r^17 - 1810456848*r^16*s - 4585207407*r^16 - 2868415542*r^15*s - 3359707363*r^15 + 5688549002*r^14*s + 14142507455*r^14 + 15126781287*r^13*s + 12231093079*r^13 - 1481148739*r^12*s - 13597114813*r^12 - 21723524932*r^11*s - 17805563112*r^11 - 12507163232*r^10*s - 3212521770*r^10 + 7889056616*r^9*s + 12428526875*r^9 + 17132537176*r^8*s + 12557382256*r^8 + 6410142409*r^7*s - 3462264591*r^7 - 8338200619*r^6*s - 7217341405*r^6 - 6047799898*r^5*s - 152621288*r^5 + 1283653480*r^4*s + 1528031745*r^4 + 1582599254*r^3*s + 196682335*r^3 + 78229214*r^2*s - 97046765*r^2 - 116044807*r*s - 18276091*r - 18283969*s + 1, (-158679917, 0), 4558, 132.61], [72, 9, -115668, -2*r^19 + 1304621*r^18 + 15703*r^17*s + 34848081*r^17 - 10499903*r^16*s + 255786138*r^16 - 183326584*r^15*s + 684694088*r^15 - 1366606799*r^14*s - 1447374592*r^14 - 4866011709*r^13*s - 7381064353*r^13 - 5931659067*r^12*s - 2818176143*r^12 + 3096940733*r^11*s + 7867675411*r^11 + 7772368056*r^10*s + 1080235838*r^10 - 141538173*r^9*s - 2230661375*r^9 + 317585660*r^8*s + 4296249402*r^8 + 4184955125*r^7*s + 2132838717*r^7 - 174472268*r^6*s - 2086810079*r^6 - 2914555000*r^5*s - 1277495252*r^5 - 1242633993*r^4*s - 400236476*r^4 - 193680423*r^3*s - 35864497*r^3 + 166974667*r^2*s + 150904922*r^2 + 203521620*r*s + 54703110*r + 54726639*s - 3, (-2699161450, 0), 4582, 135.09], [72, 1, -117691, -2*r^19 + 19120*r^18 - 17147*r^17*s + 2242827*r^17 - 639177*r^16*s + 9016645*r^16 - 9888714*r^15*s - 8580355*r^15 - 48913407*r^14*s - 115744684*r^14 - 60778411*r^13*s - 62081355*r^13 + 162792019*r^12*s + 342581873*r^12 + 380582746*r^11*s + 273596122*r^11 + 12999974*r^10*s - 295858182*r^10 - 333812368*r^9*s - 127680478*r^9 - 7200758*r^8*s + 222954076*r^8 + 97293346*r^7*s - 135374992*r^7 - 210456190*r^6*s - 193263878*r^6 - 104693351*r^5*s + 58158211*r^5 + 111911803*r^4*s + 71761577*r^4 + 67357474*r^3*s + 5746185*r^3 - 4485475*r^2*s - 7642360*r^2 - 9061263*r*s - 1531755*r - 1557501*s - 3, (-25418704, 0), 4580, 145.84], [64, 2, -118048, r^17 - 27457*r^16 - 8694*r^15*s - 817103*r^15 + 444243*r^14*s + 10427553*r^14 + 1055253*r^13*s - 847948*r^13 - 32271106*r^12*s - 177240723*r^12 - 1346860*r^11*s + 290785944*r^11 + 383330151*r^10*s + 1205980245*r^10 - 362957351*r^9*s - 1461412221*r^9 - 3264211256*r^8*s - 4285257129*r^8 - 2637106862*r^7*s + 72740916*r^7 + 2721370475*r^6*s + 3805263195*r^6 + 3583465137*r^5*s + 901356998*r^5 - 300711198*r^4*s - 1280903066*r^4 - 1391688546*r^3*s - 301302913*r^3 - 110915864*r^2*s + 190316142*r^2 + 190307456*r*s + r, (1268578620, 0), 4605, 126.44], [92, 1, -118643, r^24 - 336666*r^23 + 8856*r^22*s - 91337526*r^22 + 8631381*r^21*s - 2444935196*r^21 + 747519991*r^20*s - 13932395676*r^20 + 12629153054*r^19*s - 5987279356*r^19 + 71710307707*r^18*s + 105511653130*r^18 + 161007292885*r^17*s + 223329442899*r^17 + 73535943384*r^16*s + 11286106328*r^16 - 316434277384*r^15*s - 467403003533*r^15 - 573203443305*r^14*s - 492826185688*r^14 - 146896581593*r^13*s + 161576096243*r^13 + 566078145749*r^12*s + 622739917902*r^12 + 624013836814*r^11*s + 304714650856*r^11 + 16063693076*r^10*s - 221924671810*r^10 - 395897030311*r^9*s - 282552095586*r^9 - 245567651839*r^8*s - 50670501744*r^8 + 33815728640*r^7*s + 75047362902*r^7 + 100889858889*r^6*s + 41732326398*r^6 + 32843930117*r^5*s - 1787061753*r^5 - 7980356204*r^4*s - 5228093192*r^4 - 6199424318*r^3*s - 926990157*r^3 - 1002873719*r^2*s - 81449540*r^2 - 81201501*r*s - 8869*r - s + 1, (-91914718694, 0), 4516, 137.09], [88, 1, -119476, r^23 - 745176*r^22 - 9105*r^21*s - 103998715*r^21 + 12506321*r^20*s - 1792713381*r^20 + 746498160*r^19*s - 1978207197*r^19 + 7924793476*r^18*s + 20997984751*r^18 + 17153273261*r^17*s + 12575964111*r^17 - 16237953425*r^16*s - 62421310725*r^16 - 34288836286*r^15*s + 2519757363*r^15 + 68563764300*r^14*s + 131539018933*r^14 + 91227416939*r^13*s - 998756934*r^13 - 75934664259*r^12*s - 119835592836*r^12 - 88191671575*r^11*s + 10462095699*r^11 + 40794373493*r^10*s + 5251432594*r^10 + 57701953142*r^9*s + 75528497231*r^9 + 114457229052*r^8*s + 164723446225*r^8 + 31595927513*r^7*s - 128550901661*r^7 - 224492389607*r^6*s - 220530924633*r^6 - 106170280314*r^5*s + 99794709925*r^5 + 152889080992*r^4*s + 97737713443*r^4 + 57577193049*r^3*s - 35801415167*r^3 - 46210533529*r^2*s - 16536094701*r^2 - 10398019416*r*s + 6139693036*r + 6139711226*s - 2, (112239576870, 0), 4527, 143.75], [64, 1, -119595, r^16 + 223136*r^15 + 9248*r^14*s - 2222635*r^14 + 274694*r^13*s + 6275935*r^13 + 5919842*r^12*s + 9974494*r^12 - 10074841*r^11*s - 39189052*r^11 - 27015627*r^10*s - 2533461*r^10 + 25418759*r^9*s + 56428184*r^9 + 35115253*r^8*s - 21783529*r^8 - 37870351*r^7*s - 26956390*r^7 - 5521935*r^6*s + 23438961*r^6 + 13327943*r^5*s - 10982548*r^5 - 3615635*r^4*s + 8411332*r^4 + 3181799*r^3*s - 2776584*r^3 - 1526915*r^2*s - 915356*r^2 - 716505*r*s + 468247*r + 477503*s + 1, (-643077, 0), 4603, 153.09], [36, 1, -120547, 9561*r^9 + r^8*s + 123469*r^8 - 62517*r^7*s + 77944*r^7 - 524743*r^6*s - 745154*r^6 - 1224844*r^5*s - 1163515*r^5 - 905294*r^4*s - 318099*r^4 + 223140*r^3*s + 433868*r^3 + 657337*r^2*s + 303536*r^2 + 279265*r*s + 9565*r + s - 1, (1911755, 0), 4692, 130.04], [96, 1, -120904, r^24 + 997613*r^23 - 9802*r^22*s + 4310844*r^22 - 5261183*r^21*s + 719072613*r^21 - 64913545*r^20*s + 22372877869*r^20 - 6321090954*r^19*s + 166954100261*r^19 - 120726365084*r^18*s + 328083234697*r^18 - 859492653769*r^17*s - 970479501549*r^17 - 2746493876883*r^16*s - 4515383208574*r^16 - 2979491189172*r^15*s - 2808448618083*r^15 + 4168802577926*r^14*s + 9352533362282*r^14 + 12052815068937*r^13*s + 11514697556601*r^13 + 2463665495647*r^12*s - 7787366633875*r^12 - 14576471995750*r^11*s - 14482807848033*r^11 - 8495723925712*r^10*s + 3250496113563*r^10 + 8861505383573*r^9*s + 9225431986693*r^9 + 6751044708171*r^8*s - 1046625368486*r^8 - 3381295209404*r^7*s - 3435306293873*r^7 - 2628958956142*r^6*s + 460563533310*r^6 + 1040060142183*r^5*s + 847243702247*r^5 + 639562699213*r^4*s - 137292224099*r^4 - 242408621946*r^3*s - 139875683585*r^3 - 115723650072*r^2*s + 13528640853*r^2 + 24146752021*r*s + 10619020617*r + 10619010827*s + 1, (4160199152952, 0), 4500, 131.48], [60, 2, -122332, r^16 + 125629*r^15 - 10250*r^14*s + 2782912*r^14 - 975206*r^13*s + 9280133*r^13 - 13398745*r^12*s - 31756851*r^12 - 49943964*r^11*s - 133620900*r^11 + 6670312*r^10*s + 89480622*r^10 + 315690515*r^9*s + 590755652*r^9 + 295733474*r^8*s - 44664266*r^8 - 636225460*r^7*s - 1099787608*r^7 - 815236181*r^6*s - 44713016*r^6 + 506917463*r^5*s + 824162438*r^5 + 660015272*r^4*s - 56027341*r^4 - 213851067*r^3*s - 207991828*r^3 - 157286185*r^2*s + 51009048*r^2 + 50944890*r*s + 10241*r - s + 1, (485585248, 0), 4614, 123.35], [80, 1, -122808, r^21 + 1483445*r^20 - 10565*r^19*s + 568774297*r^19 - 49562698*r^18*s + 13066011099*r^18 - 4525711743*r^17*s + 31233486474*r^17 - 60613904164*r^16*s - 183135725942*r^16 - 177303598296*r^15*s - 365332017667*r^15 + 182871412656*r^14*s + 778319263294*r^14 + 1003577569155*r^13*s + 1268880934099*r^13 - 28077245364*r^12*s - 1481544939492*r^12 - 2194178173750*r^11*s - 2130242670082*r^11 - 718598797336*r^10*s + 1249933827778*r^10 + 2122975712728*r^9*s + 1759954817753*r^9 + 1070652381132*r^8*s - 414813588233*r^8 - 888010950635*r^7*s - 682106565299*r^7 - 560155346418*r^6*s + 26790484069*r^6 + 130452076633*r^5*s + 111419350728*r^5 + 111129793180*r^4*s + 7746135752*r^4 + 592008032*r^3*s - 6034231407*r^3 - 7190624548*r^2*s - 1157802666*r^2 - 1157792111*r*s - r, (477464961182, 0), 4549, 136.54], [96, 4, -123760, r^24 + 293932*r^23 - 10830*r^22*s + 15575670*r^22 - 3493922*r^21*s + 61101755*r^21 - 76985974*r^20*s - 462968933*r^20 - 243666383*r^19*s - 902373370*r^19 + 1137281881*r^18*s + 5887920828*r^18 + 2804056351*r^17*s - 632250935*r^17 - 8978518489*r^16*s - 23271370880*r^16 - 7050531220*r^15*s + 20308937980*r^15 + 28321723096*r^14*s + 29081525552*r^14 + 983137396*r^13*s - 40021433807*r^13 - 38639734472*r^12*s - 14082151277*r^12 + 9211558455*r^11*s + 34430227607*r^11 + 28509702777*r^10*s + 751048401*r^10 - 10184969926*r^9*s - 16260293654*r^9 - 12447072926*r^8*s + 2125566431*r^8 + 5096429528*r^7*s + 4376353669*r^7 + 3168601052*r^6*s - 1007384442*r^6 - 1417819045*r^5*s - 618754270*r^5 - 412311737*r^4*s + 202612385*r^4 + 216479545*r^3*s + 26801507*r^3 + 11229989*r^2*s - 16696610*r^2 - 14834548*r*s + 2058578*r + 2047760*s + 1, (1447598459, 0), 4497, 142.91], [64, 1, -125188, r^16 - 1135146*r^15 - 11296*r^14*s - 25156325*r^14 + 9518150*r^13*s - 109140777*r^13 + 118589444*r^12*s - 270219052*r^12 + 669498879*r^11*s + 376302318*r^11 + 2316661913*r^10*s + 3128275803*r^10 + 3918112207*r^9*s + 4279436960*r^9 + 1047453421*r^8*s - 1566396855*r^8 - 5593094945*r^7*s - 6459778576*r^7 - 6151125199*r^6*s - 2450080611*r^6 + 205606725*r^5*s + 2255107392*r^5 + 3332504995*r^4*s + 1726899326*r^4 + 1410519989*r^3*s + 29003284*r^3 - 265821657*r^2*s - 244198630*r^2 - 296238981*r*s - 53231957*r - 53243245*s + 1, (-627807536, 0), 4599, 132.18], [72, 9, -125307, 2*r^19 - 154412*r^18 + 22871*r^17*s - 252472*r^17 + 744316*r^16*s + 3123451*r^16 + 774476*r^15*s - 13460609*r^15 - 603229*r^14*s + 35417466*r^14 + 27874166*r^13*s + 85922658*r^13 - 73847606*r^12*s - 221353892*r^12 - 287278081*r^11*s - 242929523*r^11 - 84055035*r^10*s + 127709763*r^10 + 212328393*r^9*s + 144381639*r^9 + 86963427*r^8*s - 91343759*r^8 - 50189795*r^7*s + 27586639*r^7 + 100091069*r^6*s + 139098625*r^6 + 108324494*r^5*s + 18049639*r^5 - 39509565*r^4*s - 61805298*r^4 - 71382825*r^3*s - 22178442*r^3 - 12295050*r^2*s + 6657545*r^2 + 9934937*r*s + 3234529*r + 3268861*s + 3, (-222897914, 0), 4572, 141.17], [68, 1, -126259, 11836*r^17 + r^16*s + 2213792*r^16 - 260790*r^15*s + 31251470*r^15 - 14830382*r^14*s + 15506846*r^14 - 136194059*r^13*s - 391104620*r^13 - 239576575*r^12*s - 282725243*r^12 + 512987779*r^11*s + 1359313710*r^11 + 1291936245*r^10*s + 978005620*r^10 - 504050994*r^9*s - 1932925878*r^9 - 2266868351*r^8*s - 1413888438*r^8 - 322683891*r^7*s + 1012391728*r^7 + 1451565822*r^6*s + 833333796*r^6 + 552391453*r^5*s - 152735506*r^5 - 308745718*r^4*s - 182246428*r^4 - 167416776*r^3*s + 3484480*r^3 + 17151741*r^2*s + 14813824*r^2 + 14647742*r*s + 11844*r + s - 1, (-536945877, 0), 4585, 134.39], [96, 1, -127092, r^24 - 1042730*r^23 - 12146*r^22*s - 41049016*r^22 + 34907584*r^21*s + 1560703082*r^21 - 97043100*r^20*s + 6840627230*r^20 - 6838018710*r^19*s - 15644059352*r^19 - 31553969398*r^18*s - 84886881949*r^18 - 5232445872*r^17*s + 77547674173*r^17 + 172383800700*r^16*s + 344093691706*r^16 + 59915302495*r^15*s - 314300661724*r^15 - 531101160581*r^14*s - 751642122680*r^14 - 130920488751*r^13*s + 731071786941*r^13 + 1043872389181*r^12*s + 1100920429292*r^12 + 157865402124*r^11*s - 1199044055790*r^11 - 1412251296592*r^10*s - 903553152352*r^10 - 18328877038*r^9*s + 1172125781162*r^9 + 1128811573266*r^8*s + 241221166304*r^8 - 157540666800*r^7*s - 542748161514*r^7 - 432609593726*r^6*s + 91734823835*r^6 + 136351569276*r^5*s + 63256608855*r^5 + 28337711082*r^4*s - 50774868498*r^4 - 25206816229*r^3*s + 36035413580*r^3 + 23683678619*r^2*s - 14473579026*r^2 - 12374638311*r*s + 2097788725*r + 2097776591*s + 1, (-232764615652, 0), 4492, 145.78], [72, 1, -128163, r^19 + 143890*r^18 + 12732*r^17*s + 15178572*r^17 - 2753167*r^16*s + 145904061*r^16 - 84954378*r^15*s + 409709299*r^15 - 734818338*r^14*s - 676705172*r^14 - 2760637818*r^13*s - 4408587371*r^13 - 3681720197*r^12*s - 1991599141*r^12 + 1911045888*r^11*s + 8116273651*r^11 + 4220517779*r^10*s + 340924681*r^10 - 10404341140*r^9*s - 20140499009*r^9 - 16690852831*r^8*s - 8437489679*r^8 + 8295112068*r^7*s + 20285059746*r^7 + 25418148023*r^6*s + 15816456819*r^6 + 7391663588*r^5*s - 4927558865*r^5 - 10475725332*r^4*s - 7426264676*r^4 - 6910142658*r^3*s - 866409540*r^3 + 287185649*r^2*s + 918552069*r^2 + 1156717718*r*s + 238580790*r + 238606270*s + 2, (11667101268, 0), 4570, 129.22], [96, 3, -128520, r^24 + 1637034*r^23 - 13020*r^22*s + 81992775*r^22 - 22052974*r^21*s + 538621891*r^21 - 391541292*r^20*s + 571413825*r^20 - 2802129409*r^19*s - 9651457870*r^19 - 5760630135*r^18*s - 6084906974*r^18 + 16594166271*r^17*s + 184142663967*r^17 - 287547341*r^16*s + 436091143228*r^16 - 640592909848*r^15*s - 688342178602*r^15 - 2500229079216*r^14*s - 3709292401797*r^14 - 3293964148886*r^13*s - 3350929248659*r^13 + 1538381561092*r^12*s + 4572633837673*r^12 + 8803522430697*r^11*s + 9580786632144*r^11 + 6392946681039*r^10*s + 963808447848*r^10 - 5327284895349*r^9*s - 8377673758051*r^9 - 9005546934237*r^8*s - 4141926915942*r^8 - 745033076862*r^7*s + 3051977946096*r^7 + 4324217858258*r^6*s + 2281334710981*r^6 + 1543303246278*r^5*s - 428960904447*r^5 - 817916306812*r^4*s - 465129686953*r^4 - 426168886519*r^3*s + 1644648804*r^3 + 35211178179*r^2*s + 29849261052*r^2 + 33571147635*r*s + 3723406491*r + 3723393483*s + 1, (-5408003046009, 0), 4490, 139.44], [84, 1, -130067, 13614*r^21 + r^20*s + 9919902*r^20 - 427870*r^19*s + 175968198*r^19 - 63224941*r^18*s + 681684263*r^18 - 865563556*r^17*s - 1707363478*r^17 - 3534405381*r^16*s - 7201403549*r^16 - 1622366841*r^15*s + 3327770290*r^15 + 11732619313*r^14*s + 22164715499*r^14 + 10113375947*r^13*s - 6117497286*r^13 - 25726563824*r^12*s - 48156719585*r^12 - 19793887839*r^11*s + 31526292950*r^11 + 47750682445*r^10*s + 45508510018*r^10 + 8276175339*r^9*s - 49816224332*r^9 - 48413642446*r^8*s - 12664270956*r^8 + 7565474437*r^7*s + 28178289060*r^7 + 22908256086*r^6*s - 2609438659*r^6 - 6893217093*r^5*s - 5836759652*r^5 - 4523866352*r^4*s + 889789615*r^4 + 1436429910*r^3*s + 762381672*r^3 + 562775716*r^2*s - 207007289*r^2 - 206715594*r*s - 13624*r - s + 1, (-44670826538, 0), 4528, 144.78], [96, 5, -130900, r^25 - 1550141*r^24 - 13958*r^23*s - 41087892*r^23 + 15179019*r^22*s + 35844913*r^22 + 157254837*r^21*s + 354481583*r^21 + 103491908*r^20*s - 203787901*r^20 - 330858978*r^19*s + 2534538775*r^19 - 1278813941*r^18*s - 7535211509*r^18 - 8161140143*r^17*s - 15269014570*r^17 + 8039928972*r^16*s + 40238927191*r^16 + 35521448122*r^15*s + 12640851486*r^15 - 16888684605*r^14*s - 40344208567*r^14 - 35668091743*r^13*s + 5935062439*r^13 - 4109129092*r^12*s - 27390444499*r^12 - 18764512054*r^11*s - 4406774799*r^11 + 19093693561*r^10*s + 29455547045*r^10 + 30971342423*r^9*s + 10197803170*r^9 + 10006776016*r^8*s + 15695273365*r^8 - 3828264626*r^7*s - 24895175266*r^7 - 28009043159*r^6*s - 13230541789*r^6 - 1000900165*r^5*s + 14809975675*r^5 + 13901779264*r^4*s + 793005377*r^4 - 1402400630*r^3*s - 2696007873*r^3 - 2192919543*r^2*s + 501412621*r^2 + 501398675*r*s + r, (-13395311282, 0), 4487, 150.57], [96, 1, -131019, r^25 + 9267*r^24 + 14126*r^23*s + 60497673*r^23 - 4144375*r^22*s + 2146685925*r^22 - 542067605*r^21*s + 21309973912*r^21 - 12357721712*r^20*s + 70395241637*r^20 - 109754624332*r^19*s - 57555760583*r^19 - 451856314133*r^18*s - 802448729209*r^18 - 735745031741*r^17*s - 1021169758540*r^17 + 486818175946*r^16*s + 2318912998751*r^16 + 2626181236062*r^15*s + 4870867966153*r^15 - 1435647827417*r^14*s - 5574062462155*r^14 - 12895852897955*r^13*s - 18207159167142*r^13 - 10696107354128*r^12*s - 2132654238813*r^12 + 15076580332702*r^11*s + 25330480105403*r^11 + 26528796693327*r^10*s + 15114253588493*r^10 + 298323045113*r^9*s - 14294260501676*r^9 - 20863487684328*r^8*s - 13854050779343*r^8 - 8379776126744*r^7*s + 3024304100635*r^7 + 6887226848941*r^6*s + 5376637107315*r^6 + 4577868524393*r^5*s - 7452161736*r^5 - 899908500378*r^4*s - 993650054273*r^4 - 969012384714*r^3*s - 51940062725*r^3 + 24641090233*r^2*s + 76581289413*r^2 + 76581303551*r*s + r, (-987712104943, 0), 4487, 121.13], [52, 1, -131971, 14628*r^13 + r^12*s + 599733*r^12 + 22328*r^11*s - 1493792*r^11 - 1110921*r^10*s + 86884*r^10 - 1492817*r^9*s + 1789035*r^9 + 1055092*r^8*s - 6437859*r^8 - 2540896*r^7*s + 3885736*r^7 - 430414*r^6*s + 74378*r^6 + 1786246*r^5*s - 3183102*r^5 - 33775*r^4*s + 4245722*r^4 + 1498895*r^3*s - 1046219*r^3 - 454898*r^2*s - 207039*r^2 - 317144*r*s - 14634*r - s + 1, (-1215128, 0), 4633, 164.99], [72, 1, -132328, r^19 + 1952548*r^18 - 14950*r^17*s + 72159129*r^17 - 20709655*r^16*s + 16769336*r^16 - 303711388*r^15*s - 1450248729*r^15 - 217693878*r^14*s + 1738929454*r^14 + 2755328608*r^13*s + 4754193865*r^13 - 803200315*r^12*s - 10519144811*r^12 - 7265661010*r^11*s + 2301378676*r^11 + 7326257067*r^10*s + 10657254644*r^10 + 3225790358*r^9*s - 10679199065*r^9 - 8407361531*r^8*s + 1862591870*r^8 + 3706352384*r^7*s + 3126208704*r^7 + 1307042442*r^6*s - 2421815564*r^6 - 1758792606*r^5*s + 695569393*r^5 + 613431644*r^4*s - 104388390*r^4 - 103052502*r^3*s + 8982766*r^3 + 3594579*r^2*s + 1832992*r^2 - 14942*r*s + 14940*r - s + 1, (5877848608, 0), 4566, 144.89], [100, 1, -132923, 15109*r^25 + r^24*s + 11146715*r^24 - 473144*r^23*s + 76542603*r^23 - 59408049*r^22*s + 48636579*r^22 - 316780894*r^21*s + 2958081318*r^21 - 1849337330*r^20*s - 12392826802*r^20 - 10787905845*r^19*s - 27030321935*r^19 + 24932010942*r^18*s + 137145526361*r^18 + 60303057060*r^17*s - 131718086948*r^17 - 150327683539*r^16*s - 73957327596*r^16 + 99738990262*r^15*s + 452706209143*r^15 + 20359300824*r^14*s - 931321750761*r^14 - 481173727509*r^13*s + 579508277796*r^13 + 853501867578*r^12*s + 817505493560*r^12 - 24178978896*r^11*s - 1319500462101*r^11 - 937425505807*r^10*s + 337734959147*r^10 + 575852964622*r^9*s + 453683394596*r^9 + 162288965758*r^8*s - 397662064924*r^8 - 299524455095*r^7*s + 104589231829*r^7 + 123309711126*r^6*s + 41310918421*r^6 + 5774498132*r^5*s - 48731700562*r^5 - 32741762653*r^4*s + 19060135710*r^4 + 15867476874*r^3*s - 3475411521*r^3 - 3238370516*r^2*s + 244745399*r^2 + 244453617*r*s + 15121*r + s - 1, (25068168118, 0), 4472, 147.42], [80, 15, -133875, r^20 - 191915*r^19 + 15655*r^18*s - 4152020*r^18 + 1479450*r^17*s - 7952130*r^17 + 19215010*r^16*s + 142248980*r^16 + 36755460*r^15*s + 840980729*r^15 - 526285170*r^14*s + 1270672170*r^14 - 3941399160*r^13*s - 3904720935*r^13 - 12021355575*r^12*s - 16590514210*r^12 - 15232616720*r^11*s - 14659011035*r^11 + 4997232430*r^10*s + 17599464815*r^10 + 34287417640*r^9*s + 34855019375*r^9 + 25513714490*r^8*s + 4740489520*r^8 - 13689173420*r^7*s - 21661009360*r^7 - 25172425085*r^6*s - 11178960665*r^6 - 5182194910*r^5*s + 3801891437*r^5 + 6861819460*r^4*s + 3846918125*r^4 + 3590171360*r^3*s + 273888680*r^3 - 177227060*r^2*s - 371515115*r^2 - 450940720*r*s - 79343310*r - 79358975*s - 1, (17266186164, 0), 4537, 123.56], [96, 1, -134232, r^24 + 2604535*r^23 - 16038*r^22*s + 731593778*r^22 - 84435189*r^21*s + 8479682465*r^21 - 4461900555*r^20*s + 2161830294*r^20 - 37910596988*r^19*s - 146522448816*r^19 - 50851793868*r^18*s - 49851007078*r^18 + 287834194712*r^17*s + 730761307110*r^17 + 488442875600*r^16*s + 253005791061*r^16 - 626543850770*r^15*s - 1223015712845*r^15 - 1486546349776*r^14*s - 1663179895561*r^14 - 113652869671*r^13*s + 1626807255413*r^13 + 2729397147551*r^12*s + 2817168185674*r^12 + 1066718365768*r^11*s - 1674936126933*r^11 - 2390216267270*r^10*s - 1431519908924*r^10 - 934372345085*r^9*s + 117511240667*r^9 + 646453692565*r^8*s + 733694048676*r^8 + 687228855642*r^7*s + 114278764066*r^7 - 99246383150*r^6*s - 269003369738*r^6 - 217012347556*r^5*s + 51644677348*r^5 + 53178687896*r^4*s + 1386084069*r^4 + 1332479340*r^3*s + 184817157*r^3 + 19627814*r^2*s - 148805213*r^2 - 108698587*r*s + 42566873*r + 42550847*s + 1, (2224745112585, 0), 4483, 145.51], [56, 1, -134827, r^15 - 109773*r^14 + 16207*r^13*s - 38843*r^13 + 473339*r^12*s + 3445747*r^12 - 69272*r^11*s - 2359617*r^11 - 8442990*r^10*s - 15830966*r^10 - 7797385*r^9*s + 7476548*r^9 + 14584289*r^8*s + 23313278*r^8 + 1953279*r^7*s - 24629639*r^7 - 38359997*r^6*s - 36711783*r^6 - 17235982*r^5*s + 11148455*r^5 + 28067596*r^4*s + 24797820*r^4 + 22691797*r^3*s + 4225745*r^3 - 1031627*r^2*s - 3844455*r^2 - 5230104*r*s - 1263364*r - 1295790*s - 2, (-5523924, 0), 4617, 140.18], [96, 2, -135184, r^25 + 277966*r^24 - 16444*r^23*s + 2042765*r^23 - 1539388*r^22*s + 366252117*r^22 - 36215506*r^21*s + 12584858946*r^21 - 3266086507*r^20*s + 105765150270*r^20 - 70465406281*r^19*s + 156729821253*r^19 - 522058503351*r^18*s - 815009601930*r^18 - 1458003181041*r^17*s - 2057231679285*r^17 - 888577437191*r^16*s + 330382022190*r^16 + 2187667325155*r^15*s + 2422929546378*r^15 + 2846316693533*r^14*s + 276511591343*r^14 + 1928763697077*r^13*s + 5036526156084*r^13 + 3240374183566*r^12*s + 3551374246822*r^12 - 5894368550036*r^11*s - 15532896030219*r^11 - 14493768408348*r^10*s - 7317510688273*r^10 + 4436285463920*r^9*s + 16228394856302*r^9 + 15728763462535*r^8*s + 4613764462754*r^8 - 1956013563447*r^7*s - 8362407669283*r^7 - 7798765902773*r^6*s - 803639427214*r^6 + 948569868567*r^5*s + 2187155776961*r^5 + 1889964088537*r^4*s - 159460837924*r^4 - 347330737383*r^3*s - 238011592216*r^3 - 187870694381*r^2*s + 50141027859*r^2 + 50141011427*r*s + r, (1773605095632, 0), 4482, 132.85], [96, 2, -135660, r^24 + 720305*r^23 - 16753*r^22*s + 150469239*r^22 - 12655168*r^21*s + 7384908406*r^21 - 1626687647*r^20*s + 79489769476*r^20 - 43019611224*r^19*s + 337266110366*r^19 - 412656772117*r^18*s + 519789329242*r^18 - 2093229007666*r^17*s - 2315546066795*r^17 - 6103622146561*r^16*s - 12349774893485*r^16 - 5614753450010*r^15*s - 7101749002454*r^15 + 18730403191957*r^14*s + 41140305015300*r^14 + 44956259041554*r^13*s + 46460685256336*r^13 - 6748228442883*r^12*s - 56620252345454*r^12 - 90536464691844*r^11*s - 91549892423421*r^11 - 41370007477731*r^10*s + 30609554168337*r^10 + 79608353552300*r^9*s + 85879346828862*r^9 + 64613911369543*r^8*s + 1086257742128*r^8 - 30827419733064*r^7*s - 42616644490602*r^7 - 39807765701199*r^6*s - 6483290335894*r^6 + 4122447234026*r^5*s + 11995819552599*r^5 + 12100974057105*r^4*s + 1702170570161*r^4 + 26302888622*r^3*s - 1755092868326*r^3 - 1777718837297*r^2*s - 124546187388*r^2 - 22620500246*r*s + 101926256724*r + 101926239983*s + 1, (-43862507614140, 0), 4482, 137.30], [56, 1, -137683, r^15 - 133648*r^14 + 17950*r^13*s - 29254*r^13 + 566581*r^12*s + 3880153*r^12 + 6398*r^11*s - 4753523*r^11 - 8754996*r^10*s - 16412839*r^10 + 447010*r^9*s + 25283852*r^9 + 27068640*r^8*s + 17916864*r^8 - 2619482*r^7*s - 18568185*r^7 - 30445978*r^6*s - 26571695*r^6 - 19891894*r^5*s - 2363782*r^5 + 11671288*r^4*s + 19120440*r^4 + 13785894*r^3*s - 5640638*r^3 - 5566916*r^2*s + 25921*r^2 - 17956*r*s + 17958*r + s - 1, (43712892, 0), 4615, 143.20], [80, 1, -138040, r^20 + 2806913*r^19 - 18345*r^18*s + 360166287*r^18 - 53147442*r^17*s + 4159676649*r^17 - 2202891777*r^16*s + 5596110943*r^16 - 19248941008*r^15*s - 39786874179*r^15 - 49614738409*r^14*s - 71186699022*r^14 + 3640998562*r^13*s + 101828353579*r^13 + 126105237426*r^12*s + 154783767214*r^12 - 25735193652*r^11*s - 243701029215*r^11 - 299239338575*r^10*s - 271510283865*r^10 - 15563155122*r^9*s + 276623604819*r^9 + 396222512325*r^8*s + 306134607674*r^8 + 145356118880*r^7*s - 114087997124*r^7 - 216971789136*r^6*s - 163641758310*r^6 - 128749221196*r^5*s + 4561301076*r^5 + 38922066230*r^4*s + 37747761620*r^4 + 38870617784*r^3*s + 5693245650*r^3 + 1834965630*r^2*s - 3086083203*r^2 - 3886660440*r*s - 803255770*r - 803237435*s - 1, (384330607713, 0), 4533, 129.22], [68, 1, -140539, 19845*r^17 + r^16*s + 5225844*r^16 - 509529*r^15*s + 125603997*r^15 - 41207725*r^14*s + 652653167*r^14 - 638202606*r^13*s + 105790597*r^13 - 3428853559*r^12*s - 5411610442*r^12 - 7080793233*r^11*s - 8691920260*r^11 - 1602772884*r^10*s + 4498012961*r^10 + 12753180883*r^9*s + 15012817458*r^9 + 12182878262*r^8*s + 2671685133*r^8 - 3906974921*r^7*s - 7153987296*r^7 - 8440946312*r^6*s - 3154931047*r^6 - 1998952273*r^5*s + 373693937*r^5 + 1059497173*r^4*s + 551041849*r^4 + 699377220*r^3*s + 145983459*r^3 + 158984281*r^2*s + 16075922*r^2 + 15725173*r*s + 19853*r + s - 1, (-7309228602, 0), 4572, 130.99], [96, 10, -142800, r^24 + 1219711*r^23 - 21568*r^22*s + 255073181*r^22 - 26285055*r^21*s + 9376576043*r^21 - 2244141711*r^20*s + 122621593046*r^20 - 58074914952*r^19*s + 612049765689*r^19 - 648453558964*r^18*s + 464944736223*r^18 - 3454889653291*r^17*s - 4952275051351*r^17 - 8376578170491*r^16*s - 11984456476284*r^16 - 4757370198516*r^15*s + 905995409995*r^15 + 14523782570740*r^14*s + 20965936248745*r^14 + 21274169855073*r^13*s + 8077104985387*r^13 + 2127999119789*r^12*s - 1558305962420*r^12 - 4894301064164*r^11*s + 4494070927935*r^11 - 9070778047204*r^10*s - 19600702691899*r^10 - 23675997744557*r^9*s - 18982580373181*r^9 - 3322712955189*r^8*s + 15565502995428*r^8 + 21570258160724*r^7*s + 12849993519949*r^7 + 7075935902184*r^6*s - 4436393002669*r^6 - 6736901475441*r^5*s - 3278215386595*r^5 - 2572765047505*r^4*s + 434380367098*r^4 + 717164737208*r^3*s + 294167481615*r^3 + 280481748200*r^2*s - 16057995307*r^2 - 13671916409*r*s + 2387104551*r + 2387082995*s + 1, (16597694581252, 0), 4473, 129.30], [64, 1, -143395, r^16 - 79035*r^15 + 21955*r^14*s + 4281450*r^14 - 156472*r^13*s + 59012601*r^13 - 27230804*r^12*s + 92591774*r^12 - 267573502*r^11*s - 560510300*r^11 - 727263367*r^10*s - 1169734988*r^10 + 32611202*r^9*s + 1015663453*r^9 + 2309691131*r^8*s + 2863564947*r^8 + 1839201826*r^7*s - 43996480*r^7 - 1653684775*r^6*s - 2254195220*r^6 - 2176017834*r^5*s - 584468451*r^5 + 57947871*r^4*s + 595509206*r^4 + 729312342*r^3*s + 216668319*r^3 + 154219418*r^2*s - 43623410*r^2 - 62046610*r*s - 18392440*r - 18370477*s + 1, (-87161972, 0), 4583, 126.08], [64, 1, -143752, r^16 + 3437972*r^15 - 22392*r^14*s + 34760056*r^14 - 21955836*r^13*s - 116986632*r^13 - 119746596*r^12*s - 250674343*r^12 + 151811744*r^11*s + 795547764*r^11 + 591235436*r^10*s + 106901400*r^10 - 596169816*r^9*s - 1313617458*r^9 - 789771500*r^8*s + 420305991*r^8 + 795097390*r^7*s + 725248770*r^7 + 389631190*r^6*s - 338219565*r^6 - 417619204*r^5*s - 166697937*r^5 - 65705586*r^4*s + 107762813*r^4 + 98009145*r^3*s - 3861536*r^3 - 11296221*r^2*s - 7795360*r^2 - 9231221*r*s + 1890171*r + 1867787*s + 1, (310302759, 0), 4583, 140.06], [96, 1, -144228, r^25 - 2687292*r^24 - 22490*r^23*s - 195231219*r^23 + 108433814*r^22*s + 9466359125*r^22 - 1141372458*r^21*s - 25722504715*r^21 - 32136161471*r^20*s - 238967778866*r^20 + 110021774139*r^19*s + 1365806530866*r^19 + 483888977889*r^18*s + 547482024525*r^18 - 3154647389907*r^17*s - 11480170159116*r^17 - 3745340127710*r^16*s + 7159576990128*r^16 + 16911178918926*r^15*s + 29333143033277*r^15 + 6463270242364*r^14*s - 29311334713265*r^14 - 36363845331112*r^13*s - 28277678272931*r^13 - 569772584685*r^12*s + 37135432320112*r^12 + 36938201022363*r^11*s + 12377533682672*r^11 - 4570984766033*r^10*s - 22754231125437*r^10 - 20635147489107*r^9*s - 2236836055398*r^9 + 3878793900730*r^8*s + 8229419436078*r^8 + 6772471430414*r^7*s - 766976537757*r^7 - 1855968727956*r^6*s - 1527297668101*r^6 - 1118697342058*r^5*s + 386743324051*r^5 + 449586613865*r^4*s + 104715598612*r^4 + 56878371123*r^3*s - 54510676408*r^3 - 47915111751*r^2*s + 6592675009*r^2 + 6592652531*r*s + r, (2853778168303, 0), 4471, 136.92], [92, 1, -144347, r^24 - 959913*r^23 + 22656*r^22*s - 296344213*r^22 + 30361406*r^21*s - 5085137632*r^21 + 2086596339*r^20*s - 16114915109*r^20 + 24273621121*r^19*s + 15276590985*r^19 + 98675858826*r^18*s + 139404672736*r^18 + 164945604753*r^17*s + 211837912221*r^17 + 14880625732*r^16*s - 61802524972*r^16 - 398777616199*r^15*s - 532426709633*r^15 - 589010607538*r^14*s - 488249669059*r^14 - 58836338539*r^13*s + 276623007695*r^13 + 712346518216*r^12*s + 755572571434*r^12 + 663160044858*r^11*s + 246851280184*r^11 - 138040296095*r^10*s - 399600926647*r^10 - 526206977266*r^9*s - 283944237365*r^9 - 170373598143*r^8*s + 61497689573*r^8 + 126057679335*r^7*s + 70515408719*r^7 + 72181521877*r^6*s + 8659899892*r^6 + 9684466019*r^5*s + 9289506522*r^5 + 1430038379*r^4*s - 7389194946*r^4 - 7516454883*r^3*s + 172269710*r^3 - 201636624*r^2*s - 395439067*r^2 - 394705781*r*s - 22669*r - s + 1, (-268144995852, 0), 4485, 140.55], [80, 1, -145299, r^21 + 223748*r^20 + 23470*r^19*s + 84598180*r^19 - 9108046*r^18*s + 576074856*r^18 - 469558128*r^17*s - 3195269781*r^17 - 2092621618*r^16*s - 16245644525*r^16 + 9342019098*r^15*s + 28203447185*r^15 + 58035320355*r^14*s + 131202288877*r^14 + 16873234821*r^13*s - 113046214169*r^13 - 231119085114*r^12*s - 351327782676*r^12 - 97211644954*r^11*s + 348012575126*r^11 + 390430826348*r^10*s + 302634110386*r^10 - 121358712950*r^9*s - 715416882889*r^9 - 556896588972*r^8*s - 42417925562*r^8 + 340564229884*r^7*s + 624947995750*r^7 + 454803190008*r^6*s - 85272017348*r^6 - 239505601910*r^5*s - 232550002929*r^5 - 167421548330*r^4*s + 51866465099*r^4 + 74091277292*r^3*s + 31210986663*r^3 + 22218351689*r^2*s - 8993023047*r^2 - 8993046527*r*s - r, (-90557312461, 0), 4526, 136.47], [92, 1, -147203, r^24 - 1105517*r^23 + 25010*r^22*s - 394789355*r^22 + 36657433*r^21*s - 13288936583*r^21 + 3393024455*r^20*s - 147957379552*r^20 + 78927910336*r^19*s - 576081570163*r^19 + 768827610196*r^18*s + 157377188029*r^18 + 3463880965487*r^17*s + 5456583794771*r^17 + 6561759983951*r^16*s + 8907128096740*r^16 + 225646722398*r^15*s - 5173639076009*r^15 - 16952417028662*r^14*s - 22436114180891*r^14 - 18522358932437*r^13*s - 8102415486791*r^13 + 7618930432277*r^12*s + 18041689627426*r^12 + 23175371539256*r^11*s + 14008151770451*r^11 + 7418155489858*r^10*s - 3128546404873*r^10 - 8005474168777*r^9*s - 5768857177063*r^9 - 6350084248091*r^8*s - 2008677171916*r^8 - 1380002952208*r^7*s - 358103383879*r^7 + 483410019840*r^6*s + 586588553695*r^6 + 1026521922801*r^5*s + 609057922055*r^5 + 557283399461*r^4*s + 66984826832*r^4 - 32539745302*r^3*s - 79864236713*r^3 - 99648626958*r^2*s - 19810843001*r^2 - 19809987651*r*s - 25023*r - s + 1, (2580621838334, 0), 4482, 133.64], [96, 1, -148036, r^25 - 3577027*r^24 - 25647*r^23*s - 1046814994*r^23 + 87062878*r^22*s - 47096540438*r^22 + 10356988826*r^21*s - 494045802207*r^21 + 279059486768*r^20*s - 859650494241*r^20 + 2387171109939*r^19*s + 5661490039334*r^19 + 6592801047354*r^18*s + 16540639241293*r^18 - 3950703234642*r^17*s - 12936047666645*r^17 - 45389255009850*r^16*s - 78039093916795*r^16 - 48909787554960*r^15*s - 33785316363063*r^15 + 73403400432750*r^14*s + 146740956845685*r^14 + 183906945179578*r^13*s + 169475881491711*r^13 + 37399809520036*r^12*s - 96620640900024*r^12 - 217875863962820*r^11*s - 230444439694599*r^11 - 169893596898156*r^10*s - 14792011244195*r^10 + 91410110194875*r^9*s + 137384569268096*r^9 + 139692171407428*r^8*s + 42694602638090*r^8 + 2563056990342*r^7*s - 38476024438299*r^7 - 47692329400608*r^6*s - 17292729443942*r^6 - 10761872437853*r^5*s + 4835340051634*r^5 + 7052576011574*r^4*s + 2740835168736*r^4 + 2371512072113*r^3*s - 214631047582*r^3 - 369369683956*r^2*s - 154742444170*r^2 - 154742469805*r*s + r, (-63111478808574, 0), 4467, 127.27], [96, 1, -148155, r^24 + 619471*r^23 + 25911*r^22*s - 10526455*r^22 - 5358030*r^21*s - 745474846*r^21 + 183859965*r^20*s - 1047963018*r^20 + 3132370540*r^19*s + 13396498830*r^19 + 6319314471*r^18*s + 22453213706*r^18 - 28118518570*r^17*s - 75349595889*r^17 - 98764645159*r^16*s - 175348058385*r^16 + 12674353120*r^15*s + 179495999908*r^15 + 372436490351*r^14*s + 573015346046*r^14 + 208193843354*r^13*s - 253902138280*r^13 - 684256530367*r^12*s - 962409293150*r^12 - 509278036508*r^11*s + 312154277829*r^11 + 753852171193*r^10*s + 870368825839*r^10 + 487109526970*r^9*s - 338745883174*r^9 - 534385779125*r^8*s - 379575353646*r^8 - 186262919592*r^7*s + 211722635806*r^7 + 226990166809*r^6*s + 51064252306*r^6 + 4846170182*r^5*s - 58038935267*r^5 - 48251511145*r^4*s + 7924491609*r^4 + 11298811380*r^3*s + 4860007776*r^3 + 3136178441*r^2*s - 1942454918*r^2 - 1726425790*r*s + 216881852*r + 216907775*s + 1, (-352076206291, 0), 4466, 138.71], [96, 2, -148512, r^25 + 739543*r^24 - 26238*r^23*s - 83210692*r^23 + 2793819*r^22*s - 243434329*r^22 + 474052977*r^21*s + 12452349537*r^21 - 1140070262*r^20*s + 3231944085*r^20 - 45258706308*r^19*s - 302160203140*r^19 - 18669770749*r^18*s + 14742604941*r^18 + 808707026093*r^17*s + 2555470059126*r^17 + 906487502044*r^16*s - 313677436760*r^16 - 4158015933604*r^15*s - 9258570480910*r^15 - 4822085192776*r^14*s + 1735629701024*r^14 + 9311386198052*r^13*s + 15840651901267*r^13 + 8997140893708*r^12*s - 4355964964239*r^12 - 11645761925330*r^11*s - 14024703326321*r^11 - 8263757665811*r^10*s + 4311444761021*r^10 + 8220340448683*r^9*s + 6979326741783*r^9 + 4414482820788*r^8*s - 1907458351850*r^8 - 3297513419996*r^7*s - 2251832062286*r^7 - 1546192055626*r^6*s + 528182185294*r^6 + 848703635930*r^5*s + 477670890795*r^5 + 341938437252*r^4*s - 114476875359*r^4 - 149868923146*r^3*s - 49518303341*r^3 - 35401822327*r^2*s + 14116984469*r^2 + 14116958243*r*s + r, (-7584396911414, 0), 4466, 133.54], [84, 2, -150892, -28435*r^21 + r^20*s - 6130111*r^20 + 325802*r^19*s - 189865207*r^19 + 56588867*r^18*s - 465439901*r^18 + 876506335*r^17*s + 3445444393*r^17 + 2387819320*r^16*s + 6214581607*r^16 - 5780660965*r^15*s - 19735135185*r^15 - 21692109173*r^14*s - 30070779401*r^14 + 8260026641*r^13*s + 40214923160*r^13 + 69817222429*r^12*s + 72817495864*r^12 + 43042957402*r^11*s - 316849225*r^11 - 46383752996*r^10*s - 55240636813*r^10 - 71179240374*r^9*s - 46404945084*r^9 - 28405754833*r^8*s - 2242714068*r^8 + 24391028924*r^7*s + 31871233110*r^7 + 36161604449*r^6*s + 15092240440*r^6 + 5883833267*r^5*s - 7203012344*r^5 - 10427078836*r^4*s - 4410611954*r^4 - 3634643869*r^3*s + 365780336*r^3 + 782770461*r^2*s + 421834816*r^2 + 421793329*r*s + 28425*r - s + 1, (56831888838, 0), 4506, 140.33], [96, 3, -151011, r^25 - 390810*r^24 + 28524*r^23*s - 36237423*r^23 + 4728104*r^22*s - 1288117626*r^22 + 318107442*r^21*s - 13505007174*r^21 + 7629316988*r^20*s - 34013665573*r^20 + 67194802576*r^19*s + 79845008914*r^19 + 234706139577*r^18*s + 370864523208*r^18 + 261633254129*r^17*s + 307703565167*r^17 - 299829275691*r^16*s - 211046711580*r^16 - 1288778365299*r^15*s - 1219693426692*r^15 - 2338461446069*r^14*s - 2975139880391*r^14 - 2070461297109*r^13*s - 1702476289486*r^13 + 2076690696666*r^12*s + 4289902797318*r^12 + 6471201241958*r^11*s + 5894988263975*r^11 + 3171780502042*r^10*s - 763884179154*r^10 - 4127657911524*r^9*s - 4822010905806*r^9 - 4653506966830*r^8*s - 1468955872219*r^8 + 199531028406*r^7*s + 1614178170106*r^7 + 2064870057981*r^6*s + 881935541388*r^6 + 549544947757*r^5*s - 220270885607*r^5 - 367036382855*r^4*s - 181363455960*r^4 - 159915418731*r^3*s + 8308786008*r^3 + 21446352759*r^2*s + 13137432711*r^2 + 13137461247*r*s + r, (2224359209314, 0), 4463, 129.92], [36, 1, -151963, 29473*r^9 + r^8*s + 116026*r^8 - 123379*r^7*s - 349041*r^7 - 459051*r^6*s - 476833*r^6 - 40518*r^5*s + 458412*r^5 + 633070*r^4*s + 399732*r^4 + 241318*r^3*s - 108183*r^3 - 165327*r^2*s - 5558*r^2 - 11043*r*s + 29477*r + s - 1, (-139059, 0), 4677, 144.75], [96, 16, -152320, r^25 + 165203*r^24 - 29842*r^23*s - 31869278*r^23 + 2419599*r^22*s - 728970409*r^22 + 242747889*r^21*s - 3819238667*r^21 + 3741716346*r^20*s + 3164806251*r^20 + 19463930040*r^19*s + 54749719750*r^19 + 22305083957*r^18*s + 39110195407*r^18 - 98992652233*r^17*s - 224895793230*r^17 - 241838712808*r^16*s - 199520272558*r^16 + 27701372844*r^15*s + 263787822556*r^15 + 324033941434*r^14*s + 81811794170*r^14 + 119184404294*r^13*s + 203200608338*r^13 + 146577193364*r^12*s + 265880663466*r^12 - 310098820120*r^11*s - 1066492217442*r^11 - 798136517194*r^10*s - 65502573426*r^10 + 622102424818*r^9*s + 1202231649909*r^9 + 778821866792*r^8*s - 331344852007*r^8 - 609412906886*r^7*s - 494402577984*r^7 - 275705319315*r^6*s + 221470772365*r^6 + 251547573971*r^5*s + 65576254954*r^5 + 29760547914*r^4*s - 36103532058*r^4 - 38481788810*r^3*s - 5043301875*r^3 - 2381180756*r^2*s + 2662017798*r^2 + 2661987968*r*s + r, (334749756317, 0), 4462, 131.12], [72, 1, -153867, r^19 + 947229*r^18 + 31461*r^17*s + 6491684*r^17 - 2054115*r^16*s - 9583153*r^16 - 3903469*r^15*s + 27453249*r^15 + 60165487*r^14*s + 233509953*r^14 - 1117736*r^13*s - 611802395*r^13 - 247467866*r^12*s + 803850943*r^12 + 724131683*r^11*s - 100100270*r^11 - 852800149*r^10*s - 1647605038*r^10 + 119748147*r^9*s + 3238138560*r^9 + 1103426481*r^8*s - 3604025758*r^8 - 1930491925*r^7*s + 2704128021*r^7 + 1812755027*r^6*s - 1383026761*r^6 - 1094636448*r^5*s + 463816630*r^5 + 430291656*r^4*s - 87436077*r^4 - 99130350*r^3*s + 3502891*r^3 + 9655912*r^2*s + 1198961*r^2 + 31469*r*s - 31471*r - s + 1, (427498037, 0), 4546, 152.11], [60, 1, -154819, r^16 - 601698*r^15 + 32434*r^14*s - 15046833*r^14 + 5659620*r^13*s - 9667357*r^13 + 62495294*r^12*s + 132602102*r^12 + 125719837*r^11*s + 86538464*r^11 - 35948733*r^10*s - 124135739*r^10 - 184940017*r^9*s - 125894498*r^9 - 106428731*r^8*s - 44051241*r^8 + 14053723*r^7*s + 37635314*r^7 + 79959195*r^6*s + 60146191*r^6 + 58188299*r^5*s + 18714970*r^5 + 8359813*r^4*s - 1049056*r^4 - 11202791*r^3*s - 8521282*r^3 - 9718111*r^2*s - 3505760*r^2 - 3098695*r*s - 32443*r - s + 1, (-26451478, 0), 4589, 145.74], [64, 1, -156723, r^17 + 952743*r^16 + 34614*r^15*s + 4216603*r^15 - 6259859*r^14*s - 549997*r^14 - 12891277*r^13*s + 143173771*r^13 - 103810526*r^12*s - 53125462*r^12 - 611125220*r^11*s - 973682672*r^11 - 1042120040*r^10*s - 937089492*r^10 - 34863282*r^9*s + 698978240*r^9 + 1509689270*r^8*s + 1429358140*r^8 + 1241444430*r^7*s + 364510228*r^7 - 221214234*r^6*s - 520184330*r^6 - 727871436*r^5*s - 350811617*r^5 - 270353928*r^4*s - 110835*r^4 + 63468148*r^3*s + 52528197*r^3 + 62684989*r^2*s + 11282625*r^2 + 11317247*r*s + r, (-464412110, 0), 4573, 143.13], [48, 5, -157675, r^12 - 188350*r^11 + 35695*r^10*s + 95862*r^10 + 645850*r^9*s + 2095086*r^9 + 641495*r^8*s - 932770*r^8 - 3733650*r^7*s - 6726882*r^7 - 3471755*r^6*s + 2642652*r^6 + 6200410*r^5*s + 6261074*r^5 + 3188135*r^4*s - 2757402*r^4 - 3189840*r^3*s - 596970*r^3 - 342785*r^2*s + 197870*r^2 + 136780*r*s + 20166*r - 15535*s - 1, (-13117, 0), 4630, 153.62], [80, 2, -158032, r^20 + 1111166*r^19 - 36161*r^18*s + 105505425*r^18 - 15439140*r^17*s + 2582715875*r^17 - 792196574*r^16*s + 24906250864*r^16 - 14887189864*r^15*s + 99431752908*r^15 - 132490005901*r^14*s + 59458620555*r^14 - 620621783794*r^13*s - 739692585873*r^13 - 1498342361426*r^12*s - 2012759073251*r^12 - 1319379941050*r^11*s - 899862549966*r^11 + 1520278808698*r^10*s + 2871496302003*r^10 + 4092595668328*r^9*s + 3459842169963*r^9 + 1824260533439*r^8*s - 507086719975*r^8 - 2361995410756*r^7*s - 2545528848584*r^7 - 2542217618361*r^6*s - 801616274883*r^6 - 80376336938*r^5*s + 588312621913*r^5 + 835857652768*r^4*s + 356139214874*r^4 + 298013596806*r^3*s - 7528935156*r^3 - 51687520291*r^2*s - 37690878924*r^2 - 44165000008*r*s - 6474979158*r - 6474943007*s - 1, (-1562201616288, 0), 4513, 124.30], [80, 1, -159460, r^21 - 6653172*r^20 - 37705*r^19*s - 930849210*r^19 + 141608574*r^18*s - 6289794022*r^18 + 5211592497*r^17*s + 50761432684*r^17 + 20552613802*r^16*s + 260654666724*r^16 - 179590020283*r^15*s - 323142064418*r^15 - 1039664488730*r^14*s - 1938602367660*r^14 - 1008678870721*r^13*s - 167268663348*r^13 + 2095617394200*r^12*s + 3792796658970*r^12 + 3401874215063*r^11*s + 1452814527943*r^11 - 948856899388*r^10*s - 2907852062173*r^10 - 3330126331062*r^9*s - 1551365712007*r^9 - 517622609322*r^8*s + 873851393638*r^8 + 1245005013264*r^7*s + 582146044901*r^7 + 441849149852*r^6*s - 70426502261*r^6 - 135833391441*r^5*s - 61285239327*r^5 - 61729234684*r^4*s + 3376694402*r^4 + 1088724819*r^3*s - 855111010*r^3 - 2207257472*r^2*s - 1345229390*r^2 - 1345191695*r*s - r, (1689813122540, 0), 4512, 127.75], [96, 13, -160888, r^24 + 8689621*r^23 - 39926*r^22*s + 1488196189*r^22 - 170994415*r^21*s + 43222835635*r^21 - 12028903953*r^20*s + 439501842482*r^20 - 251172323990*r^19*s + 1758206626669*r^19 - 2313658211048*r^18*s + 1095066746355*r^18 - 10887164531173*r^17*s - 12208046239401*r^17 - 26663089096499*r^16*s - 35934633257684*r^16 - 26163415254812*r^15*s - 25287687114407*r^15 + 24317046035354*r^14*s + 47477397929405*r^14 + 91001408751881*r^13*s + 96419351395671*r^13 + 71076819690111*r^12*s + 26790014480936*r^12 - 42328543785566*r^11*s - 76628757972389*r^11 - 105188828039400*r^10*s - 71865798112415*r^10 - 43485294773331*r^9*s + 5415382699773*r^9 + 36388673733647*r^8*s + 37040337021152*r^8 + 40971036060600*r^7*s + 14875194474115*r^7 + 6779557766538*r^6*s - 4484949655981*r^6 - 8861722342653*r^5*s - 4936948663079*r^5 - 5138842572047*r^4*s - 944027326170*r^4 - 417263246610*r^3*s + 310115175751*r^3 + 503291006840*r^2*s + 169356700113*r^2 + 193252996197*r*s + 23904626425*r + 23904586511*s + 1, (19358699817371, 0), 4452, 120.69], [96, 3, -162792, r^24 + 9177458*r^23 - 42484*r^22*s + 500179854*r^22 - 112064154*r^21*s + 6644284054*r^21 - 2976744246*r^20*s + 43908595116*r^20 - 36957602988*r^19*s + 91018137628*r^19 - 238832499760*r^18*s - 173962128499*r^18 - 792894436648*r^17*s - 1154591205549*r^17 - 1207976205274*r^16*s - 1584905088744*r^16 + 227445891997*r^15*s + 1141126349668*r^15 + 3572226484731*r^14*s + 4912577605948*r^14 + 3868839201439*r^13*s + 2155264507813*r^13 - 2425987049545*r^12*s - 5711568601134*r^12 - 7250419137242*r^11*s - 5562028514552*r^11 - 1773523348582*r^10*s + 2857183959980*r^10 + 5704919067186*r^9*s + 5233029094120*r^9 + 3743841476146*r^8*s - 191649831960*r^8 - 2084678207066*r^7*s - 2554505943152*r^7 - 2370829477070*r^6*s - 394038148957*r^6 + 264471169854*r^5*s + 741636493855*r^5 + 769505023852*r^4*s + 153175369430*r^4 + 25686913087*r^3*s - 130065966534*r^3 - 141993800743*r^2*s - 26412354588*r^2 - 11914853017*r*s + 14506296727*r + 14506254255*s + 1, (1605424470369, 0), 4450, 140.76], [48, 1, -163387, r^13 - 212590*r^12 + 43088*r^11*s + 277411*r^11 + 777279*r^10*s + 2546627*r^10 + 28676*r^9*s - 4233957*r^9 - 3939789*r^8*s - 1551465*r^8 + 3080588*r^7*s + 9651961*r^7 + 5056259*r^6*s - 5251461*r^6 - 6750904*r^5*s - 4489719*r^5 - 701815*r^4*s + 4391657*r^4 + 3604636*r^3*s - 1249679*r^3 - 1202075*r^2*s + 67093*r^2 - 25476*r*s + 33842*r - 9251*s - 1, (922296, 0), 4627, 151.20], [72, 1, -165172, -2*r^19 + 19085809*r^18 + 90935*r^17*s + 155851459*r^17 - 111542481*r^16*s - 1152988191*r^16 - 420899349*r^15*s - 706097065*r^15 + 3092261125*r^14*s + 26881584114*r^14 + 189659674*r^13*s + 21643292268*r^13 - 80059378643*r^12*s - 138972379043*r^12 - 198097374224*r^11*s - 196048006084*r^11 - 89564589236*r^10*s + 56790924348*r^10 + 150207719812*r^9*s + 140162544376*r^9 + 108227741116*r^8*s - 42397412062*r^8 - 28096669634*r^7*s - 3270233776*r^7 + 59769519496*r^6*s + 115928170545*r^6 + 97299216665*r^5*s + 28019816089*r^5 - 24016673603*r^4*s - 54338171313*r^4 - 64630870283*r^3*s - 22633055731*r^3 - 13550040489*r^2*s + 5771489132*r^2 + 9033351804*r*s + 3291241530*r + 3291377907*s - 3, (-129826683162, 0), 4536, 130.79], [96, 2, -165648, r^25 + 3178480*r^24 - 46456*r^23*s + 858743386*r^23 - 78260559*r^22*s + 40780757242*r^22 - 8298570172*r^21*s + 748018933812*r^21 - 276601787335*r^20*s + 6279180880513*r^20 - 4232325360022*r^19*s + 22616532045791*r^19 - 33996797557962*r^18*s + 3882683871813*r^18 - 148271384174088*r^17*s - 200303879773176*r^17 - 324292236345586*r^16*s - 477686538124011*r^16 - 172269405842952*r^15*s - 67731789754876*r^15 + 671916602771435*r^14*s + 1054428168029332*r^14 + 1292069957887620*r^13*s + 1115055900530262*r^13 + 312117772868091*r^12*s - 409444068337495*r^12 - 1307205926511126*r^11*s - 1377070077392067*r^11 - 1401427679889022*r^10*s - 738420566458149*r^10 - 88786251174988*r^9*s + 409051042302944*r^9 + 944418885978698*r^8*s + 848613319709635*r^8 + 779396340638208*r^7*s + 255855309596396*r^7 - 86993466514999*r^6*s - 342113617533476*r^6 - 438223702465736*r^5*s - 202221168066520*r^5 - 118319102952799*r^4*s + 57936622465391*r^4 + 94657911135170*r^3*s + 47478504901067*r^3 + 40483329782340*r^2*s - 3232894644399*r^2 - 6995217792308*r*s - 3762325861895*r - 3762325815452*s - 1, (363170037452533, 0), 4446, 124.48], [56, 1, -166243, r^15 + 70847*r^14 + 47288*r^13*s + 229328*r^13 + 75576*r^12*s - 418499*r^12 - 704470*r^11*s + 1707688*r^11 - 642215*r^10*s - 5241520*r^10 - 1370048*r^9*s + 1171093*r^9 - 986619*r^8*s + 4665274*r^8 + 2020504*r^7*s - 4146070*r^7 - 5599536*r^6*s - 7160715*r^6 - 5776030*r^5*s + 17880*r^5 + 2274973*r^4*s + 2627688*r^4 + 6072354*r^3*s + 4011050*r^3 + 1696823*r^2*s - 707929*r^2 - 934394*r*s - 651906*r - 746494*s - 2, (3431118, 0), 4595, 167.69], [76, 2, -168028, r^20 + 451191*r^19 - 50105*r^18*s + 1993947*r^18 - 2524150*r^17*s - 4486237*r^17 - 7880554*r^16*s + 22720133*r^16 - 23442113*r^15*s - 145137213*r^15 - 57436295*r^14*s + 83338926*r^14 + 193346914*r^13*s + 265738291*r^13 + 92914288*r^12*s - 117454184*r^12 - 284395073*r^11*s - 446878399*r^11 - 172264872*r^10*s + 412972906*r^10 + 405228017*r^9*s + 24452415*r^9 - 94014527*r^8*s - 175437893*r^8 - 90985731*r^7*s + 137711518*r^7 + 76950790*r^6*s - 86593035*r^6 - 60907363*r^5*s + 28772352*r^5 + 29539816*r^4*s - 2531449*r^4 - 3998174*r^3*s + 417126*r^3 - 130965*r^2*s - 414634*r^2 - 364237*r*s - 50094*r + s - 1, (3288178, 0), 4519, 161.35], [56, 3, -168147, r^15 - 165435*r^14 + 50281*r^13*s + 1621938*r^13 + 148619*r^12*s - 218128*r^12 - 4493119*r^11*s - 10607217*r^11 - 4447083*r^10*s + 9494799*r^10 + 8154018*r^9*s - 3243381*r^9 - 5019328*r^8*s - 1943653*r^8 + 1445353*r^7*s + 7922159*r^7 - 3062691*r^6*s - 17868293*r^6 - 11613310*r^5*s + 4792579*r^5 + 8424884*r^4*s + 6670971*r^4 + 3929057*r^3*s - 2868250*r^3 - 2476823*r^2*s - 136278*r^2 - 50287*r*s + 50289*r + s - 1, (17381823, 0), 4594, 157.32], [96, 1, -171003, r^25 + 1086991*r^24 + 55125*r^23*s + 269909638*r^23 - 29986888*r^22*s + 6132667578*r^22 - 2020647170*r^21*s + 45136203024*r^21 - 33111215616*r^20*s + 141584358396*r^20 - 244074990832*r^19*s + 8533409280*r^19 - 1001501938354*r^18*s - 1298263271305*r^18 - 2170343836320*r^17*s - 3099897302168*r^17 - 1306679160824*r^16*s - 658027347166*r^16 + 3929129201835*r^15*s + 6287599022628*r^15 + 8006590057984*r^14*s + 7023091017070*r^14 + 2353448827259*r^13*s - 2329450352466*r^13 - 7510196092716*r^12*s - 8163069374971*r^12 - 7686526165819*r^11*s - 2931086793258*r^11 + 525156697384*r^10*s + 3092647594590*r^10 + 4562448952932*r^9*s + 2620741805576*r^9 + 2017578204312*r^8*s + 46578231672*r^8 - 610961548674*r^7*s - 626953129328*r^7 - 757057590506*r^6*s - 223298669003*r^6 - 170363585906*r^5*s + 12900063676*r^5 + 45702486800*r^4*s + 25450029190*r^4 + 32305643963*r^3*s + 6309169924*r^3 + 6871219040*r^2*s + 563632286*r^2 + 563687423*r*s + r, (8571701813371, 0), 4440, 129.55], [96, 11, -172788, r^25 - 11660207*r^24 - 58132*r^23*s - 924651676*r^23 + 594121761*r^22*s + 61855669817*r^22 - 6880729539*r^21*s + 246145498433*r^21 - 282602071440*r^20*s - 616249661127*r^20 - 1155099529438*r^19*s - 1941784249797*r^19 - 575855647939*r^18*s - 403146228037*r^18 + 3043650068841*r^17*s + 5469271188990*r^17 + 6595558039092*r^16*s + 10913412906085*r^16 - 1631842411070*r^15*s - 15578311829006*r^15 - 22823712416499*r^14*s - 26259329303813*r^14 - 4417180634521*r^13*s + 23941079922601*r^13 + 34054367798164*r^12*s + 27379626010509*r^12 + 10534750679126*r^11*s - 15008066285779*r^11 - 23380569832733*r^10*s - 16097844468427*r^10 - 10163150369091*r^9*s + 3512003461938*r^9 + 7254542921108*r^8*s + 5097114120949*r^8 + 4463234191176*r^7*s + 139416901574*r^7 - 657606092193*r^6*s - 794701610773*r^6 - 863566756663*r^5*s - 141371552195*r^5 - 88346361400*r^4*s + 40055401281*r^4 + 55634165576*r^3*s + 13949059031*r^3 + 15115462399*r^2*s + 1154220027*r^2 + 1154161907*r*s + r, (-1472385930108, 0), 4439, 136.30], [80, 1, -172907, r^20 - 2956537*r^19 + 58498*r^18*s - 1118276385*r^18 + 122601105*r^17*s - 26332611819*r^17 + 8305263391*r^16*s - 197020034360*r^16 + 144977330016*r^15*s - 301580962594*r^15 + 1001524698786*r^14*s + 1275835421044*r^14 + 2902897844756*r^13*s + 4130934222941*r^13 + 2742994904738*r^12*s + 1819264419891*r^12 - 3124215281039*r^11*s - 5915310359324*r^11 - 8361633199951*r^10*s - 7018449443634*r^10 - 3711110259747*r^9*s + 841580183158*r^9 + 4813775793519*r^8*s + 5279175556307*r^8 + 5612675427275*r^7*s + 2247044368631*r^7 + 706615047559*r^6*s - 984368708025*r^6 - 1797697295390*r^5*s - 1027919892209*r^5 - 1007020547940*r^4*s - 172142177982*r^4 - 29471244649*r^3*s + 91100963860*r^3 + 137951119051*r^2*s + 41863690352*r^2 + 46947727029*r*s + 5086583693*r + 5086525185*s - 1, (-3900309189907, 0), 4499, 130.34], [96, 2, -173740, r^25 + 1652190*r^24 - 60147*r^23*s + 534403663*r^23 - 37116746*r^22*s + 33931757971*r^22 - 6094233674*r^21*s + 585201605337*r^21 - 227905737978*r^20*s + 3825813247791*r^20 - 3154438633368*r^19*s + 8474741221185*r^19 - 20787042698822*r^18*s - 14770338209119*r^18 - 70734220033122*r^17*s - 108192464128815*r^17 - 108175540760458*r^16*s - 165917257497593*r^16 + 41192227917054*r^15*s + 100943319459912*r^15 + 436242359253006*r^14*s + 593088352928898*r^14 + 590443937503873*r^13*s + 486247159966703*r^13 - 65445667264214*r^12*s - 458748058853055*r^12 - 924175560566224*r^11*s - 924432456085808*r^11 - 698373132010606*r^10*s - 145954855226745*r^10 + 339419271290055*r^9*s + 575712946851255*r^9 + 666531901803662*r^8*s + 308022352766447*r^8 + 124150462602441*r^7*s - 133995744837179*r^7 - 223957738497048*r^6*s - 131934831893483*r^6 - 108597015828475*r^5*s + 2655982645574*r^5 + 25207699980220*r^4*s + 24420102570180*r^4 + 24593038762612*r^3*s + 2213993940027*r^3 + 172957781336*r^2*s - 2041035047770*r^2 - 2041035107905*r*s + r, (872789268200501, 0), 4437, 123.95], [88, 1, -174811, r^23 - 325860*r^22 + 62181*r^21*s - 45435599*r^21 + 6132235*r^20*s - 880380695*r^20 + 327228776*r^19*s - 3296913469*r^19 + 4368892164*r^18*s + 14087147173*r^18 + 16783632853*r^17*s + 93984627293*r^17 - 24932946671*r^16*s + 64833097502*r^16 - 329111095218*r^15*s - 504976751809*r^15 - 810140741904*r^14*s - 1084251351257*r^14 - 423954205107*r^13*s + 48643088443*r^13 + 1320754901501*r^12*s + 2014031676805*r^12 + 2027272905890*r^11*s + 1195981063491*r^11 - 119788648286*r^10*s - 1346194209352*r^10 - 1876013455039*r^9*s - 1198453440009*r^9 - 662164589101*r^8*s + 374579967887*r^8 + 644258165082*r^7*s + 378335702849*r^7 + 296068274782*r^6*s - 60292270361*r^6 - 82496501687*r^5*s - 22462718065*r^5 - 17603793427*r^4*s + 9460150366*r^4 + 4907058284*r^3*s - 4541104759*r^3 - 4546154894*r^2*s - 296015*r^2 - 62191*r*s + 62193*r + s - 1, (-528922437143, 0), 4467, 132.06], [64, 4, -175168, r^17 - 928269*r^16 - 62880*r^15*s + 9966924*r^15 + 2453322*r^14*s - 31753748*r^14 - 9947712*r^13*s + 37643042*r^13 + 7278734*r^12*s + 30864968*r^12 + 30147184*r^11*s - 128888568*r^11 - 51445036*r^10*s + 101928840*r^10 + 1775164*r^9*s + 58028007*r^9 + 48096980*r^8*s - 142943493*r^8 - 34893484*r^7*s + 51620826*r^7 - 5753880*r^6*s + 46538124*r^6 + 19398716*r^5*s - 35431564*r^5 - 3562038*r^4*s - 1662108*r^4 - 5771004*r^3*s + 7056492*r^3 + 2912110*r^2*s - 1908442*r^2 - 587952*r*s + 140713*r + 77840*s + 1, (52402011, 0), 4559, 163.43], [96, 3, -176715, r^25 - 286686*r^24 + 66024*r^23*s + 27337113*r^23 - 1218456*r^22*s + 427489818*r^22 - 189565926*r^21*s - 905125926*r^21 - 1712706204*r^20*s - 18938247813*r^20 + 3836709076*r^19*s - 7172605166*r^19 + 66901945785*r^18*s + 234767320512*r^18 + 104761373257*r^17*s + 211163712271*r^17 - 437807721447*r^16*s - 1264577119980*r^16 - 1091234172843*r^15*s - 1317732003204*r^15 + 1001710615703*r^14*s + 3465196681517*r^14 + 3894565562867*r^13*s + 3702492508946*r^13 - 495804688278*r^12*s - 5143112198814*r^12 - 6653280384750*r^11*s - 5327977461873*r^11 - 1232129257358*r^10*s + 4235376344514*r^10 + 5877245334084*r^9*s + 3944391846690*r^9 + 1756054065538*r^8*s - 2014674526931*r^8 - 2792155662518*r^7*s - 1468994604038*r^7 - 837552958035*r^6*s + 564874059228*r^6 + 724950860109*r^5*s + 259260205545*r^5 + 166660639997*r^4*s - 86006740752*r^4 - 98252159619*r^3*s - 17903686296*r^3 - 12243952141*r^2*s + 5660041739*r^2 + 5660107775*r*s + r, (-4918101461116, 0), 4434, 127.99], [96, 4, -177072, r^24 + 5054987*r^23 - 66852*r^22*s + 1484460852*r^22 - 133118469*r^21*s + 55448947877*r^21 - 13410097871*r^20*s + 644163859979*r^20 - 331957633516*r^19*s + 3047451811673*r^19 - 3394926767174*r^18*s + 5647513514808*r^18 - 18230425895183*r^17*s - 5254326524873*r^17 - 59415653489625*r^16*s - 59789135742432*r^16 - 121403171441930*r^15*s - 154263644870472*r^15 - 118426432808994*r^14*s - 124328385045324*r^14 + 90704718122520*r^13*s + 187671067840972*r^13 + 398475829543502*r^12*s + 436575537144294*r^12 + 346207012732466*r^11*s + 149471974029490*r^11 - 150357672492620*r^10*s - 317393391781762*r^10 - 449588003570332*r^9*s - 309432152845598*r^9 - 196478098005180*r^8*s + 18088496341509*r^8 + 142946789134656*r^7*s + 148779533023345*r^7 + 161883144729774*r^6*s + 54015526167950*r^6 + 21552219534235*r^5*s - 21862368548269*r^5 - 36073477220129*r^4*s - 17510508089884*r^4 - 16378104941174*r^3*s - 1036433970972*r^3 + 816317689060*r^2*s + 1536188854265*r^2 + 1852832114912*r*s + 316647714020*r + 316647647180*s + 1, (-28967653828733, 0), 4434, 126.61], [76, 1, -177667, r^20 - 630616*r^19 + 68020*r^18*s - 2868831*r^18 + 3327465*r^17*s + 9608804*r^17 + 10250227*r^16*s - 145972994*r^16 + 37863419*r^15*s + 135324132*r^15 + 543823010*r^14*s + 2007270831*r^14 + 69149399*r^13*s - 2966889789*r^13 - 3767455547*r^12*s - 4849762811*r^12 + 1281747134*r^11*s + 10687212384*r^11 + 8197915702*r^10*s - 71682312*r^10 - 5898375758*r^9*s - 10668987456*r^9 - 5727794380*r^8*s + 5484294443*r^8 + 6456483398*r^7*s + 2682052294*r^7 + 449726046*r^6*s - 2885839365*r^6 - 2396889719*r^5*s + 341869012*r^5 + 634248823*r^4*s + 433298906*r^4 + 269783739*r^3*s - 188383044*r^3 - 163802950*r^2*s + 24155085*r^2 + 24068675*r*s + 68031*r + s - 1, (941647915, 0), 4511, 134.51], [72, 2, -179452, r^19 + 544436*r^18 - 71942*r^17*s + 2275991*r^17 - 2202439*r^16*s + 89030274*r^16 - 29785224*r^15*s + 123700807*r^15 - 382548340*r^14*s - 728236406*r^14 - 1013363546*r^13*s - 1213274419*r^13 - 254512054*r^12*s + 740319875*r^12 + 1591910146*r^11*s + 1772262665*r^11 + 1059559408*r^10*s - 413959360*r^10 - 965746043*r^9*s - 999189248*r^9 - 620657810*r^8*s + 378611962*r^8 + 511065007*r^7*s + 330633320*r^7 + 148048756*r^6*s - 216584654*r^6 - 256904706*r^5*s - 100922103*r^5 - 55775605*r^4*s + 42497672*r^4 + 58841851*r^3*s + 18424767*r^3 + 19139060*r^2*s - 31056*r^2 - 71934*r*s + 71932*r - s + 1, (1225400891, 0), 4525, 149.98], [56, 1, -180523, -2*r^15 + 938084*r^14 - 148723*r^13*s + 14182017*r^13 - 6162961*r^12*s + 74874281*r^12 - 75234597*r^11*s + 33141664*r^11 - 412106354*r^10*s - 817471517*r^10 - 869910053*r^9*s - 1406937448*r^9 + 374934650*r^8*s + 1844863869*r^8 + 3335771276*r^7*s + 3469674396*r^7 + 1986697084*r^6*s - 1532953198*r^6 - 1587637737*r^5*s - 357651584*r^5 + 1010422184*r^4*s + 2902009279*r^4 + 1624177045*r^3*s - 1004410136*r^3 - 1723187216*r^2*s - 1160135417*r^2 - 721751043*r*s + 437758077*r + 437981181*s + 3, (2188770125, 0), 4586, 117.39], [96, 2, -180880, r^24 + 2494721*r^23 - 75234*r^22*s + 126432365*r^22 - 30845923*r^21*s + 287707635*r^21 - 634369229*r^20*s - 10382469074*r^20 + 744186974*r^19*s + 42666213061*r^19 + 23977218752*r^18*s + 125462622275*r^18 - 129261167205*r^17*s - 516098254677*r^17 - 413225969031*r^16*s - 129523299756*r^16 + 357880440320*r^15*s + 1035732859505*r^15 + 442652972174*r^14*s - 750591061919*r^14 - 975642849727*r^13*s - 926521353185*r^13 + 40740516619*r^12*s + 1433072015908*r^12 + 1340005553270*r^11*s + 444415541491*r^11 - 406877399760*r^10*s - 1385626200695*r^10 - 995314411819*r^9*s + 201889473489*r^9 + 709950337583*r^8*s + 987287775764*r^8 + 515828661408*r^7*s - 456139477345*r^7 - 667696815554*r^6*s - 464834783501*r^6 - 208948106561*r^5*s + 258379287897*r^5 + 314761298793*r^4*s + 122478708114*r^4 + 56668301502*r^3*s - 65592661625*r^3 - 72576077144*r^2*s - 13720952959*r^2 - 6976701451*r*s + 6746069177*r + 6745993955*s + 1, (-506474910411, 0), 4430, 150.95], [80, 1, -182308, r^20 - 21757467*r^19 - 78325*r^18*s - 31803498*r^18 + 99572380*r^17*s + 1029119715*r^17 - 53068848*r^16*s - 2799633372*r^16 - 2310829550*r^15*s - 6735552093*r^15 + 6044887167*r^14*s + 30288599684*r^14 + 17710662234*r^13*s - 18211810053*r^13 - 29640870820*r^12*s - 74683374880*r^12 + 28635416298*r^11*s + 188341825081*r^11 + 157856676961*r^10*s + 54712655713*r^10 - 102135810038*r^9*s - 265145187107*r^9 - 179657767137*r^8*s + 78278164578*r^8 + 121071320562*r^7*s + 83606558698*r^7 + 19665685316*r^6*s - 99479948213*r^6 - 67048735530*r^5*s + 30047515084*r^5 + 46920148551*r^4*s + 32812310107*r^4 + 16204004600*r^3*s - 17010963056*r^3 - 18342189194*r^2*s - 3284589463*r^2 - 1429585616*r*s + 1877309554*r + 1877387869*s - 1, (175219240378, 0), 4491, 143.33], [88, 1, -183379, r^23 - 1694991*r^22 + 81219*r^21*s - 47274896*r^21 + 17366773*r^20*s - 94072225*r^20 + 201003791*r^19*s + 164076317*r^19 + 730107795*r^18*s + 2732815430*r^18 + 544154570*r^17*s - 6226503*r^17 - 5957670582*r^16*s - 12419010074*r^16 - 8561593851*r^15*s - 2430977022*r^15 + 7998059699*r^14*s + 9375884980*r^14 + 18402657499*r^13*s + 22530797723*r^13 + 16713510241*r^12*s + 11775552933*r^12 - 16862044414*r^11*s - 42885471431*r^11 - 41211926598*r^10*s - 16522368325*r^10 + 6134794803*r^9*s + 28120901098*r^9 + 28866203497*r^8*s + 7526092797*r^8 + 284330139*r^7*s - 7780253511*r^7 - 8134229037*r^6*s - 1225250346*r^6 - 339686036*r^5*s + 928528205*r^5 + 901535300*r^4*s + 33583918*r^4 + 18426941*r^3*s - 32642716*r^3 - 35902409*r^2*s + 882736*r^2 - 81229*r*s + 81231*r + s - 1, (10447460226, 0), 4459, 152.32], [80, 3, -185283, r^20 - 568781*r^19 + 86131*r^18*s - 963919*r^18 + 3284582*r^17*s + 82290162*r^17 - 6207779*r^16*s + 58649121*r^16 - 297268160*r^15*s - 1327040070*r^15 - 365385494*r^14*s + 805759414*r^14 + 2442347384*r^13*s + 7137404348*r^13 + 347243486*r^12*s - 8672159675*r^12 - 13217389772*r^11*s - 18880527019*r^11 - 817368243*r^10*s + 24305126771*r^10 + 28529665458*r^9*s + 20363645422*r^9 - 807250005*r^8*s - 28908266061*r^8 - 27294530668*r^7*s - 5013964806*r^7 + 4688638210*r^6*s + 13007963026*r^6 + 10070958908*r^5*s - 2562967084*r^5 - 3091887394*r^4*s - 691568653*r^4 - 622871068*r^3*s - 35451533*r^3 + 105260915*r^2*s + 182678301*r^2 + 141203658*r*s - 41508814*r - 41594955*s - 1, (-5636850639, 0), 4488, 142.91], [64, 1, -186235, r^16 + 345466*r^15 + 88690*r^14*s + 8749798*r^14 - 3744400*r^13*s - 13503655*r^13 - 29510600*r^12*s + 33106751*r^12 - 28826973*r^11*s + 392904364*r^11 - 331908331*r^10*s - 358590276*r^10 - 1764108409*r^9*s - 2663601656*r^9 - 2527216271*r^8*s - 1956113142*r^8 + 503771791*r^7*s + 2372441974*r^7 + 3879061857*r^6*s + 3160496604*r^6 + 2191425093*r^5*s - 53469560*r^5 - 1178493037*r^4*s - 1286833489*r^4 - 1367188351*r^3*s - 324478014*r^3 - 132040587*r^2*s + 142932668*r^2 + 192521849*r*s + 50378117*r + 50466815*s + 1, (-1371307244, 0), 4551, 130.36], [52, 1, -191947, 105465*r^13 + r^12*s + 10689228*r^12 - 1687609*r^11*s + 136621618*r^11 - 66824508*r^10*s + 363091525*r^10 - 659477729*r^9*s - 648625632*r^9 - 2406839732*r^8*s - 3216138717*r^8 - 3314034703*r^7*s - 2548412288*r^7 - 128896654*r^6*s + 1835919833*r^6 + 3573537271*r^5*s + 2864268936*r^5 + 2497834862*r^4*s + 465071393*r^4 - 237806353*r^3*s - 542478758*r^3 - 722584874*r^2*s - 186681693*r^2 - 185626883*r*s - 105471*r - s + 1, (671015186, 0), 4595, 121.12], [80, 1, -193732, r^21 - 35970339*r^20 - 110973*r^19*s - 1610842613*r^19 + 417280418*r^18*s - 7639094655*r^18 + 7908222507*r^17*s + 10131042962*r^17 + 38163984100*r^16*s + 93975769176*r^16 + 37131050548*r^15*s + 69089460647*r^15 - 164441263368*r^14*s - 297651570112*r^14 - 448806890377*r^13*s - 509807890139*r^13 - 210072932764*r^12*s + 72174526746*r^12 + 536507846514*r^11*s + 695790108272*r^11 + 724961758324*r^10*s + 385565319216*r^10 + 54457573808*r^9*s - 243086274889*r^9 - 451752515724*r^8*s - 325859496439*r^8 - 293525852483*r^7*s - 68369911183*r^7 + 21871262418*r^6*s + 72559160805*r^6 + 104810824095*r^5*s + 45983700558*r^5 + 39744183984*r^4*s + 898226724*r^4 - 5231409176*r^3*s - 5020116959*r^3 - 6039084684*r^2*s - 982220610*r^2 - 982109647*r*s - r, (-233799789376, 0), 4481, 139.53], [52, 1, -194803, 114917*r^13 + r^12*s + 1449379*r^12 - 662370*r^11*s + 3284352*r^11 - 6618612*r^10*s - 6422122*r^10 - 22944149*r^9*s - 26693860*r^9 - 32426825*r^8*s - 22276766*r^8 - 14624471*r^7*s - 2499034*r^7 + 3520918*r^6*s - 3864452*r^6 + 5919704*r^5*s + 4970512*r^5 + 17642282*r^4*s + 21107322*r^4 + 18637415*r^3*s + 4344628*r^3 - 2855149*r^2*s - 7696290*r^2 - 7723431*r*s - 114923*r - s + 1, (-24913482, 0), 4593, 144.77], [96, 1, -195160, r^25 + 42431451*r^24 - 116522*r^23*s + 8846555981*r^23 - 1037536209*r^22*s + 159806439813*r^22 - 61751381359*r^21*s + 726422529503*r^21 - 806568772594*r^20*s - 653194277524*r^20 - 3912669921754*r^19*s - 10206597814658*r^19 - 4686524686246*r^18*s - 5470566688476*r^18 + 16403602165586*r^17*s + 38615227171725*r^17 + 35514957364154*r^16*s + 23876439087043*r^16 - 14144618712532*r^15*s - 42460262117350*r^15 - 59097610584379*r^14*s - 42232143915843*r^14 - 29596527746481*r^13*s - 17144549977951*r^13 + 22219412309918*r^12*s + 45175755858445*r^12 + 63746401262512*r^11*s + 50257189039196*r^11 + 24620655286715*r^10*s - 12638648712581*r^10 - 35808671636619*r^9*s - 34901540755258*r^9 - 31991050776438*r^8*s - 8363801817340*r^8 + 5015543249286*r^7*s + 15945048527961*r^7 + 15928318504626*r^6*s + 2641659497926*r^6 - 499799098722*r^5*s - 3656842073552*r^5 - 3258853192758*r^4*s + 279812711367*r^4 + 424785040992*r^3*s + 170513482163*r^3 + 145548246621*r^2*s - 24923852735*r^2 - 24923969245*r*s + r, (-1971897225044, 0), 4415, 141.44], [80, 1, -196707, r^21 + 5006074*r^20 + 121678*r^19*s + 192945627*r^19 - 50156946*r^18*s + 778344180*r^18 - 931825360*r^17*s - 2539024496*r^17 - 3784882818*r^16*s - 13049683920*r^16 + 1761929770*r^15*s + 2802747530*r^15 + 36630265722*r^14*s + 71502743943*r^14 + 56211866864*r^13*s + 63029904844*r^13 - 54903651513*r^12*s - 126076165273*r^12 - 217914095981*r^11*s - 232663565588*r^11 - 143259810136*r^10*s - 28503722235*r^10 + 154147010750*r^9*s + 237869166812*r^9 + 279842076283*r^8*s + 170607423126*r^8 + 56672481929*r^7*s - 85968424126*r^7 - 151220142379*r^6*s - 106227068739*r^6 - 80526421133*r^5*s + 8579887012*r^5 + 29264730186*r^4*s + 24191178179*r^4 + 22586338178*r^3*s + 321649425*r^3 - 1606656855*r^2*s - 1934164135*r^2 - 1934285823*r*s - r, (-122982500430, 0), 4478, 134.89], [88, 1, -197659, r^23 - 2415342*r^22 + 125109*r^21*s + 7731700*r^21 + 20371075*r^20*s + 219862844*r^20 - 164475319*r^19*s - 1630247458*r^19 + 160560387*r^18*s + 5578654604*r^18 + 724005359*r^17*s - 12395169918*r^17 - 3486773715*r^16*s + 18264858979*r^16 + 6997269459*r^15*s - 15722549757*r^15 - 7618408669*r^14*s + 3489298957*r^14 + 3799622614*r^13*s + 6249046361*r^13 + 397306612*r^12*s - 5094272979*r^12 - 2446792663*r^11*s + 1178884033*r^11 + 3347680311*r^10*s - 903693394*r^10 - 2076538806*r^9*s + 294291418*r^9 - 856160366*r^8*s + 974313192*r^8 + 1550762592*r^7*s - 412180164*r^7 - 107781720*r^6*s - 404660748*r^6 - 485441336*r^5*s + 266625008*r^5 + 136204508*r^4*s - 13211735*r^4 + 41623694*r^3*s - 14835325*r^3 - 15431960*r^2*s + 1164187*r^2 - 125119*r*s + 125121*r + s - 1, (-18845145264, 0), 4445, 163.44], [96, 4, -198016, r^24 + 118299*r^23 - 126466*r^22*s - 360700642*r^22 + 10223211*r^21*s - 19665140921*r^21 + 4154134429*r^20*s - 191947684890*r^20 + 113323314914*r^19*s - 317634000464*r^19 + 931984985202*r^18*s + 2269464913477*r^18 + 2525229614670*r^17*s + 6596521786056*r^17 - 1927058785378*r^16*s - 7849710866963*r^16 - 18235605540184*r^15*s - 32410297639852*r^15 - 11536821696456*r^14*s + 11531108343906*r^14 + 42249352226396*r^13*s + 66324316121468*r^13 + 38888122452884*r^12*s - 12379353319694*r^12 - 48161919598396*r^11*s - 63973210330748*r^11 - 43083131315752*r^10*s + 11814934778490*r^10 + 29704833370488*r^9*s + 27988246306040*r^9 + 19684746463596*r^8*s - 6617731365182*r^8 - 9509484159744*r^7*s - 4083356589164*r^7 - 2707411202648*r^6*s + 1638860613236*r^6 + 1363649258892*r^5*s - 293653088108*r^5 - 348435072472*r^4*s - 123003888533*r^4 - 44738507352*r^3*s + 88943311171*r^3 + 74308442458*r^2*s - 18323062649*r^2 - 14640828929*r*s + 3681213879*r + 3681087425*s + 1, (-24238662598340, 0), 4412, 138.64], [64, 1, -199563, r^17 + 6118371*r^16 + 132434*r^15*s + 20629618*r^15 - 36919565*r^14*s - 360734745*r^14 - 4304539*r^13*s + 401163836*r^13 + 829678922*r^12*s + 1511510824*r^12 + 300375238*r^11*s - 921818613*r^11 - 2410732738*r^10*s - 3092590752*r^10 - 1972916638*r^9*s + 7495503*r^9 + 1810323404*r^8*s + 2482877494*r^8 + 2467411068*r^7*s + 853977249*r^7 + 68325934*r^6*s - 622837694*r^6 - 908586942*r^5*s - 420844414*r^5 - 342268430*r^4*s - 13012513*r^4 + 43670724*r^3*s + 48570149*r^3 + 48920073*r^2*s + 7130485*r^2 + 7262927*r*s + r, (247790107, 0), 4541, 144.48], [96, 1, -200515, r^25 - 711675*r^24 + 136155*r^23*s + 89293771*r^23 - 5632507*r^22*s + 1187855162*r^22 - 584058960*r^21*s - 490527167*r^21 - 4993806918*r^20*s - 18916419229*r^20 - 4114191101*r^19*s + 8499365220*r^19 + 37632765911*r^18*s + 97640792444*r^18 + 22641259083*r^17*s - 92991337803*r^17 - 144224351767*r^16*s - 199512110758*r^16 - 354730022*r^15*s + 319318842453*r^15 + 283777953634*r^14*s + 83454179933*r^14 - 145913356689*r^13*s - 412621754602*r^13 - 242953723527*r^12*s + 180585179138*r^12 + 251273684489*r^11*s + 168740999237*r^11 + 34099645727*r^10*s - 188045301530*r^10 - 146098256396*r^9*s + 35507581019*r^9 + 58315960238*r^8*s + 39718563373*r^8 + 17395483945*r^7*s - 29122094676*r^7 - 22943214991*r^6*s + 6185684092*r^6 + 7303862161*r^5*s + 2104458747*r^5 + 502936179*r^4*s - 2128159802*r^4 - 1433515454*r^3*s + 889167375*r^3 + 688451574*r^2*s - 218819885*r^2 - 192459803*r*s + 26737689*r + 26873855*s + 1, (-50072609201, 0), 4409, 146.11], [88, 1, -200872, r^23 + 51591717*r^22 - 137979*r^21*s + 32121202*r^21 - 255453473*r^20*s - 3458698915*r^20 + 623612093*r^19*s + 14537154449*r^19 + 7542007371*r^18*s + 13576926674*r^18 - 34783591042*r^17*s - 162455231865*r^17 - 40294369602*r^16*s + 181975571152*r^16 + 246268005927*r^15*s + 322371404784*r^15 - 84737816785*r^14*s - 746942973134*r^14 - 506605283855*r^13*s + 171704782895*r^13 + 478614232285*r^12*s + 623781537015*r^12 + 231785757050*r^11*s - 526715747249*r^11 - 457512445110*r^10*s + 19742618057*r^10 + 132202408149*r^9*s + 184013955142*r^9 + 92100505687*r^8*s - 118889124039*r^8 - 96659919015*r^7*s + 18297073287*r^7 + 28937973783*r^6*s + 16649388360*r^6 + 9185511736*r^5*s - 9916326511*r^5 - 8201329816*r^4*s + 1805598490*r^4 + 1914011351*r^3*s + 63033104*r^3 - 192601493*r^2*s - 50211992*r^2 + 137969*r*s - 137967*r + s - 1, (25392518338, 0), 4442, 145.61], [88, 1, -203371, r^23 + 8045*r^22 + 148076*r^21*s - 84411236*r^21 + 15278524*r^20*s - 642941482*r^20 + 466225008*r^19*s + 1218823620*r^19 + 2799312640*r^18*s + 10641914855*r^18 - 387062698*r^17*s - 15198198229*r^17 - 23940958247*r^16*s - 71947367803*r^16 + 12177140028*r^15*s + 93292198984*r^15 + 177056797237*r^14*s + 358459641036*r^14 + 46433228760*r^13*s - 294270950538*r^13 - 628422122909*r^12*s - 1115046866185*r^12 - 276512993862*r^11*s + 583314404869*r^11 + 1662570099272*r^10*s + 2380006409741*r^10 + 1464275552490*r^9*s - 172380463310*r^9 - 1628784060348*r^8*s - 2405370344884*r^8 - 1861038476834*r^7*s + 49693238982*r^7 + 825292530732*r^6*s + 1101478745643*r^6 + 865148606912*r^5*s - 147035758521*r^5 - 281050957073*r^4*s - 178446317047*r^4 - 133887192674*r^3*s + 44531713890*r^3 + 44511172091*r^2*s - 1488870*r^2 - 148086*r*s + 148088*r + s - 1, (889576454778, 0), 4440, 138.06], [96, 5, -205275, r^24 + 7135580*r^23 + 156588*r^22*s + 206381745*r^22 - 71683362*r^21*s - 380998009*r^21 - 765734270*r^20*s - 3633697906*r^20 + 761383055*r^19*s + 8054592782*r^19 + 8347375105*r^18*s + 7136299851*r^18 - 5876576543*r^17*s - 28229847062*r^17 - 10298263161*r^16*s + 72132171711*r^16 + 11873664001*r^15*s - 85007420082*r^15 - 149374975827*r^14*s - 368395565112*r^14 + 53525508999*r^13*s + 677013678853*r^13 + 714079857287*r^12*s + 673884500322*r^12 - 292123552804*r^11*s - 1536317122094*r^11 - 1377723561248*r^10*s - 489861666367*r^10 + 549711648398*r^9*s + 1606313150905*r^9 + 1290952525746*r^8*s - 13005040596*r^8 - 532043355885*r^7*s - 782814571730*r^7 - 564968364735*r^6*s + 176299228265*r^6 + 265746432883*r^5*s + 137844197144*r^5 + 85305268381*r^4*s - 56547984457*r^4 - 53016840053*r^3*s + 3007908138*r^3 + 3345109663*r^2*s + 168277646*r^2 + 323503415*r*s + 163770695*r + 163927295*s + 1, (-116441158281, 0), 4405, 140.22], [96, 12, -205632, r^25 - 697557*r^24 - 158178*r^23*s - 251628315*r^23 + 29354159*r^22*s - 6127393683*r^22 + 1841846157*r^21*s - 73103833797*r^21 + 37196886710*r^20*s - 327248908576*r^20 + 389351231170*r^19*s + 403980177265*r^19 + 1814432190414*r^18*s + 6355676750700*r^18 + 1584150755246*r^17*s + 11495498292359*r^17 - 16140480967812*r^16*s - 17654457654840*r^16 - 62797132840140*r^15*s - 83851235292042*r^15 - 84999225244244*r^14*s - 82372082411930*r^14 + 7262149715652*r^13*s + 57281620998683*r^13 + 160540275247482*r^12*s + 178236375248289*r^12 + 170424851395472*r^11*s + 97215667400936*r^11 - 11323334015873*r^10*s - 89299906538283*r^10 - 161840078452851*r^9*s - 133496398556775*r^9 - 104153667810208*r^8*s - 13669470946237*r^8 + 37713718822326*r^7*s + 58233667820281*r^7 + 64614652505991*r^6*s + 21036484370823*r^6 + 8308324211149*r^5*s - 10397540425892*r^5 - 14150185664372*r^4*s - 5174493486123*r^4 - 4155160122858*r^3*s + 616845223179*r^3 + 1019318641845*r^2*s + 402471297561*r^2 + 402471139395*r*s + r, (24714589382410, 0), 4404, 124.64], [56, 1, -206227, -2*r^15 + 3032547*r^14 - 321861*r^13*s + 54172855*r^13 - 21321237*r^12*s + 152084766*r^12 - 257888340*r^11*s - 497906546*r^11 - 894817757*r^10*s - 1494174402*r^10 - 393730377*r^9*s + 713429259*r^9 + 2118437432*r^8*s + 2636178163*r^8 + 1962154748*r^7*s - 301397778*r^7 - 699927121*r^6*s - 638169708*r^6 + 129457329*r^5*s + 1529378749*r^5 + 1150411840*r^4*s + 199866759*r^4 - 598054122*r^3*s - 989328862*r^3 - 978475837*r^2*s - 153282881*r^2 + 711230*r*s + 151135094*r + 151617905*s + 3, (-598586993, 0), 4570, 129.69], [96, 2, -208012, r^24 + 2745892*r^23 - 169512*r^22*s + 1177135598*r^22 - 96619408*r^21*s + 41457554348*r^21 - 10588515472*r^20*s + 333115401633*r^20 - 230686177364*r^19*s + 103391914240*r^19 - 1590757668996*r^18*s - 4421844362246*r^18 - 2764923613092*r^17*s - 3517639352376*r^17 + 5973956938308*r^16*s + 18711491451378*r^16 + 14434959586496*r^15*s + 7213830015364*r^15 - 14037703725736*r^14*s - 39204868782074*r^14 - 27806440384960*r^13*s + 1096740534876*r^13 + 23733694603136*r^12*s + 41300420030721*r^12 + 25567746662644*r^11*s - 12207174148496*r^11 - 23672716385084*r^10*s - 21727421736714*r^10 - 11766520527220*r^9*s + 9563528009856*r^9 + 12743836816532*r^8*s + 6571974929954*r^8 + 3197199568104*r^7*s - 3361084189436*r^7 - 4057719605984*r^6*s - 1474741070726*r^6 - 676724853536*r^5*s + 816830922356*r^5 + 901012226320*r^4*s + 193572609137*r^4 + 82984738388*r^3*s - 113108909504*r^3 - 119429062924*r^2*s - 15529276418*r^2 - 6246280516*r*s + 9284216240*r + 9284046740*s + 1, (-7374474703332, 0), 4402, 139.44], [96, 1, -208488, r^24 + 83956393*r^23 - 172334*r^22*s + 78640451246*r^22 - 5543904335*r^21*s + 2128665957797*r^21 - 647464005393*r^20*s + 13575601530176*r^20 - 11142095907306*r^19*s + 20408997821704*r^19 - 70975731900766*r^18*s - 68853479253928*r^18 - 210513124950738*r^17*s - 265784384404892*r^17 - 274885308867066*r^16*s - 230920910316911*r^16 - 9458707808378*r^15*s + 173374563830543*r^15 + 339097386478420*r^14*s + 262543172086957*r^14 + 233641229473137*r^13*s - 87685484446053*r^13 + 65822697048415*r^12*s + 160280166508112*r^12 + 415233995547810*r^11*s + 669379753636977*r^11 + 389042738570756*r^10*s + 50152737018542*r^10 - 521158501367593*r^9*s - 811716554438287*r^9 - 853292485509351*r^8*s - 418731015827158*r^8 - 51220068309396*r^7*s + 320781073431012*r^7 + 482232823067536*r^6*s + 285783781147418*r^6 + 207819913841844*r^5*s - 22983571247778*r^5 - 86576161037124*r^4*s - 70885493008101*r^4 - 72358289008738*r^3*s - 10246413558409*r^3 - 2901447830020*r^2*s + 5887596012285*r^2 + 7349593694877*r*s + 1462080088033*r + 1462079915711*s + 1, (38036905461497, 0), 4401, 135.24], [96, 2, -209440, r^25 + 506667*r^24 - 176638*r^23*s - 525825538*r^23 + 52892275*r^22*s + 8810537549*r^22 + 1683521209*r^21*s + 15237283295*r^21 - 46525027724*r^20*s - 351024568653*r^20 + 42270513006*r^19*s + 1146623090156*r^19 + 516137173423*r^18*s - 1038097141503*r^18 - 1560921262403*r^17*s - 2738717927121*r^17 + 1114183226048*r^16*s + 8235019604945*r^16 + 4425677299922*r^15*s - 2853816809112*r^15 - 7748036355559*r^14*s - 11575585541159*r^14 - 4693379320005*r^13*s + 6772060377710*r^13 + 10556646653350*r^12*s + 8937962347378*r^12 + 4030225920594*r^11*s - 4627498253191*r^11 - 6504415624048*r^10*s - 3541045103728*r^10 - 2364758046596*r^9*s + 626418380813*r^9 + 1479331250082*r^8*s + 1056794937802*r^8 + 991623200834*r^7*s + 82262470262*r^7 - 70030279576*r^6*s - 135235033040*r^6 - 160383870860*r^5*s - 33250826651*r^5 - 26593847980*r^4*s + 3511276349*r^4 + 6117746970*r^3*s + 2055960271*r^3 + 2555776861*r^2*s + 498733569*r^2 + 498556943*r*s + r, (7553994780057, 0), 4400, 151.44], [80, 1, -210868, r^20 - 77731700*r^19 - 183627*r^18*s - 1540602274*r^18 + 599704374*r^17*s + 296671484*r^17 + 6300286715*r^16*s + 28426968762*r^16 + 4638176444*r^15*s - 7591929166*r^15 - 63649657983*r^14*s - 175583812158*r^14 - 57706870158*r^13*s + 83247039380*r^13 + 258735895897*r^12*s + 475043796020*r^12 + 169194122100*r^11*s - 314167671748*r^11 - 533636665943*r^10*s - 590264288439*r^10 - 168977936922*r^9*s + 519899398965*r^9 + 585911653088*r^8*s + 267067052243*r^8 - 2992202628*r^7*s - 365890905360*r^7 - 299310498818*r^6*s + 48752435013*r^6 + 90829224588*r^5*s + 62631126765*r^5 + 30220175145*r^4*s - 44072156575*r^4 - 27698659496*r^3*s + 21796624372*r^3 + 15594469861*r^2*s - 7234194608*r^2 - 6306993246*r*s + 1006218416*r + 1006402033*s - 1, (-185735224955, 0), 4466, 139.56], [80, 3, -210987, r^21 - 2011056*r^20 + 184665*r^19*s + 1135518*r^19 + 11269896*r^18*s + 357314847*r^18 - 87927943*r^17*s - 1406402367*r^17 - 876086266*r^16*s + 2918989958*r^16 + 2186948325*r^15*s + 21352065554*r^15 - 14309215246*r^14*s - 60790390312*r^14 - 66076230001*r^13*s - 68542176349*r^13 + 22364031556*r^12*s + 131344395238*r^12 + 131537265950*r^11*s + 50293389702*r^11 - 15860391076*r^10*s - 88089990608*r^10 - 72482781178*r^9*s + 16122409749*r^9 + 19858170448*r^8*s + 9660174228*r^8 - 5785240729*r^7*s - 27568500720*r^7 - 17339360316*r^6*s + 7861127451*r^6 + 13425801865*r^5*s + 8621187833*r^5 + 5938343534*r^4*s - 2304399622*r^4 - 2675746075*r^3*s - 351262888*r^3 - 373189986*r^2*s - 21208732*r^2 - 21393407*r*s - r, (-26293271696, 0), 4466, 144.66], [56, 1, -213843, r^15 + 10394305*r^14 + 200469*r^13*s + 202120814*r^13 - 83159903*r^12*s + 94882658*r^12 - 835980243*r^11*s - 1850822898*r^11 - 1602102861*r^10*s - 888485944*r^10 + 919442365*r^9*s + 3857453216*r^9 + 1872870983*r^8*s - 878689262*r^8 - 4548182489*r^7*s - 7252764138*r^7 - 5224129291*r^6*s - 780303548*r^6 + 3411230179*r^5*s + 5310076062*r^5 + 5901556965*r^4*s + 2441572636*r^4 + 1113845739*r^3*s - 680390885*r^3 - 1362540343*r^2*s - 655376063*r^2 - 742321012*r*s - 108936392*r - 109337342*s - 2, (-947173121, 0), 4566, 127.98], [80, 19, -214795, r^21 - 802297*r^20 + 205928*r^19*s + 145323256*r^19 - 11294579*r^18*s + 2334062460*r^18 - 977598131*r^17*s + 7863451199*r^17 - 11255466783*r^16*s - 5857799140*r^16 - 47420159689*r^15*s - 66394195322*r^15 - 82596940367*r^14*s - 93361621289*r^14 - 19638446421*r^13*s + 25883158885*r^13 + 136629914688*r^12*s + 168111819274*r^12 + 184399442360*r^11*s + 120094240736*r^11 + 29606921488*r^10*s - 51428946126*r^10 - 130399600116*r^9*s - 115327336929*r^9 - 115400393992*r^8*s - 43344702417*r^8 - 7845168172*r^7*s + 23082391844*r^7 + 42000061739*r^6*s + 24276803770*r^6 + 24007493635*r^5*s + 4813882593*r^5 + 1136014759*r^4*s - 2212745294*r^4 - 3558640379*r^3*s - 1194212838*r^3 - 1358850161*r^2*s - 165276557*r^2 - 165482495*r*s - r, (-8874733514, 0), 4463, 130.82], [72, 1, -217651, -2*r^19 + 2138191*r^18 - 446637*r^17*s + 580529855*r^17 - 58082841*r^16*s + 9273311003*r^16 - 4030547643*r^15*s + 16112235617*r^15 - 42224976937*r^14*s - 98481263924*r^14 - 116349309648*r^13*s - 216474445668*r^13 + 41581451893*r^12*s + 235850661435*r^12 + 510996230314*r^11*s + 641228314182*r^11 + 388165882668*r^10*s - 103597576770*r^10 - 383071958280*r^9*s - 461658745938*r^9 - 281875713842*r^8*s + 249172596984*r^8 + 230669364226*r^7*s + 98134276526*r^7 - 139509534792*r^6*s - 380714430751*r^6 - 330674402157*r^5*s - 66940719149*r^5 + 66932087125*r^4*s + 145788698047*r^4 + 156569148979*r^3*s + 32734366729*r^3 + 14916084523*r^2*s - 14069980444*r^2 - 17744102298*r*s - 3674599392*r - 3675269373*s - 3, (389664945148, 0), 4495, 128.73], [88, 1, -218008, r^23 + 107704130*r^22 - 226071*r^21*s + 1289671777*r^21 - 374972931*r^20*s + 3575216717*r^20 - 5110432254*r^19*s + 4156841392*r^19 - 22478759022*r^18*s - 12823569085*r^18 - 63706613914*r^17*s - 65503718677*r^17 - 108169305248*r^16*s - 95145109781*r^16 - 93130452425*r^15*s - 67782262997*r^15 - 14004284485*r^14*s + 62524152365*r^14 + 59592984472*r^13*s + 83041558030*r^13 - 83089554318*r^12*s - 246231531378*r^12 - 302806019458*r^11*s - 327045644761*r^11 - 66757762730*r^10*s - 241727295458*r^10 + 626947802589*r^9*s + 1078511710893*r^9 + 1772206590997*r^8*s + 2418255960723*r^8 + 755681807594*r^7*s - 1426492596474*r^7 - 2833257018686*r^6*s - 3024289692195*r^6 - 1509553203556*r^5*s + 1479770617585*r^5 + 2008961369062*r^4*s + 1052985629777*r^4 + 409028654243*r^3*s - 783064581353*r^3 - 636079785969*r^2*s + 161211640235*r^2 + 148161090204*r*s - 13262793368*r - 13262341246*s - 2, (-270792657037, 0), 4426, 150.44], [88, 1, -222292, r^23 - 125906718*r^22 - 253994*r^21*s - 4726615574*r^21 + 1363719565*r^20*s - 11535747019*r^20 + 21106437650*r^19*s + 45815126553*r^19 + 67927029878*r^18*s + 105919276173*r^18 + 11380679402*r^17*s - 98362923521*r^17 - 167872514822*r^16*s - 180009026231*r^16 - 67515179878*r^15*s + 156587375876*r^15 + 138816302232*r^14*s + 34757126677*r^14 - 95390995822*r^13*s - 286687469706*r^13 - 148690689985*r^12*s + 35894241405*r^12 + 272134723476*r^11*s + 382844627557*r^11 + 376901157504*r^10*s + 225966151126*r^10 - 25443328132*r^9*s - 236975953506*r^9 - 384835633981*r^8*s - 315527211771*r^8 - 185373552656*r^7*s + 78638371403*r^7 + 173499237610*r^6*s + 143056341043*r^6 + 104435462506*r^5*s - 26488493637*r^5 - 43552245730*r^4*s - 23238987389*r^4 - 16798947848*r^3*s + 6035226984*r^3 + 5939464224*r^2*s + 128446593*r^2 + 253984*r*s - 253982*r + s - 1, (123106632932, 0), 4422, 155.83], [84, 1, -223363, 262214*r^21 + r^20*s + 9879280*r^20 - 2768192*r^19*s + 13241582*r^19 - 41873380*r^18*s + 4761814*r^18 - 108821511*r^17*s + 1148544804*r^17 - 629369537*r^16*s + 1064727918*r^16 - 5259597694*r^15*s - 6402755932*r^15 - 13047093420*r^14*s - 4462473863*r^14 - 16867159922*r^13*s - 31576477040*r^13 - 28919485129*r^12*s - 64241192839*r^12 + 34186551346*r^11*s + 140818716892*r^11 + 174227173206*r^10*s + 168951768444*r^10 + 1804442884*r^9*s - 208610787698*r^9 - 242796192187*r^8*s - 133304020886*r^8 - 19175515444*r^7*s + 133162537930*r^7 + 139560825726*r^6*s + 34520186728*r^6 + 1484923677*r^5*s - 38817584032*r^5 - 35678615981*r^4*s + 490135534*r^4 + 4031842506*r^3*s + 4449433824*r^3 + 3545471662*r^2*s - 903641619*r^2 - 903495602*r*s - 262224*r - s + 1, (-260442056, 0), 4439, 134.88], [84, 1, -226219, 283891*r^21 + r^20*s + 147002829*r^20 - 10044580*r^19*s + 6473866049*r^19 - 1452666617*r^18*s + 74862050685*r^18 - 38710785575*r^17*s + 317234338219*r^17 - 388235513464*r^16*s + 328284978895*r^16 - 1919020282867*r^15*s - 1501090531921*r^15 - 5246368413545*r^14*s - 5770680277833*r^14 - 7890728804593*r^13*s - 8111963902978*r^13 - 4242586517411*r^12*s - 2211186989748*r^12 + 6850128662722*r^11*s + 9341443327619*r^11 + 15677403621908*r^10*s + 13655591651811*r^10 + 11040926107002*r^9*s + 4551659982726*r^9 - 3095029101717*r^8*s - 6709493549440*r^8 - 10853129975814*r^7*s - 7483237853342*r^7 - 6100666079299*r^6*s - 1032538199438*r^6 + 1403548776549*r^5*s + 2318330739478*r^5 + 2907498260676*r^4*s + 1063051773098*r^4 + 733234252441*r^3*s - 184865162404*r^3 - 330184298499*r^2*s - 145405763080*r^2 - 145398557445*r*s - 283901*r - s + 1, (8862515485101, 0), 4436, 124.04], [96, 6, -227052, r^25 + 3051096*r^24 - 290572*r^23*s + 1552031591*r^23 - 176860288*r^22*s + 29534318739*r^22 - 9675191726*r^21*s + 356205941990*r^21 - 188051745667*r^20*s + 1072093976348*r^20 - 1790299156913*r^19*s - 1240874767416*r^19 - 6914295920549*r^18*s - 9063184572503*r^18 - 11454855113745*r^17*s - 18001978220035*r^17 - 1922952484190*r^16*s + 4913654939260*r^16 + 36170267753210*r^15*s + 71570548950901*r^15 + 42881340604146*r^14*s - 7720001883675*r^14 - 61302911613380*r^13*s - 114100146362100*r^13 - 55398306395927*r^12*s + 62391376575840*r^12 + 95290805990755*r^11*s + 92249328226463*r^11 + 17177796229487*r^10*s - 101469217170880*r^10 - 101425893130143*r^9*s - 34704750912506*r^9 + 15154695637735*r^8*s + 69879029712344*r^8 + 58539617809689*r^7*s - 1955427468169*r^7 - 16884969757191*r^6*s - 21203706997696*r^6 - 15482284449393*r^5*s + 5316392623565*r^5 + 6455569626669*r^4*s + 1873546700920*r^4 + 979995375179*r^3*s - 1052676203566*r^3 - 893395242561*r^2*s + 159281397007*r^2 + 159281106447*r*s + r, (-38323638007963, 0), 4383, 143.89], [72, 3, -228123, r^19 - 2620450*r^18 + 299288*r^17*s - 45728994*r^17 + 19550385*r^16*s - 122317482*r^16 + 226428042*r^15*s + 656179719*r^15 + 717185865*r^14*s + 1676666569*r^14 - 543118648*r^13*s - 2398777585*r^13 - 4380289901*r^12*s - 5929649520*r^12 - 2182394360*r^11*s + 2530048563*r^11 + 6466938426*r^10*s + 7676210435*r^10 + 5308799940*r^9*s - 154835675*r^9 - 3796851926*r^8*s - 4915423615*r^8 - 4733483216*r^7*s - 1534356706*r^7 - 83087434*r^6*s + 1277451269*r^6 + 2265144760*r^5*s + 1913706779*r^5 + 749538109*r^4*s - 1486776741*r^4 - 1195358998*r^3*s + 291330976*r^3 + 295903605*r^2*s - 226102*r^2 + 299296*r*s - 299298*r - s + 1, (-5238040787, 0), 4487, 151.29], [80, 1, -229432, r^21 + 174535433*r^20 - 310873*r^19*s + 1842039923*r^19 - 1112625966*r^18*s - 3305950927*r^18 - 7203122653*r^17*s - 25339462497*r^17 + 387062432*r^16*s + 12276752529*r^16 + 61826036179*r^15*s + 134943723842*r^15 + 65116173666*r^14*s + 26424106551*r^14 - 172090887302*r^13*s - 315190733986*r^13 - 327295986244*r^12*s - 225408440855*r^12 + 12139482737*r^11*s + 223020611387*r^11 + 356999869522*r^10*s + 258732311771*r^10 + 197376244105*r^9*s + 20378147362*r^9 - 57690026024*r^8*s - 54216872968*r^8 - 98386877832*r^7*s - 60708881674*r^7 - 71425828360*r^6*s - 40916684764*r^6 - 17519146518*r^5*s + 13659812768*r^5 + 27922624964*r^4*s + 18526098182*r^4 + 15676070886*r^3*s - 662159259*r^3 - 2400227816*r^2*s - 1910427914*r^2 - 1910117051*r*s - r, (-39600265895, 0), 4451, 146.55], [96, 2, -230860, r^24 + 7818321*r^23 - 322770*r^22*s + 4605118456*r^22 - 263309453*r^21*s + 168491493610*r^21 - 42960423581*r^20*s + 1418246363820*r^20 - 934784089701*r^19*s + 2618736043728*r^19 - 7119368197461*r^18*s - 14140325873919*r^18 - 20996170982543*r^17*s - 59909915201944*r^17 + 3502358086353*r^16*s + 777442538745*r^16 + 159122133928295*r^15*s + 316474289674747*r^15 + 271257368448315*r^14*s + 337271220180501*r^14 - 216635447842092*r^13*s - 609741988552557*r^13 - 1026298342299542*r^12*s - 1196632784934520*r^12 - 554654244703301*r^11*s + 200292572102007*r^11 + 1140546041628977*r^10*s + 1536648931519258*r^10 + 1370406974836622*r^9*s + 477156545643186*r^9 - 301671380325666*r^8*s - 888108010945794*r^8 - 1049408137037428*r^7*s - 486874235244892*r^7 - 195852655681200*r^6*s + 240436665255025*r^6 + 351977380322664*r^5*s + 176898467075140*r^5 + 129157115271008*r^4*s - 28518009940147*r^4 - 52163520367808*r^3*s - 28069919705547*r^3 - 25264683300464*r^2*s + 1183621654629*r^2 + 2805427914665*r*s + 1621811173481*r + 1621810850723*s + 1, (-669489429101977, 0), 4380, 129.30], [92, 1, -231931, r^24 - 2545350*r^23 + 332360*r^22*s - 655463134*r^22 + 53445913*r^21*s - 14422315632*r^21 + 5294704351*r^20*s - 15383999488*r^20 + 62923740018*r^19*s + 198706969144*r^19 + 124904397707*r^18*s + 155568084062*r^18 - 257450191363*r^17*s - 574608216857*r^17 - 728318715836*r^16*s - 1189075518712*r^16 - 44948884736*r^15*s + 150408650203*r^15 + 2757217227927*r^14*s + 5484192521432*r^14 + 4052673443891*r^13*s + 2058891386463*r^13 - 3826625092775*r^12*s - 8875105050662*r^12 - 8720626773006*r^11*s - 4085112645864*r^11 + 1042626733504*r^10*s + 5809794020410*r^10 + 6940034602721*r^9*s + 3236406402510*r^9 + 1477667457869*r^8*s - 1212835765136*r^8 - 2073033739584*r^7*s - 1133283877546*r^7 - 1102832786075*r^6*s - 240602788946*r^6 - 23049757367*r^5*s + 152083488479*r^5 + 247711078652*r^4*s + 124654897924*r^4 + 108157031870*r^3*s - 4019051041*r^3 - 16778627835*r^2*s - 12798869600*r^2 - 12799647917*r*s - 332373*r - s + 1, (5885466004268, 0), 4396, 136.90], [52, 1, -234787, 359347*r^13 + r^12*s - 1008916*r^12 - 350694*r^11*s + 899833*r^11 + 1032505*r^10*s - 34950*r^10 - 5605*r^9*s + 795706*r^9 - 1508948*r^8*s - 1826639*r^8 + 369820*r^7*s + 303257*r^7 + 158149*r^6*s + 964552*r^6 + 354737*r^5*s - 2981254*r^5 - 1574932*r^4*s + 5343707*r^4 + 2447792*r^3*s - 4771431*r^3 - 1474535*r^2*s + 2123780*r^2 + 318383*r*s - 359353*r - s + 1, (-141681, 0), 4572, 166.89], [72, 1, -237643, r^19 - 5878881*r^18 + 388313*r^17*s - 222044964*r^17 + 54786719*r^16*s - 1773426863*r^16 + 1236860581*r^15*s + 28435167*r^15 + 8325236009*r^14*s + 21921083867*r^14 + 12865081988*r^13*s + 9602390535*r^13 - 27527293878*r^12*s - 68470365337*r^12 - 54300313227*r^11*s - 15207234988*r^11 + 34068409261*r^10*s + 71212650190*r^10 + 65713084809*r^9*s + 15328152730*r^9 - 6039805563*r^8*s - 19098218662*r^8 - 26684303841*r^7*s - 13174258477*r^7 - 10917751141*r^6*s - 1597621263*r^6 + 2214569878*r^5*s + 3719075528*r^5 + 4045588208*r^4*s + 587659689*r^4 + 208888238*r^3*s - 444072113*r^3 - 428550098*r^2*s - 2772333*r^2 + 388321*r*s - 388323*r - s + 1, (-11106336838, 0), 4481, 138.28], [96, 1, -239547, r^25 + 24600990*r^24 + 408892*r^23*s + 2043797265*r^23 - 415741312*r^22*s - 7092763618*r^22 - 8141142798*r^21*s - 137545395910*r^21 + 47332505212*r^20*s + 273163423603*r^20 + 437286351432*r^19*s + 1393876138098*r^19 - 263734784799*r^18*s - 2937820256568*r^18 - 3139980265551*r^17*s - 7634356032441*r^17 + 3267295344541*r^16*s + 14413917938892*r^16 + 21151497073893*r^15*s + 35269171111028*r^15 + 1494461028763*r^14*s - 25036583847479*r^14 - 67331196204421*r^13*s - 94063889557214*r^13 - 61576990290006*r^12*s - 12819466097042*r^12 + 63268643654454*r^11*s + 109043930220935*r^11 + 113639693246242*r^10*s + 58733182993734*r^10 + 1362496699980*r^9*s - 55960173180846*r^9 - 78663076742030*r^8*s - 47965831499379*r^8 - 28557035328274*r^7*s + 11691337275114*r^7 + 23855748057669*r^6*s + 16889581122476*r^6 + 14219610846989*r^5*s - 425259711071*r^5 - 2954109873391*r^4*s - 2811439575728*r^4 - 2719665763827*r^3*s - 98610311296*r^3 + 91900950855*r^2*s + 190539543223*r^2 + 190539952127*r*s + r, (46827592712050, 0), 4372, 134.64], [88, 1, -243355, -2*r^23 + 2135058*r^22 - 905731*r^21*s - 828675774*r^21 + 61798390*r^20*s - 28515072837*r^20 + 7061540747*r^19*s - 392916854567*r^19 + 177297798785*r^18*s - 2659411401097*r^18 + 2173013081113*r^17*s - 7817339666223*r^17 + 14854445296861*r^16*s + 976777270233*r^16 + 58090571805663*r^15*s + 63317194090472*r^15 + 125488542701592*r^14*s + 143718292863227*r^14 + 120320530223332*r^13*s + 82588463639292*r^13 - 38734330846152*r^12*s - 109530135166418*r^12 - 188630281676717*r^11*s - 146150634852043*r^11 - 119971670880849*r^10*s - 5610520785515*r^10 + 12292927484524*r^9*s + 12340007469391*r^9 - 9442380833765*r^8*s - 64515858627286*r^8 - 38339455277876*r^7*s - 9304035231570*r^7 + 46742095744302*r^6*s + 74230049028156*r^6 + 81153695141680*r^5*s + 36698936561240*r^5 + 10967710887960*r^4*s - 19943083648092*r^4 - 30426854509996*r^3*s - 15181363650141*r^3 - 12235584601925*r^2*s + 1193561405764*r^2 + 2945860619553*r*s + 1752306200793*r + 1752307559421*s + 3, (85560029761264, 0), 4404, 119.48], [84, 1, -246211, 488726*r^21 + r^20*s + 76832032*r^20 - 625074*r^19*s + 2320273442*r^19 - 695388353*r^18*s + 1202192218*r^18 - 9815050617*r^17*s - 40613942046*r^17 - 11048386746*r^16*s + 44417539397*r^16 + 66065887042*r^15*s + 102846164572*r^15 - 31193082776*r^14*s - 264014554747*r^14 - 158158641732*r^13*s + 99248113026*r^13 + 193625225951*r^12*s + 205058773895*r^12 + 77682861228*r^11*s - 132099273566*r^11 - 171640245594*r^10*s - 114526290128*r^10 - 27416033318*r^9*s + 113018273548*r^9 + 101776116495*r^8*s - 1940755216*r^8 - 19717322832*r^7*s - 21883531012*r^7 - 16592361781*r^6*s + 4739028894*r^6 + 4557810949*r^5*s + 939018876*r^5 + 1165448956*r^4*s - 72061685*r^4 + 29539004*r^3*s + 217349634*r^3 + 139470800*r^2*s - 167440789*r^2 - 171703010*r*s - 488736*r - s + 1, (-97838875661, 0), 4420, 154.41], [64, 1, -251923, r^17 - 6327468*r^16 + 568420*r^15*s - 52873895*r^15 + 38393617*r^14*s + 199154726*r^14 + 187328098*r^13*s + 395536025*r^13 - 274836706*r^12*s - 1303583614*r^12 - 984831206*r^11*s - 113357396*r^11 + 911013549*r^10*s + 2064739595*r^10 + 988999426*r^9*s - 1344760377*r^9 - 1583944320*r^8*s - 963159572*r^8 + 47717796*r^7*s + 1384580723*r^7 + 1190175317*r^6*s + 55282437*r^6 - 253324572*r^5*s - 333245589*r^5 - 351586525*r^4*s - 48247999*r^4 + 5095852*r^3*s + 56521640*r^3 + 61208301*r^2*s - 4615930*r^2 + 278890*r*s + 841044*r + 1409471*s + 1, (38788437, 0), 4508, 150.81], [96, 2, -253708, r^25 + 8123240*r^24 - 595720*r^23*s + 6019959146*r^23 - 525643146*r^22*s + 131700241213*r^22 - 45635763354*r^21*s + 582730443074*r^21 - 655689313027*r^20*s - 547617671710*r^20 - 3096310874479*r^19*s - 6175976759783*r^19 - 4206419985023*r^18*s - 4269902996976*r^18 + 6093053455011*r^17*s + 15076653264202*r^17 + 17452625848775*r^16*s + 14897056455033*r^16 + 571286769763*r^15*s - 14750692444080*r^15 - 22101508399214*r^14*s - 17637403982736*r^14 - 9127050699150*r^13*s + 5499105570544*r^13 + 11622747607814*r^12*s + 9459288908842*r^12 + 7664907742338*r^11*s - 16522121969*r^11 - 1916114908300*r^10*s - 1920718452337*r^10 - 2145413948062*r^9*s - 482314010774*r^9 - 306819347289*r^8*s + 116693457625*r^8 + 182688868419*r^7*s + 85947702800*r^7 + 41495438392*r^6*s - 63874793607*r^6 - 66742722868*r^5*s - 28971463480*r^5 - 8358391209*r^4*s + 14234154618*r^4 + 21353218087*r^3*s + 6644735070*r^3 + 7581562435*r^2*s + 939589179*r^2 + 938993471*r*s + r, (-4106244376367, 0), 4359, 137.23], [96, 3, -253827, r^24 - 8234664*r^23 + 597549*r^22*s - 354284937*r^22 + 79804306*r^21*s - 5170374298*r^21 + 2232433920*r^20*s - 34235723736*r^20 + 28447185772*r^19*s - 67899652388*r^19 + 185923881436*r^18*s + 204149276871*r^18 + 589261294044*r^17*s + 1031762612994*r^17 + 644755880511*r^16*s + 1269186588540*r^16 - 1244635141624*r^15*s - 1266112893832*r^15 - 5541316346553*r^14*s - 6684209020473*r^14 - 8371215508522*r^13*s - 7355200279810*r^13 - 3125416819750*r^12*s + 1200914966314*r^12 + 5937487418268*r^11*s + 3681829263084*r^11 + 7547070038928*r^10*s + 4080229616277*r^10 + 9542812283164*r^9*s + 13979374910734*r^9 + 9326252069049*r^8*s + 2877250111524*r^8 - 9027651845504*r^7*s - 16976021338664*r^7 - 16596183766223*r^6*s - 5681437766475*r^6 + 1260957274290*r^5*s + 7846786405218*r^5 + 8472609416730*r^4*s + 2315464247328*r^4 + 603169436532*r^3*s - 1734781860932*r^3 - 1871527855338*r^2*s - 295964759403*r^2 - 136761509784*r*s + 159200392950*r + 159200990511*s + 1, (-4388006397790, 0), 4358, 133.27], [100, 1, -254779, 612600*r^25 + r^24*s + 502294600*r^24 - 26777151*r^23*s + 40410758417*r^23 - 6323527996*r^22*s + 917336123393*r^22 - 295452591646*r^21*s + 8679731573090*r^21 - 5261312119920*r^20*s + 38885131460097*r^20 - 46976035639279*r^19*s + 70694112728675*r^19 - 241882499542230*r^18*s - 78622187693199*r^18 - 774407685096400*r^17*s - 706964930017672*r^17 - 1572518371519070*r^16*s - 1686469960522267*r^16 - 1831141727599255*r^15*s - 1885182491322463*r^15 - 305072857366426*r^14*s + 123688420954253*r^14 + 2969474726757040*r^13*s + 3568889902438058*r^13 + 5127632517110194*r^12*s + 4495899306952117*r^12 + 2765452614719481*r^11*s + 625684046172553*r^11 - 2618179577579632*r^10*s - 3704236313666677*r^10 - 4894245986064308*r^9*s - 3157552533799428*r^9 - 1847951653075556*r^8*s + 321466566768163*r^8 + 1661235664018201*r^7*s + 1640095021077727*r^7 + 1738034093446986*r^6*s + 546028105696171*r^6 + 168182743157230*r^5*s - 288197664103722*r^5 - 427864499801294*r^4*s - 189709874958169*r^4 - 159140230329791*r^3*s + 11089354629097*r^3 + 30571486338198*r^2*s + 19482426089831*r^2 + 19482406663934*r*s + 612612*r + s - 1, (-2440839010004121, 0), 4339, 124.67], [80, 1, -256683, r^21 + 54190060*r^20 + 643942*r^19*s + 126392109*r^19 - 171539354*r^18*s - 191889116*r^18 - 640286354*r^17*s - 1511794292*r^17 - 666917110*r^16*s - 112472748*r^16 + 2445655076*r^15*s + 6475370866*r^15 + 2720854264*r^14*s - 2774198421*r^14 - 7115205064*r^13*s - 9164795562*r^13 - 5782307571*r^12*s - 4436575923*r^12 + 8285299443*r^11*s + 25102688222*r^11 + 19802727654*r^10*s + 3989486121*r^10 - 17353425642*r^9*s - 39556897694*r^9 - 20747596869*r^8*s + 21777103736*r^8 + 24303304655*r^7*s + 9258588746*r^7 - 681220201*r^6*s - 16099806733*r^6 - 9408468277*r^5*s + 10408934422*r^5 + 7467583954*r^4*s - 4568365449*r^4 - 3741841892*r^3*s + 1261162567*r^3 + 1160081297*r^2*s - 159778959*r^2 - 160422911*r*s - r, (4441011518, 0), 4430, 157.54], [80, 1, -257635, r^20 + 7720471*r^19 + 660024*r^18*s + 41513072*r^18 - 28817831*r^17*s + 217983420*r^17 - 232317939*r^16*s - 539988129*r^16 - 1101995371*r^15*s - 3202337168*r^15 + 132869735*r^14*s + 8410517694*r^14 + 5720550785*r^13*s + 20871828479*r^13 - 17532494437*r^12*s - 50584269987*r^12 - 76162060648*r^11*s - 106374855214*r^11 - 19144590984*r^10*s + 79309427736*r^10 + 153802105736*r^9*s + 169999403202*r^9 + 89160841884*r^8*s - 59428126521*r^8 - 115085128360*r^7*s - 91588245945*r^7 - 64962147372*r^6*s + 14633239476*r^6 + 27871868743*r^5*s + 14539818482*r^5 + 15836904483*r^4*s + 3855099369*r^4 + 1004071419*r^3*s - 3469358962*r^3 - 2593291067*r^2*s + 1335758266*r^2 + 934555071*r*s - 413543869*r - 414203903*s - 1, (1144884021, 0), 4430, 146.40], [80, 1, -257992, r^20 + 548050337*r^19 - 666993*r^18*s + 10291244284*r^18 - 4095676126*r^17*s + 14016328389*r^17 - 44917744504*r^16*s - 138645488222*r^16 - 106572411684*r^15*s - 253912406941*r^15 + 199631494089*r^14*s + 845617284689*r^14 + 792593197534*r^13*s + 925202045019*r^13 - 671453708099*r^12*s - 2999890136691*r^12 - 2270446566784*r^11*s - 444135023425*r^11 + 2058892230577*r^10*s + 4803305812472*r^10 + 2824260854530*r^9*s - 1587117744127*r^9 - 3244464276028*r^8*s - 3360122129342*r^8 - 1667309053492*r^7*s + 1659304347135*r^7 + 2224447123177*r^6*s + 1202141434924*r^6 + 575132489102*r^5*s - 624167483653*r^5 - 737468963436*r^4*s - 228103266419*r^4 - 112694133304*r^3*s + 113166257784*r^3 + 121421556232*r^2*s + 16411800753*r^2 + 9074066664*r*s - 7881115510*r - 7880448527*s - 1, (-2779314991327, 0), 4429, 138.46], [96, 4, -260848, r^24 + 31048293*r^23 - 717392*r^22*s + 2228287808*r^22 - 404269689*r^21*s + 31074539652*r^21 - 13916871667*r^20*s + 211849243586*r^20 - 168277062817*r^19*s + 1098018662765*r^19 - 1258621889821*r^18*s + 2978344714573*r^18 - 7009401130570*r^17*s - 3665237071410*r^17 - 24869743236664*r^16*s - 38807792084283*r^16 - 41604986085262*r^15*s - 59084642999264*r^15 + 9003755812880*r^14*s + 49121642681084*r^14 + 134007739852190*r^13*s + 179903609970081*r^13 + 129744054163650*r^12*s + 43202017446437*r^12 - 98712596441293*r^11*s - 187865893268684*r^11 - 211619470017629*r^10*s - 117798644206885*r^10 - 28939330052287*r^9*s + 70260518500327*r^9 + 120168115221651*r^8*s + 84024682559138*r^8 + 67997349040806*r^7*s + 8215620541301*r^7 - 19466093108586*r^6*s - 31228207444680*r^6 - 34598354019483*r^5*s - 11306954563862*r^5 - 2982039178779*r^4*s + 9008873217910*r^4 + 9339343648683*r^3*s + 1344377921565*r^3 + 33022971759*r^2*s - 1608934600669*r^2 - 1311260646312*r*s + 297698546176*r + 297697828796*s + 1, (-42431004304136, 0), 4352, 125.90], [68, 1, -263347, 765079*r^17 + r^16*s + 22497889*r^16 - 8542553*r^15*s - 47254990*r^15 - 68548563*r^14*s - 52951714*r^14 - 14948891*r^13*s + 131026481*r^13 - 12572333*r^12*s - 248588459*r^12 - 291244698*r^11*s - 459491176*r^11 + 182438184*r^10*s + 851368692*r^10 + 1011583936*r^9*s + 835636614*r^9 + 112080468*r^8*s - 782666774*r^8 - 1079949488*r^7*s - 636725904*r^7 - 313461620*r^6*s + 187784476*r^6 + 369073730*r^5*s + 253086489*r^5 + 162561855*r^4*s - 41430677*r^4 - 45805895*r^3*s - 26635048*r^3 - 16560553*r^2*s + 5161200*r^2 + 2739299*r*s + 765087*r + s - 1, (-36599409, 0), 4482, 153.74], [68, 1, -266203, 823239*r^17 + r^16*s + 19004887*r^16 - 7890771*r^15*s - 25540385*r^15 - 67554114*r^14*s - 161970061*r^14 - 28327208*r^13*s + 118650186*r^13 + 272654063*r^12*s + 441745556*r^12 + 150230211*r^11*s - 236681255*r^11 - 541227479*r^10*s - 717443449*r^10 - 317731686*r^9*s + 340041081*r^9 + 617203301*r^8*s + 629198003*r^8 + 294260917*r^7*s - 336075849*r^7 - 477893788*r^6*s - 318574499*r^6 - 126712939*r^5*s + 209718208*r^5 + 224603550*r^4*s + 71895506*r^4 + 10264181*r^3*s - 82495400*r^3 - 62742003*r^2*s + 15769210*r^2 + 14464371*r*s + 823247*r + s - 1, (-29351671, 0), 4480, 156.86], [80, 1, -268107, r^20 + 72479083*r^19 + 864349*r^18*s + 4589054364*r^18 - 948453086*r^17*s + 36347072185*r^17 - 25102419980*r^16*s + 27895102114*r^16 - 174028502416*r^15*s - 316845110073*r^15 - 402592662343*r^14*s - 573763932380*r^14 - 18700010144*r^13*s + 424043287245*r^13 + 1054130980652*r^12*s + 1371125446494*r^12 + 894305024046*r^11*s + 58187541003*r^11 - 853441785783*r^10*s - 1351099807303*r^10 - 1273570730298*r^9*s - 418033341423*r^9 + 159614278791*r^8*s + 653611926592*r^8 + 735036012078*r^7*s + 262404481442*r^7 + 88785626390*r^6*s - 165926353795*r^6 - 197424186400*r^5*s - 58165142818*r^5 - 30079548613*r^4*s + 29488161331*r^4 + 32050701754*r^3*s + 7192646850*r^3 + 3009792352*r^2*s - 3415566839*r^2 - 4455658294*r*s - 1118621016*r - 1119485375*s - 1, (-52249038880, 0), 4422, 135.47], [96, 3, -270963, r^24 - 7880135*r^23 + 929350*r^22*s + 60173377*r^22 + 35439421*r^21*s + 2374415075*r^21 - 679120217*r^20*s - 9378160314*r^20 - 8240413302*r^19*s - 142006663839*r^19 + 49109449680*r^18*s + 81523796255*r^18 + 518878671483*r^17*s + 1983710750099*r^17 + 359511689765*r^16*s + 65193925196*r^16 - 4394275563572*r^15*s - 11191537199651*r^15 - 6205206378710*r^14*s - 1961176437023*r^14 + 13052513476805*r^13*s + 30563986695987*r^13 + 20708527620527*r^12*s + 4040423221324*r^12 - 23397895419998*r^11*s - 48322377857649*r^11 - 37347959432796*r^10*s - 6025330830951*r^10 + 22364651109273*r^9*s + 43135117084629*r^9 + 37088519904039*r^8*s + 5742677264328*r^8 - 10441051132656*r^7*s - 21228405915577*r^7 - 19753001170350*r^6*s - 2711860328437*r^6 + 2219761170707*r^5*s + 5721570120493*r^5 + 5598329076289*r^4*s + 591083305298*r^4 - 168195571058*r^3*s - 804220453389*r^3 - 806564646696*r^2*s - 49657340023*r^2 - 2333842863*r*s + 47323981229*r + 47324910591*s + 1, (-10586822082415, 0), 4343, 129.25], [72, 1, -271915, r^19 + 13328572*r^18 + 952061*r^17*s - 63573819*r^17 - 39535241*r^16*s + 563632505*r^16 + 92079556*r^15*s + 2847735966*r^15 - 2770079516*r^14*s - 10733932828*r^14 - 10451739910*r^13*s - 15095749646*r^13 + 8341167222*r^12*s + 34178490154*r^12 + 39123731784*r^11*s + 33253706955*r^11 - 2015473720*r^10*s - 42032245508*r^10 - 52274306361*r^9*s - 32008140301*r^9 - 10604446995*r^8*s + 19619813043*r^8 + 26799596904*r^7*s + 12980967522*r^7 + 8766635400*r^6*s - 2704966016*r^6 - 4392734942*r^5*s - 1872056898*r^5 - 1770709314*r^4*s + 286377458*r^4 + 268042460*r^3*s - 12061507*r^3 + 74073132*r^2*s + 20945104*r^2 + 952069*r*s - 952071*r - s + 1, (52978792901, 0), 4457, 144.99], [96, 5, -273700, r^25 - 984476979*r^24 - 994994*r^23*s - 29885207131*r^23 + 10433136741*r^22*s + 111291792603*r^22 + 99041732051*r^21*s + 358493872658*r^21 - 298941940822*r^20*s - 2076091239823*r^20 - 693847481752*r^19*s + 2592356716651*r^19 + 2881303453487*r^18*s + 2700810962799*r^18 - 2736702333751*r^17*s - 14912767444164*r^17 - 3163293780640*r^16*s + 23972682024673*r^16 + 17285014596722*r^15*s - 1222435269475*r^15 - 22889512370359*r^14*s - 54848516033505*r^14 - 12538429466661*r^13*s + 68987349815060*r^13 + 57771349848470*r^12*s + 4630179302599*r^12 - 35366322981152*r^11*s - 76798327845979*r^11 - 34354341848731*r^10*s + 56687235961273*r^10 + 54144209887023*r^9*s + 8765691818924*r^9 - 12542599008108*r^8*s - 33544934471509*r^8 - 19836414973314*r^7*s + 16410047313183*r^7 + 15618977371659*r^6*s + 791740727917*r^6 - 2042040563175*r^5*s - 4030757856086*r^5 - 2521686130650*r^4*s + 1833725523099*r^4 + 1485974765724*r^3*s - 380176113259*r^3 - 347310867831*r^2*s + 31871813557*r^2 + 31870818575*r*s + r, (-22738381816065, 0), 4341, 148.44], [96, 5, -276675, r^25 + 87217427*r^24 + 1073480*r^23*s + 20368168323*r^23 - 2172896031*r^22*s + 513003683775*r^22 - 159452226087*r^21*s + 3387201780484*r^21 - 2737962246080*r^20*s + 1491483325357*r^20 - 17069699088040*r^19*s - 49059468991141*r^19 - 32367867095995*r^18*s - 117132376533379*r^18 + 85674837708553*r^17*s + 161441510519856*r^17 + 451281074508100*r^16*s + 832042028250015*r^16 + 412851639757232*r^15*s + 371939600574519*r^15 - 1079862066711007*r^14*s - 1999246020309741*r^14 - 2608496319208643*r^13*s - 2640662492440802*r^13 - 689667128409524*r^12*s + 1140369937880671*r^12 + 3360520180131164*r^11*s + 3929517474026653*r^11 + 3281916538839091*r^10*s + 997111778991111*r^10 - 1055858490551213*r^9*s - 2376196548088900*r^9 - 2806313675117052*r^8*s - 1343244608426715*r^8 - 545346601430092*r^7*s + 627045955003381*r^7 + 976795876264487*r^6*s + 541612128021409*r^6 + 411467240080539*r^5*s - 62306649429728*r^5 - 143143682851488*r^4*s - 93847414131669*r^4 - 86977245702292*r^3*s + 725407082361*r^3 + 6871334700371*r^2*s + 6146024496811*r^2 + 6146025570303*r*s + r, (-682991107189933, 0), 4338, 125.29], [96, 1, -277627, r^24 - 16523214*r^23 + 1099314*r^22*s - 636092624*r^22 + 152601736*r^21*s - 7097497271*r^21 + 3771002056*r^20*s - 28507155354*r^20 + 36784980603*r^19*s - 27770110968*r^19 + 175335767595*r^18*s + 71042892546*r^18 + 491382229417*r^17*s + 461883707531*r^17 + 975537897483*r^16*s + 1743356511588*r^16 + 859655228570*r^15*s + 1690412663674*r^15 - 2613248043960*r^14*s - 4757644526940*r^14 - 8468143678398*r^13*s - 10072637085315*r^13 - 5654674650986*r^12*s - 762106297408*r^12 + 8011217371633*r^11*s + 11587222731876*r^11 + 13829661573113*r^10*s + 8930368219306*r^10 + 3667693267007*r^9*s - 2162592947451*r^9 - 7432776450891*r^8*s - 7291865240508*r^8 - 7558612714594*r^7*s - 3147206084410*r^7 - 523382011608*r^6*s + 2144796533680*r^6 + 3299116737150*r^5*s + 1882434406123*r^5 + 1405803588914*r^4*s - 197016055114*r^4 - 529059456329*r^3*s - 384376837692*r^3 - 360045349853*r^2*s - 3627055962*r^2 + 24312271421*r*s + 27932698049*r + 27933797375*s + 1, (3770236873637, 0), 4338, 130.58], [88, 1, -279412, 2*r^23 - 2447443321*r^22 - 2296923*r^21*s - 58783960079*r^21 + 21151543768*r^20*s - 297790808363*r^20 + 276950133642*r^19*s - 2240115683956*r^19 + 2012674431494*r^18*s - 4521428562511*r^18 + 12884283901599*r^17*s + 18575364646401*r^17 + 38641751729795*r^16*s + 61132817174891*r^16 + 29294424038073*r^15*s + 7012843840185*r^15 - 69625283291413*r^14*s - 122600292564278*r^14 - 120258487599230*r^13*s - 62444709055434*r^13 + 14538860835807*r^12*s + 97035617141601*r^12 + 98320716865790*r^11*s + 25387433810938*r^11 - 12434623389528*r^10*s - 69555397756691*r^10 - 34712823428591*r^9*s + 34002436727201*r^9 + 61990653581096*r^8*s + 64487984431331*r^8 + 33588809359568*r^7*s - 21390155603480*r^7 - 41848530212096*r^6*s - 31909212370031*r^6 - 25098486754109*r^5*s + 1807353488031*r^5 + 7161360349561*r^4*s + 5668773447229*r^4 + 5599826689145*r^3*s + 136731317733*r^3 - 95106219335*r^2*s - 258792254542*r^2 - 235091659668*r*s + 27397600122*r + 27401045475*s - 3, (148139802324484, 0), 4375, 137.14], [68, 1, -280483, 1180642*r^17 + r^16*s + 51043212*r^16 - 13546240*r^15*s + 120004626*r^15 - 229809994*r^14*s - 488797524*r^14 - 689712153*r^13*s - 412899302*r^13 - 342628039*r^12*s - 95806449*r^12 - 293311955*r^11*s - 1144115492*r^11 + 42565585*r^10*s + 1484657248*r^10 + 1913883396*r^9*s + 1228664456*r^9 + 416788465*r^8*s - 784697648*r^8 - 845081555*r^7*s - 24638996*r^7 - 95381970*r^6*s - 83794150*r^6 - 122022353*r^5*s - 86917806*r^5 - 60094014*r^4*s - 26173340*r^4 - 8439404*r^3*s - 19115650*r^3 + 13772861*r^2*s + 39813364*r^2 + 35712280*r*s + 1180650*r + s - 1, (754165320, 0), 4471, 151.14], [100, 2, -282268, -1234290*r^25 + r^24*s - 90802337*r^24 + 16012772*r^23*s - 1309048953*r^23 + 501732606*r^22*s - 12581748342*r^22 + 7147214544*r^21*s - 52274502557*r^21 + 67427073744*r^20*s + 81549302497*r^20 + 298006981517*r^19*s + 1073783842256*r^19 + 199113033090*r^18*s + 297349745386*r^18 - 2526518675979*r^17*s - 7251703355864*r^17 - 3901493300405*r^16*s - 223090932294*r^16 + 8782490213443*r^15*s + 21118376508155*r^15 + 10233413298309*r^14*s - 12493404364217*r^14 - 20033350578198*r^13*s - 25835352180518*r^13 + 2012877537717*r^12*s + 56221469320066*r^12 + 32654262911574*r^11*s - 22719932485472*r^11 - 49781938891774*r^10*s - 69828318756059*r^10 - 14245344196702*r^9*s + 80177532880731*r^9 + 71579681451191*r^8*s + 8322063348657*r^8 - 22690075431213*r^7*s - 48342375213511*r^7 - 31019975032138*r^6*s + 18417845304822*r^6 + 20488207521800*r^5*s + 5119809681258*r^5 + 940149146998*r^4*s - 5312820385586*r^4 - 4052722565795*r^3*s + 1387831693007*r^3 + 1260161894504*r^2*s - 127683137463*r^2 - 127681936117*r*s - 1234278*r + s - 1, (30489946543008, 0), 4314, 142.33], [96, 1, -283339, r^24 - 50816357*r^23 + 1267488*r^22*s - 7607346537*r^22 + 975627061*r^21*s - 152264150389*r^21 + 54788639357*r^20*s - 788558104880*r^20 + 781421638144*r^19*s - 261461069695*r^19 + 4204303824796*r^18*s + 6017404456275*r^18 + 9224468770261*r^17*s + 10011919922341*r^17 + 5133692328389*r^16*s - 2454453311000*r^16 - 6846689708128*r^15*s - 5797377782465*r^15 - 4319147504648*r^14*s + 5757147679571*r^14 - 1132861327439*r^13*s - 12330902950961*r^13 - 12548237739563*r^12*s - 13493061326318*r^12 + 6714229841652*r^11*s + 31400839513331*r^11 + 30284362467564*r^10*s + 18784845317973*r^10 - 9739170413929*r^9*s - 38525131372961*r^9 - 42424979982761*r^8*s - 25164642088828*r^8 - 996638479732*r^7*s + 26486062707949*r^7 + 33639563851688*r^6*s + 19153571093385*r^6 + 7763864372255*r^5*s - 10240542464035*r^5 - 14419039358777*r^4*s - 7730212747492*r^4 - 4711374296708*r^3*s + 2489095716839*r^3 + 3543560727116*r^2*s + 1580210990665*r^2 + 1053992593451*r*s - 526257806125*r - 526256538625*s + 1, (-11225086476261, 0), 4333, 144.93], [80, 1, -286195, r^21 + 12392798*r^20 + 1360322*r^19*s + 420903445*r^19 - 155157914*r^18*s - 5502079812*r^18 - 332225468*r^17*s + 13223820563*r^17 + 14719717518*r^16*s + 42786701240*r^16 - 33475660312*r^15*s - 227469020921*r^15 - 70307440190*r^14*s + 264792632593*r^14 + 298718173110*r^13*s + 261695508064*r^13 - 169469683083*r^12*s - 816055097843*r^12 - 470392027747*r^11*s + 298931489561*r^11 + 585192503704*r^10*s + 669426781911*r^10 + 264810552264*r^9*s - 448934754585*r^9 - 581739217957*r^8*s - 361608536826*r^8 - 94208496865*r^7*s + 313676301302*r^7 + 319653256307*r^6*s + 65484636967*r^6 - 7588140251*r^5*s - 85581598494*r^5 - 79365813350*r^4*s - 904486337*r^4 + 8311978450*r^3*s + 11139755673*r^3 + 9209570869*r^2*s - 1952099891*r^2 - 1953460223*r*s - r, (-143043629704, 0), 4409, 145.53], [96, 4, -289408, r^24 - 26734353*r^23 - 1472206*r^22*s - 5601997438*r^22 + 661415199*r^21*s - 125487325193*r^21 + 41587289353*r^20*s - 793191368445*r^20 + 667937534486*r^19*s - 56058534395*r^19 + 4004408139120*r^18*s + 12311721326038*r^18 + 6414201023511*r^17*s + 18101154595029*r^17 - 22848652741075*r^16*s - 68631046901972*r^16 - 76155528445600*r^15*s - 126849893065744*r^15 + 36417714763572*r^14*s + 205728430872690*r^14 + 301604640303812*r^13*s + 416606416075520*r^13 + 45915115472564*r^12*s - 347039050311143*r^12 - 671783273268520*r^11*s - 810647862025397*r^11 - 399740066355262*r^10*s + 213308019561585*r^10 + 689464761635235*r^9*s + 834229847112131*r^9 + 634485454816953*r^8*s + 32166286513435*r^8 - 303969254029608*r^7*s - 452050746101420*r^7 - 424388026646096*r^6*s - 78572909513536*r^6 + 41076610411632*r^5*s + 133167406162540*r^5 + 139271020733768*r^4*s + 27363274869391*r^4 + 6007050918264*r^3*s - 21449925459713*r^3 - 22989417877358*r^2*s - 3171723506321*r^2 - 1539794978117*r*s + 1631888544051*r + 1631887071857*s + 1, (-381638147776754, 0), 4327, 126.87], [96, 1, -290955, r^24 + 195463990*r^23 + 1529228*r^22*s - 10628974231*r^22 + 1918673056*r^21*s + 61822771870*r^21 + 27386571826*r^20*s + 139975169210*r^20 - 225173352468*r^19*s - 1654969238837*r^19 - 177694504088*r^18*s + 3144462093746*r^18 + 2879422485585*r^17*s + 2702471227416*r^17 - 3686493630903*r^16*s - 13926464786697*r^16 - 6620479981443*r^15*s + 8007813493340*r^15 + 12279761941277*r^14*s + 10880347339756*r^14 + 2881182328379*r^13*s - 9473516997479*r^13 - 10159665369509*r^12*s - 3486828956334*r^12 - 181800587062*r^11*s + 4076472084342*r^11 + 3549314368198*r^10*s - 549425830033*r^10 - 536097010750*r^9*s + 53608074646*r^9 - 48527411972*r^8*s + 137479241746*r^8 + 164249268946*r^7*s - 67023408395*r^7 - 107358287186*r^6*s - 12790033350*r^6 - 40415574283*r^5*s - 52413078020*r^5 - 15974540843*r^4*s + 29194932081*r^4 + 11190589617*r^3*s - 5024311248*r^3 - 723177819*r^2*s - 94761848*r^2 + 165070231*r*s + 469059175*r + 470588415*s + 1, (9903583332515, 0), 4326, 152.42], [72, 1, -291907, r^19 - 9129403*r^18 + 1565106*r^17*s + 49829315*r^17 + 32755218*r^16*s + 682374984*r^16 - 294626472*r^15*s - 978595129*r^15 - 2360247287*r^14*s - 6623736464*r^14 - 636457996*r^13*s + 3538264604*r^13 + 13663537854*r^12*s + 28518226416*r^12 + 12292539148*r^11*s - 1657604314*r^11 - 36994635638*r^10*s - 66792006249*r^10 - 51775746914*r^9*s - 13052041101*r^9 + 31357235991*r^8*s + 64179574915*r^8 + 58372248212*r^7*s + 9973968637*r^7 - 8876824661*r^6*s - 21701455152*r^6 - 20383835068*r^5*s - 198921277*r^5 + 1080617870*r^4*s + 1070990823*r^4 + 1288989602*r^3*s + 250581244*r^3 + 241603442*r^2*s + 3391489*r^2 + 1565114*r*s - 1565116*r - s + 1, (1959318780, 0), 4444, 142.13], [84, 1, -294763, 1677917*r^21 + r^20*s + 295420021*r^20 - 35524272*r^19*s + 6729092459*r^19 - 2183275085*r^18*s + 65079486083*r^18 - 38330814007*r^17*s + 336274053535*r^17 - 360607037298*r^16*s + 530491275045*r^16 - 1982146595813*r^15*s - 1873873138471*r^15 - 5842399939701*r^14*s - 7871720728767*r^14 - 7586088284497*r^13*s - 7576332609152*r^13 + 1574585666151*r^12*s + 6810267066376*r^12 + 16360895408688*r^11*s + 17646471525163*r^11 + 15455001613434*r^10*s + 6846879417247*r^10 - 3061901657060*r^9*s - 9244201399100*r^9 - 14058919408315*r^8*s - 9253059191940*r^8 - 7002133235396*r^7*s - 479374464368*r^7 + 2386146348615*r^6*s + 2807167475488*r^6 + 3417512363751*r^5*s + 1142415107722*r^5 + 819029428312*r^4*s - 112089669336*r^4 - 297113494679*r^3*s - 158061243558*r^3 - 185306125489*r^2*s - 27350359174*r^2 - 27331614107*r*s - 1677927*r - s + 1, (6190866338963, 0), 4383, 126.92], [72, 3, -296667, r^19 - 11848505*r^18 + 1757298*r^17*s + 136518290*r^17 + 44807534*r^16*s + 2494588970*r^16 - 936088640*r^15*s + 4353590438*r^15 - 10609322864*r^14*s - 10283792438*r^14 - 33675133252*r^13*s - 27613026960*r^13 - 50688830280*r^12*s - 40403913828*r^12 - 57443448352*r^11*s - 44306999013*r^11 - 44237353164*r^10*s + 9780925089*r^10 - 38124777434*r^9*s - 32359075114*r^9 - 141681063214*r^8*s - 199922293842*r^8 - 224387442896*r^7*s - 229171190590*r^7 - 34551585884*r^6*s + 109274785570*r^6 + 328723311540*r^5*s + 371314059964*r^5 + 324060472548*r^4*s + 89617861308*r^4 - 66071113696*r^3*s - 174573609235*r^3 - 188796434908*r^2*s - 47546483697*r^2 - 14197523430*r*s + 33342836278*r + 33346350890*s + 2, (186445538255, 0), 4441, 138.68], [96, 1, -299523, r^24 + 196528886*r^23 + 1883036*r^22*s + 36419077197*r^22 - 4289954214*r^21*s + 792210083487*r^21 - 270298209564*r^20*s + 4414155242869*r^20 - 4114981435853*r^19*s - 230820361394*r^19 - 22785920426563*r^18*s - 54725229045358*r^18 - 39293424901993*r^17*s - 88544080089403*r^17 + 71443540544947*r^16*s + 173833051582290*r^16 + 323858618058154*r^15*s + 498732870800706*r^15 + 177888719533298*r^14*s - 56940193248777*r^14 - 672988153674316*r^13*s - 1059867523874013*r^13 - 978736577839862*r^12*s - 593697738946175*r^12 + 252502586632273*r^11*s + 918668577877054*r^11 + 1310332349459231*r^10*s + 1004138749765882*r^10 + 532150300849561*r^9*s - 220857105449445*r^9 - 663764182911827*r^8*s - 646790174799850*r^8 - 584135029934922*r^7*s - 110673894275682*r^7 + 72824916615446*r^6*s + 187692350595589*r^6 + 218817247863308*r^5*s + 68921215075453*r^5 + 37814905281918*r^4*s - 23674649464703*r^4 - 33620615263401*r^3*s - 12475066990470*r^3 - 10707712272535*r^2*s + 998848527768*r^2 + 1769400000599*r*s + 770764949095*r + 770766832143*s + 1, (-127707146829092, 0), 4319, 127.12], [80, 5, -300475, r^20 - 21467466*r^19 + 1926620*r^18*s - 538416474*r^18 + 169302790*r^17*s - 2200563465*r^17 + 2678971020*r^16*s + 7989308472*r^16 + 10731272185*r^15*s + 38804372955*r^15 - 8423815467*r^14*s - 36807234142*r^14 - 108344855754*r^13*s - 227649101793*r^13 - 78991268314*r^12*s + 61013316374*r^12 + 325037350323*r^11*s + 584829722656*r^11 + 346772406697*r^10*s - 28956189815*r^10 - 480789370991*r^9*s - 794554961582*r^9 - 609834195645*r^8*s - 60871184424*r^8 + 324516972819*r^7*s + 550430751538*r^7 + 491482016633*r^6*s + 70538693671*r^6 - 87521123637*r^5*s - 188214173465*r^5 - 183013168425*r^4*s - 21957408479*r^4 + 6944657018*r^3*s + 30713377489*r^3 + 31139745268*r^2*s + 2641174631*r^2 + 454482235*r*s - 2178711305*r - 2180637935*s - 1, (-499776750001, 0), 4399, 134.87], [96, 2, -300832, r^24 - 47545662*r^23 - 1943240*r^22*s - 3575876196*r^22 + 855457622*r^21*s + 75325348828*r^21 + 10280189142*r^20*s + 2415913533758*r^20 - 649767681054*r^19*s + 16495908350118*r^19 - 12663050420898*r^18*s + 22516443318925*r^18 - 84399439441572*r^17*s - 143816401653247*r^17 - 229615406988022*r^16*s - 492664136947452*r^16 - 47753048599741*r^15*s + 16190219825260*r^15 + 1065572235895625*r^14*s + 1924445722772480*r^14 + 1790750025521949*r^13*s + 1724062249600201*r^13 - 777666538589879*r^12*s - 2771976854649740*r^12 - 4324943118266124*r^11*s - 4374670233251120*r^11 - 1989012666517336*r^10*s + 1226798094134684*r^10 + 3867577073627176*r^9*s + 4464952873519232*r^9 + 3592970586615300*r^8*s + 472908914404532*r^8 - 1310716340449620*r^7*s - 2250162892274890*r^7 - 2247926465493408*r^6*s - 541826690637829*r^6 + 33247143151806*r^5*s + 604155979317287*r^5 + 660111303145720*r^4*s + 146473740314108*r^4 + 57830716706779*r^3*s - 86769932600002*r^3 - 94159727517611*r^2*s - 12908061631552*r^2 - 7390041870609*r*s + 5517954726175*r + 5517952782947*s + 1, (-715385556697218, 0), 4318, 127.70], [96, 3, -305235, r^24 - 4660440*r^23 + 2159649*r^22*s + 5153134227*r^22 - 357910250*r^21*s + 122975214158*r^21 - 42597975744*r^20*s - 215344632480*r^20 - 497734457780*r^19*s - 4314750782648*r^19 + 954905050624*r^18*s + 9915371312091*r^18 + 11667929286984*r^17*s + 31798673005710*r^17 - 14286844440489*r^16*s - 96036482957700*r^16 - 72772394355568*r^15*s - 41003213351728*r^15 + 93643004908443*r^14*s + 286211255283315*r^14 + 157090107910610*r^13*s - 102604775032306*r^13 - 243820766961550*r^12*s - 320313133690814*r^12 - 124989423328932*r^11*s + 229007095939248*r^11 + 270595323681588*r^10*s + 139244580902529*r^10 + 14050947565720*r^9*s - 166022710495358*r^9 - 147856124613903*r^8*s - 7847580901788*r^8 + 35111344053376*r^7*s + 65152731816160*r^7 + 45361094859301*r^6*s - 17578169778039*r^6 - 25946566624506*r^5*s - 15636986987790*r^5 - 7889362508742*r^4*s + 8534659100952*r^4 + 8905985354604*r^3*s + 1527475406008*r^3 + 78104260122*r^2*s - 1744168412559*r^2 - 1449056995572*r*s + 295126193442*r + 295128353103*s + 1, (83453861833508, 0), 4314, 140.76], [96, 1, -306187, r^25 - 17720443*r^24 + 2209289*r^23*s - 355033194*r^23 + 118435134*r^22*s - 3154347708*r^22 + 2076324126*r^21*s - 4086912926*r^21 + 15530093806*r^20*s + 37167133606*r^20 + 38766048824*r^19*s + 103402781906*r^19 - 34451637070*r^18*s - 107581464379*r^18 - 303941353814*r^17*s - 559187300940*r^17 - 253673373596*r^16*s + 5093191338*r^16 + 680900921459*r^15*s + 1259243418396*r^15 + 1010653984754*r^14*s + 601250030016*r^14 - 688373805995*r^13*s - 1657358718452*r^13 - 2107481368754*r^12*s - 1740137157479*r^12 - 525274784185*r^11*s + 770362360600*r^11 + 1940373592072*r^10*s + 2039762869674*r^10 + 1698220198846*r^9*s + 471466708724*r^9 - 550412476788*r^8*s - 1227992690424*r^8 - 1375560234508*r^7*s - 583484493368*r^7 - 147134920576*r^6*s + 432342525301*r^6 + 526852564614*r^5*s + 193558714438*r^5 + 99326720982*r^4*s - 89445659712*r^4 - 102878544079*r^3*s - 22055132874*r^3 - 13453603564*r^2*s + 8603692522*r^2 + 8605901823*r*s + r, (899832721426, 0), 4314, 145.57], [80, 1, -307972, r^20 - 3470776552*r^19 - 2303759*r^18*s - 262365001623*r^18 + 47816731476*r^17*s - 3124589338849*r^17 + 1582521521764*r^16*s - 11089731969182*r^16 + 15722536089044*r^15*s + 1568442253440*r^15 + 68793077900783*r^14*s + 88751653101864*r^14 + 141504360554618*r^13*s + 176385150137640*r^13 + 86227318298347*r^12*s + 34658673992227*r^12 - 180644590089652*r^11*s - 273737903118396*r^11 - 367285537607768*r^10*s - 297035306777916*r^10 - 149599366495766*r^9*s + 34507591038546*r^9 + 214828410146012*r^8*s + 236078320314059*r^8 + 258664117792100*r^7*s + 113773936584400*r^7 + 43294057007259*r^6*s - 40356174570579*r^6 - 82377569289692*r^5*s - 51590743340063*r^5 - 52116828452156*r^4*s - 10560849092962*r^4 - 3278845450038*r^3*s + 4433572636854*r^3 + 7038216623165*r^2*s + 2324688824088*r^2 + 2621161527446*r*s + 299959606188*r + 299961909937*s - 1, (133768144827038, 0), 4393, 124.84], [96, 5, -309400, r^25 + 3718870058*r^24 - 2386376*r^23*s + 352727516398*r^23 - 59604049478*r^22*s + 3585691562382*r^22 - 2068947461390*r^21*s + 5667490630716*r^21 - 16934088986192*r^20*s - 17474819845764*r^20 - 50596471943820*r^19*s - 41517096300403*r^19 - 71277856708032*r^18*s - 62066429137413*r^18 - 77536918600570*r^17*s - 140976042301180*r^17 - 14114051239751*r^16*s + 19299477974864*r^16 + 280710204084947*r^15*s + 461382516021984*r^15 + 427951966190347*r^14*s + 271837455280585*r^14 - 120787639845029*r^13*s - 474996511652918*r^13 - 581582979663166*r^12*s - 365263294110016*r^12 - 106136904432498*r^11*s + 251052564610012*r^11 + 344253916811522*r^10*s + 200418634042368*r^10 + 98543438112430*r^9*s - 95853880618520*r^9 - 128495020639734*r^8*s - 66909221389144*r^8 - 32095739930070*r^7*s + 34284312083851*r^7 + 44660910362402*r^6*s + 22063312420087*r^6 + 11769937625780*r^5*s - 8300472005334*r^5 - 12242842494241*r^4*s - 5885734735778*r^4 - 4582957120587*r^3*s + 660399789184*r^3 + 1321579094355*r^2*s + 664876697899*r^2 + 664874311535*r*s + r, (185989982910513, 0), 4311, 140.68], [84, 2, -310828, -2466924*r^21 + r^20*s - 3890053597*r^20 + 14871337*r^19*s - 12362648150*r^19 + 19528864487*r^18*s + 109233955920*r^18 + 40093356700*r^17*s - 41113918162*r^17 - 192999057772*r^16*s - 575638679824*r^16 - 55995264459*r^15*s + 835404424854*r^15 + 906851207171*r^14*s + 780307894582*r^14 - 388456570294*r^13*s - 2027500712758*r^13 - 1465890137002*r^12*s + 75718449932*r^12 + 1168494300687*r^11*s + 2008529150860*r^11 + 1289052807144*r^10*s - 436022249502*r^10 - 1163764047446*r^9*s - 1232331757976*r^9 - 842030656131*r^8*s + 191554475698*r^8 + 479058417434*r^7*s + 430093655556*r^7 + 371593546570*r^6*s - 21090750354*r^6 - 76241907267*r^5*s - 43281621616*r^5 - 69929552062*r^4*s - 30688122344*r^4 - 8583922524*r^3*s + 9262498462*r^3 + 6728077207*r^2*s + 1337875292*r^2 + 1347673160*r*s + 2466914*r - s + 1, (-583259983194, 0), 4371, 152.55], [88, 23, -314755, r^23 + 35359037*r^22 + 2706507*r^21*s + 975682528*r^21 - 281303855*r^20*s + 4660478527*r^20 - 5053754833*r^19*s - 11753382727*r^19 - 21384696177*r^18*s - 28141796190*r^18 - 11126584518*r^17*s + 1921602217*r^17 + 28669885846*r^16*s + 42406354710*r^16 + 49727968077*r^15*s + 54025488802*r^15 - 9162476825*r^14*s - 84437242560*r^14 - 92957258925*r^13*s - 75149772749*r^13 + 10380968169*r^12*s + 118540737237*r^12 + 132572939570*r^11*s + 76341408033*r^11 - 6824665886*r^10*s - 101189028753*r^10 - 106421745685*r^9*s - 34548317406*r^9 - 5419793427*r^8*s + 30047104621*r^8 + 35908167339*r^7*s + 9781832189*r^7 + 6746632111*r^6*s - 2944538230*r^6 - 4445812564*r^5*s - 192450507*r^5 - 993702096*r^4*s - 816764290*r^4 - 279831595*r^3*s + 208909020*r^3 + 41894595*r^2*s - 62424172*r^2 - 2706517*r*s + 2706519*r + s - 1, (-112607910581, 0), 4348, 156.57], [96, 1, -315112, r^25 + 4551257768*r^24 - 2730988*r^23*s + 448300257555*r^23 - 74621371376*r^22*s + 3359826805905*r^22 - 2509148566918*r^21*s - 10201598552765*r^21 - 13579118874321*r^20*s - 51221158251478*r^20 + 15341533961005*r^19*s + 132234965376568*r^19 + 125547296248475*r^18*s + 304754060159871*r^18 - 177027214243233*r^17*s - 716403833712124*r^17 - 887670901994460*r^16*s - 1173762228498552*r^16 + 101953408928636*r^15*s + 1486393356116111*r^15 + 2206491224568528*r^14*s + 2362786669881027*r^14 + 645135222511258*r^13*s - 1599323296327993*r^13 - 2756475669560119*r^12*s - 2653178810847396*r^12 - 1344690523050253*r^11*s + 945904522280358*r^11 + 1921794041946587*r^10*s + 1746718763163685*r^10 + 1179764953824003*r^9*s - 292798643257034*r^9 - 757477035747998*r^8*s - 683209826697134*r^8 - 543537272837422*r^7*s + 47061794376009*r^7 + 171816892220712*r^6*s + 159883654463639*r^6 + 139552806409822*r^5*s - 4175927264675*r^5 - 23246509068387*r^4*s - 21846752999972*r^4 - 20402154096213*r^3*s + 110947585410*r^3 + 1469276602939*r^2*s + 1362855696459*r^2 + 1362852965483*r*s + r, (-1142647096947859, 0), 4306, 135.24], [68, 1, -320467, 3093918*r^17 + r^16*s + 288580907*r^16 - 48215425*r^15*s + 2885030580*r^15 - 1715397015*r^14*s - 193100401*r^14 - 12731341899*r^13*s - 28699791116*r^13 - 20099866202*r^12*s - 10403821267*r^12 + 24041954177*r^11*s + 58366510930*r^11 + 48161810147*r^10*s + 11406930520*r^10 - 23220072369*r^9*s - 51085300290*r^9 - 44114297485*r^8*s - 5413089056*r^8 + 11154438035*r^7*s + 20615414110*r^7 + 20084093333*r^6*s + 3449647900*r^6 - 254237565*r^5*s - 3290400504*r^5 - 4439174984*r^4*s - 1721137147*r^4 - 1302609162*r^3*s + 301099462*r^3 + 615615200*r^2*s + 423897881*r^2 + 400433820*r*s + 3093926*r + s - 1, (-13395853801, 0), 4447, 143.38], [64, 1, -323323, r^17 + 19947525*r^16 + 3306503*r^15*s - 108783437*r^15 - 13007001*r^14*s + 257011007*r^14 + 75071560*r^13*s - 242912483*r^13 - 264592146*r^12*s - 237554081*r^12 + 129905819*r^11*s + 572848498*r^11 + 566436415*r^10*s + 299981460*r^10 - 240909683*r^9*s - 907958482*r^9 - 760006935*r^8*s - 18767240*r^8 - 80767317*r^7*s + 459132954*r^7 + 350559179*r^6*s - 671438824*r^6 + 2558765*r^5*s + 438187269*r^5 + 179998921*r^4*s + 263317407*r^4 + 41473844*r^3*s - 267741545*r^3 - 129091080*r^2*s + 36137921*r^2 + 8826773*r*s + 5862401*r + 9168911*s + 1, (646200791, 0), 4467, 163.80], [88, 1, -325227, 2*r^23 + 972931353*r^22 + 6911677*r^21*s + 41561271485*r^21 - 11488742451*r^20*s + 109306516774*r^20 - 185014288304*r^19*s - 327746931274*r^19 - 640437444767*r^18*s - 1057336865002*r^18 - 398695347719*r^17*s + 92511977749*r^17 + 1418716287822*r^16*s + 2440596065497*r^16 + 1972917529326*r^15*s + 638273987444*r^15 - 1027635133317*r^14*s - 2565579563176*r^14 - 2170824275081*r^13*s - 157192583307*r^13 + 890917023244*r^12*s + 1926652961512*r^12 + 942223681881*r^11*s - 1073979048565*r^11 - 1553408980649*r^10*s - 1406870314874*r^10 - 379333631796*r^9*s + 1194154113892*r^9 + 1347379530778*r^8*s + 503265729429*r^8 + 176684706317*r^7*s - 334364971909*r^7 - 392572952724*r^6*s - 65857864591*r^6 - 14660229798*r^5*s + 44764161002*r^5 + 26747097535*r^4*s - 18505726620*r^4 - 25878568467*r^3*s - 5482371073*r^3 + 473806258*r^2*s + 2846230433*r^2 + 2904409032*r*s - 1478974914*r - 1489342461*s - 3, (1181660752075, 0), 4340, 148.74], [96, 1, -334747, r^25 + 33249354*r^24 + 4300747*r^23*s - 36027253*r^23 + 41399207*r^22*s + 920408877*r^22 + 42349956*r^21*s - 4326395467*r^21 - 622773922*r^20*s + 13527726388*r^20 + 9072554877*r^19*s + 10684055595*r^19 - 31556514151*r^18*s - 174907583778*r^18 - 6289162466*r^17*s + 382856945405*r^17 + 282060400756*r^16*s + 122294353352*r^16 - 465842757503*r^15*s - 1548165672444*r^15 - 462768486777*r^14*s + 1630978930324*r^14 + 1787345105813*r^13*s + 1250393984100*r^13 - 623402524587*r^12*s - 3278048114209*r^12 - 2129155716575*r^11*s + 994269668545*r^11 + 1882313372297*r^10*s + 1770635608293*r^10 + 727314800074*r^9*s - 1204470961583*r^9 - 1197122139894*r^8*s - 154288706176*r^8 - 33247898167*r^7*s + 6419820519*r^7 + 178024438691*r^6*s + 288708453336*r^6 + 235249983318*r^5*s - 1958724617*r^5 - 119037983060*r^4*s - 189289659002*r^4 - 98834572511*r^3*s + 114725163798*r^3 + 89969549617*r^2*s - 27688293256*r^2 - 25271431723*r*s + 2484516905*r + 2488817663*s + 1, (662575236337, 0), 4291, 147.73], [72, 1, -337603, r^19 - 24400183*r^18 + 4589661*r^17*s - 503309524*r^17 + 167465607*r^16*s - 3762665467*r^16 + 2854338087*r^15*s - 1487229792*r^15 + 18313652157*r^14*s + 32778672392*r^14 + 38096917085*r^13*s + 39337524090*r^13 + 705892069*r^12*s - 57915552463*r^12 - 55051638783*r^11*s - 56690809257*r^11 + 43892817617*r^10*s + 147754576890*r^10 + 170500813420*r^9*s + 149124946425*r^9 + 7194156948*r^8*s - 127156069441*r^8 - 227656705405*r^7*s - 199012161835*r^7 - 148158398741*r^6*s - 16280017152*r^6 + 62041055616*r^5*s + 83186762293*r^5 + 100358014876*r^4*s + 38914125997*r^4 + 25248909623*r^3*s - 4974021429*r^3 - 12699762531*r^2*s - 6583569679*r^2 - 7852170040*r*s - 1271504076*r - 1262324738*s + 2, (45252821036, 0), 4416, 134.69], [100, 1, -340459, 4896613*r^25 + r^24*s + 4861670273*r^24 - 243064815*r^23*s + 219015839801*r^23 - 50268456642*r^22*s + 1936116812845*r^22 - 1231602754156*r^21*s + 3159973612453*r^21 - 9512549783396*r^20*s - 18930677349617*r^20 - 26777398556588*r^19*s - 66762703193798*r^19 + 3837124007313*r^18*s + 16125270037642*r^18 + 168352249559880*r^17*s + 317797343570356*r^17 + 249979772300263*r^16*s + 245356568316404*r^16 - 230972624801039*r^15*s - 602871787131659*r^15 - 830863383269047*r^14*s - 836301587563531*r^14 - 244372682302677*r^13*s + 418949769392221*r^13 + 982304596502044*r^12*s + 1062718227445781*r^12 + 777439741261659*r^11*s + 45604330486740*r^11 - 427566832202484*r^10*s - 613583025035866*r^10 - 621294949691732*r^9*s - 183350825233402*r^9 - 15799706393614*r^8*s + 149962958103814*r^8 + 196836356036612*r^7*s + 76278654910427*r^7 + 57628555134813*r^6*s - 6978825586375*r^6 - 18494916692832*r^5*s - 11118258356345*r^5 - 12447141233317*r^4*s - 2272855725935*r^4 - 1579592528605*r^3*s + 436932400808*r^3 + 699670877749*r^2*s + 265676981070*r^2 + 265492675665*r*s + 4896625*r + s - 1, (485282814094909, 0), 4265, 135.50], [80, 1, -343315, r^21 + 28554708*r^20 + 5222777*r^19*s + 10815394822*r^19 - 1198321604*r^18*s + 200510491239*r^18 - 76217315379*r^17*s + 833236061273*r^17 - 998264545222*r^16*s - 873875428630*r^16 - 4548857990607*r^15*s - 9083263899466*r^15 - 6036631304878*r^14*s - 6673547866136*r^14 + 9458293791295*r^13*s + 22841662520643*r^13 + 27936001429268*r^12*s + 26754353823670*r^12 + 2851432353838*r^11*s - 22473190183170*r^11 - 38668633165396*r^10*s - 36109663148176*r^10 - 20931564145402*r^9*s + 7308914073189*r^9 + 21777787314704*r^8*s + 21848198269776*r^8 + 18299696770503*r^7*s + 1008936094024*r^7 - 4329322087920*r^6*s - 6120566774573*r^6 - 6074186081659*r^5*s - 725961603143*r^5 + 70978549594*r^4*s + 829062859446*r^4 + 846263651401*r^3*s + 69382778036*r^3 + 16400477822*r^2*s - 53047414396*r^2 - 53052637183*r*s - r, (-33741470029991, 0), 4370, 127.72], [96, 2, -350812, r^24 + 168559918*r^23 - 6178127*r^22*s + 18229398638*r^22 - 2504468957*r^21*s + 418645429112*r^21 - 136032831825*r^20*s + 2989796824196*r^20 - 2274970962144*r^19*s + 4866681199240*r^19 - 15433519608763*r^18*s - 18360488119984*r^18 - 45833530309392*r^17*s - 65268284263616*r^17 - 48020243484783*r^16*s - 38404989000365*r^16 + 41988036229975*r^15*s + 93973377391226*r^15 + 136808883994249*r^14*s + 120501109372741*r^14 + 58673796427881*r^13*s - 28365070745751*r^13 - 88357756495136*r^12*s - 72128200498117*r^12 - 91566806645790*r^11*s - 68265767938671*r^11 - 39169674215755*r^10*s - 10824568362649*r^10 + 57807702868283*r^9*s + 107836386722678*r^9 + 93000695272008*r^8*s + 20032378805603*r^8 - 29818892530692*r^7*s - 68393460156417*r^7 - 62306975552957*r^6*s - 9769985172133*r^6 + 10733414268549*r^5*s + 25778385554754*r^5 + 24401873199294*r^4*s + 3087119817594*r^4 - 2038990360093*r^3*s - 5798570268148*r^3 - 5711819010058*r^2*s - 502383766425*r^2 + 87673405317*r*s + 590170128571*r + 590163950456*s + 1, (4296325692580, 0), 4278, 143.95], [84, 1, -351883, 6327205*r^21 + r^20*s + 537673422*r^20 - 91740793*r^19*s + 7819540779*r^19 - 3440309145*r^18*s + 26309781451*r^18 - 38940625621*r^17*s - 66027200380*r^17 - 149795236710*r^16*s - 303688075121*r^16 - 94024905165*r^15*s + 37632390068*r^15 + 477326093046*r^14*s + 889019833509*r^14 + 648139189787*r^13*s + 215561640875*r^13 - 568957789919*r^12*s - 1257682884701*r^12 - 1092413905742*r^11*s - 301226178668*r^11 + 386253406956*r^10*s + 984895116806*r^10 + 868081840826*r^9*s + 109292832917*r^9 - 217626149047*r^8*s - 456388077412*r^8 - 372438930295*r^7*s + 34253689009*r^7 + 117008044761*r^6*s + 121886139913*r^6 + 86417630163*r^5*s - 31939193840*r^5 - 40582763742*r^4*s - 14035429997*r^4 - 8815518029*r^3*s + 5288696474*r^3 + 4900926864*r^2*s - 504709687*r^2 - 476240979*r*s - 6327215*r - s + 1, (448722002664, 0), 4343, 140.72], [96, 1, -353787, r^24 + 1152082848*r^23 + 6600847*r^22*s + 91863356067*r^22 - 16702260412*r^21*s + 835048853780*r^21 - 526868103636*r^20*s - 211287028135*r^20 - 3764253913262*r^19*s - 12175942383488*r^19 - 4535241630627*r^18*s - 903187987542*r^18 + 21380195888706*r^17*s + 59673379495398*r^17 + 25956678577215*r^16*s - 23908308019410*r^16 - 73652245652426*r^15*s - 135712514528964*r^15 - 40795586453601*r^14*s + 117914836449983*r^14 + 156016039310674*r^13*s + 142407584937061*r^13 + 2973712345514*r^12*s - 199844809269368*r^12 - 188762444451186*r^11*s - 59001731336999*r^11 + 49445809126371*r^10*s + 162101815220267*r^10 + 130490164013266*r^9*s - 4289423427924*r^9 - 50845801768725*r^8*s - 70378219329567*r^8 - 51784744344224*r^7*s + 13009612917597*r^7 + 23712146528342*r^6*s + 16518970663530*r^6 + 10897496062446*r^5*s - 5570692225051*r^5 - 6302307636115*r^4*s - 1382425509566*r^4 - 568441998136*r^3*s + 980796693298*r^3 + 801404438880*r^2*s - 193793468653*r^2 - 175653342822*r*s + 19351616356*r + 19358217215*s + 1, (-98356385403358, 0), 4276, 138.85], [96, 1, -363307, r^25 - 122786352*r^24 + 8142016*r^23*s - 5191182570*r^23 + 1172908064*r^22*s - 52025306726*r^22 + 30421613544*r^21*s - 108321423313*r^21 + 255211886454*r^20*s + 214959353172*r^20 + 843264769626*r^19*s + 946372585243*r^19 + 1338667583070*r^18*s + 2770439208677*r^18 + 316328898116*r^17*s - 535756703376*r^17 - 5911914191515*r^16*s - 7629455009504*r^16 - 8590061821897*r^15*s + 881709036260*r^15 - 6935504491305*r^14*s - 26041431033965*r^14 - 12340506746729*r^13*s + 4932644522512*r^13 + 33927623676432*r^12*s + 64901953092010*r^12 + 27843994216844*r^11*s - 46460548929358*r^11 - 54067127075438*r^10*s - 31782376633162*r^10 + 6240138158250*r^9*s + 59992498907135*r^9 + 44890472021592*r^8*s - 6371256555322*r^8 - 25611415211136*r^7*s - 32451419810653*r^7 - 20979304991598*r^6*s + 9519708513137*r^6 + 14459353478848*r^5*s + 8220227304680*r^5 + 5156881478329*r^4*s - 2846404506496*r^4 - 3356387615945*r^3*s - 802623206818*r^3 - 510163616565*r^2*s + 292410082099*r^2 + 292418224127*r*s + r, (7448640591573, 0), 4269, 142.95], [88, 1, -370923, -2*r^23 - 3894200943*r^22 - 19223437*r^21*s - 179801227573*r^21 + 43824425194*r^20*s - 979212045503*r^20 + 909365554202*r^19*s + 524405177880*r^19 + 4819116670209*r^18*s + 8462934106279*r^18 + 7692750849190*r^17*s + 7608273652506*r^17 - 3655057143057*r^16*s - 12052553242658*r^16 - 19395022861211*r^15*s - 18626610354505*r^15 - 10380073024442*r^14*s + 3514847945439*r^14 + 12203175037578*r^13*s + 14242491336786*r^13 + 9786152565646*r^12*s - 5106928388916*r^12 - 6022444808324*r^11*s - 4775545280464*r^11 + 2561387023051*r^10*s + 11790525400034*r^10 + 10558800598431*r^9*s + 3322214050069*r^9 - 2284931012011*r^8*s - 6327780957110*r^8 - 7197875500886*r^7*s - 2474136796578*r^7 - 1391035400794*r^6*s + 493924795352*r^6 + 996986786764*r^5*s + 356751892170*r^5 + 529148727992*r^4*s + 169748276733*r^4 + 198286942071*r^3*s + 51977662843*r^3 + 45998113133*r^2*s + 8624297188*r^2 + 3382849056*r*s + 816117066*r + 844952253*s + 3, (-2319748802918, 0), 4308, 142.54], [100, 25, -371875, 9811758*r^25 + r^24*s + 192135849*r^24 - 81459991*r^23*s + 106304396*r^23 - 748801262*r^22*s + 10814769001*r^22 - 3369220073*r^21*s + 125839396880*r^21 - 70358521806*r^20*s + 306162934763*r^20 - 618839442066*r^19*s - 765569657314*r^19 - 2145769542719*r^18*s - 3774617938948*r^18 - 2156310438443*r^17*s - 1206131512124*r^17 + 4027316540240*r^16*s + 8164224237915*r^16 + 8059248241636*r^15*s - 68290537042*r^15 + 578234411428*r^14*s + 1475489739987*r^14 + 7038912969832*r^13*s + 32053177557924*r^13 - 2008809525836*r^12*s - 39288154613228*r^12 - 67054610814005*r^11*s - 87786739421300*r^11 - 24338166271018*r^10*s + 62779004339999*r^10 + 101033815877027*r^9*s + 90060327129868*r^9 + 41412264292938*r^8*s - 43412778809855*r^8 - 65865321916974*r^7*s - 42920638423466*r^7 - 24556372390279*r^6*s + 15944751195400*r^6 + 21902081294663*r^5*s + 9786806710244*r^5 + 6271900498264*r^4*s - 3200665106019*r^4 - 3807896954254*r^3*s - 900240900746*r^3 - 607170888688*r^2*s + 293058843009*r^2 + 293095124168*r*s + 9811770*r + s - 1, (-138898372653771, 0), 4240, 135.62], [72, 1, -377587, r^19 - 94028776*r^18 + 11097847*r^17*s - 758758496*r^17 + 539340111*r^16*s + 3661520392*r^16 + 2778250849*r^15*s + 19014102106*r^15 - 10453189477*r^14*s - 42112142443*r^14 - 62721627707*r^13*s - 140888688137*r^13 + 13524002605*r^12*s + 163907492360*r^12 + 305277206892*r^11*s + 447778559676*r^11 + 139097221804*r^10*s - 219350253835*r^10 - 563406146444*r^9*s - 693327840406*r^9 - 466286693472*r^8*s + 39004042329*r^8 + 344927244288*r^7*s + 433335801503*r^7 + 382990920016*r^6*s + 36079414857*r^6 - 58474299039*r^5*s - 102856366022*r^5 - 103429388223*r^4*s - 9713587219*r^4 - 247428817*r^3*s + 9534622802*r^3 + 9543689729*r^2*s - 5245956*r^2 + 11097855*r*s - 11097857*r - s + 1, (-231640921963, 0), 4393, 132.07], [88, 1, -380443, -2*r^23 + 404018913*r^22 - 23597321*r^21*s + 16927589133*r^21 - 4022900289*r^20*s + 135814308462*r^20 - 93254350762*r^19*s + 151772503832*r^19 - 665227928433*r^18*s - 1616677944840*r^18 - 1610291674721*r^17*s - 5588496782269*r^17 + 1910407911878*r^16*s - 979281041629*r^16 + 18984616542694*r^15*s + 24943044470394*r^15 + 40813285376771*r^14*s + 44330223744850*r^14 + 28189359719529*r^13*s + 9017502736291*r^13 - 26630403011414*r^12*s - 42333988264242*r^12 - 53384424059587*r^11*s - 28600477597565*r^11 - 17919569104305*r^10*s + 7717331279746*r^10 + 6016339526046*r^9*s - 6013508001264*r^9 - 10358822259388*r^8*s - 18622598745655*r^8 - 5606301130109*r^7*s + 7768730309177*r^7 + 20505690024382*r^6*s + 20448938275107*r^6 + 18129754989472*r^5*s + 4195054549680*r^5 - 2226456937889*r^4*s - 5996544046282*r^4 - 7539626789583*r^3*s - 2659249436835*r^3 - 1871270574210*r^2*s + 461135685667*r^2 + 786619254186*r*s + 325143010128*r + 325178406141*s + 3, (-52830201770550, 0), 4301, 133.66], [96, 1, -382228, r^24 - 42750129680*r^23 - 12254078*r^22*s - 3049227963001*r^22 + 618081216706*r^21*s - 17753901585979*r^21 + 15959317322004*r^20*s + 50526655890485*r^20 + 76754762655657*r^19*s + 222414907180276*r^19 - 34202251595371*r^18*s - 65773768493230*r^18 - 553282136907783*r^17*s + 519688898282977*r^17 - 1350569828172843*r^16*s - 2528579928118364*r^16 - 4575944268903674*r^15*s - 11233000422118456*r^15 - 189506283039986*r^14*s + 12823873530112339*r^14 + 21466591066893420*r^13*s + 29507686516987623*r^13 + 5199403719446470*r^12*s - 30077977507273387*r^12 - 37990475786702061*r^11*s - 28490551747770198*r^11 - 2883486074002603*r^10*s + 33049395875678120*r^10 + 33487223771421467*r^9*s + 10206754142277695*r^9 - 2753929065677379*r^8*s - 16857163240524094*r^8 - 14986983090309054*r^7*s - 387840445742562*r^7 + 2652706579049338*r^6*s + 3880117024809749*r^6 + 3300917784695052*r^5*s - 294883833469821*r^5 - 632886068364228*r^4*s - 388668906416613*r^4 - 359907779539483*r^3*s + 7061241070418*r^3 + 24570758780393*r^2*s + 13010826300564*r^2 + 17362227098961*r*s + 4308540382069*r + 4308528128003*s + 1, (934455015111950, 0), 4255, 134.26], [96, 1, -386155, r^25 + 217366037*r^24 + 13326761*r^23*s + 10320647466*r^23 - 3351428510*r^22*s - 217025173416*r^22 - 4675567006*r^21*s - 143156047166*r^21 + 831328614594*r^20*s + 1871577105998*r^20 + 882351668464*r^19*s - 11686321804538*r^19 + 3485430873338*r^18*s + 56675889044169*r^18 + 23475251231742*r^17*s + 9366667096160*r^17 - 119531347214280*r^16*s - 396205638554826*r^16 - 106843681674349*r^15*s + 368841443868740*r^15 + 546642955871058*r^14*s + 660348729146952*r^14 + 3392282070493*r^13*s - 995640994764628*r^13 - 900365873768986*r^12*s - 239843037242247*r^12 + 339207721432343*r^11*s + 938984394195468*r^11 + 656786110209740*r^10*s - 201507002982194*r^10 - 422486335159830*r^9*s - 395341419997700*r^9 - 216816331869032*r^8*s + 188243486249176*r^8 + 215659549336628*r^7*s + 68895694118100*r^7 + 21088711429056*r^6*s - 55016286460927*r^6 - 51918380581406*r^5*s - 1165588949966*r^5 + 3909476330010*r^4*s + 5898776847772*r^4 + 5157840488193*r^3*s - 651219399642*r^3 - 740562335180*r^2*s - 89005628598*r^2 - 88992301825*r*s + r, (343185847934821, 0), 4252, 137.79], [96, 1, -389368, r^24 + 53994739656*r^23 - 14269824*r^22*s + 1342914048474*r^22 - 474896771920*r^21*s + 1710579308132*r^21 - 5793073871952*r^20*s - 17202293137719*r^20 - 13062972749008*r^19*s - 23282284572340*r^19 + 20658534876944*r^18*s + 60520304006558*r^18 + 80533823597040*r^17*s + 104940538953660*r^17 + 8611074606816*r^16*s - 69792345876222*r^16 - 182758012819104*r^15*s - 243061298870032*r^15 - 165707815329120*r^14*s - 43277146252302*r^14 + 153194191908720*r^13*s + 281113555240884*r^13 + 292644158028400*r^12*s + 148860595653113*r^12 - 1749025766832*r^11*s - 156911181357276*r^11 - 201258884676656*r^10*s - 100259311540526*r^10 - 54135229192944*r^9*s + 35076538170788*r^9 + 49166614394976*r^8*s + 15212531528466*r^8 + 15276096130976*r^7*s - 66128373088*r^7 + 2078298834624*r^6*s + 4294102081070*r^6 + 3867646844880*r^5*s + 1260170087436*r^5 - 165880797008*r^4*s - 850799593895*r^4 - 1651134678544*r^3*s - 1066192817860*r^3 - 815893383888*r^2*s + 79182572346*r^2 + 131881941712*r*s + 106565680660*r + 106551410848*s + 1, (-120931557310889, 0), 4249, 146.40], [64, 1, -391867, r^16 - 126914752*r^15 + 15039203*r^14*s - 1603330921*r^14 + 783194228*r^13*s - 4387690004*r^13 + 7732524848*r^12*s + 8717580217*r^12 + 28652907710*r^11*s + 55965622214*r^11 + 31498712901*r^10*s + 52302360360*r^10 - 74425758454*r^9*s - 127439641924*r^9 - 252343129541*r^8*s - 289350962770*r^8 - 210832266754*r^7*s - 83176820734*r^7 + 132543865365*r^6*s + 248355192708*r^6 + 320128925534*r^5*s + 195198941852*r^5 + 103489840351*r^4*s - 49822870571*r^4 - 110283755086*r^3*s - 78774110970*r^3 - 70335253946*r^2*s - 1293557159*r^2 + 8333517162*r*s + 9575355604*r + 9590394815*s + 1, (23765767261, 0), 4431, 128.69], [96, 8, -403648, r^25 - 1034683069*r^24 - 19244750*r^23*s - 73847180713*r^23 + 15482228607*r^22*s - 163795076617*r^22 + 347526283773*r^21*s + 3077307556252*r^21 + 480021777844*r^20*s + 10274845548935*r^20 - 10339225865202*r^19*s - 8664550843275*r^19 - 50750661372157*r^18*s - 113815082305395*r^18 - 67596364284175*r^17*s - 87605772182397*r^17 + 151006792659206*r^16*s + 431371317098376*r^16 + 387655917845150*r^15*s + 316029324819422*r^15 - 246696087077218*r^14*s - 912591777527236*r^14 - 824363565619214*r^13*s - 367685757143018*r^13 + 352715840336458*r^12*s + 1136961036499162*r^12 + 932258958098198*r^11*s + 85007725195468*r^11 - 418275542378356*r^10*s - 794758975409744*r^10 - 577633702785420*r^9*s + 133476674969639*r^9 + 309214632478572*r^8*s + 286498041001987*r^8 + 183003386025690*r^7*s - 96957244104105*r^7 - 124573906234797*r^6*s - 51503177481963*r^6 - 26367444880259*r^5*s + 27130906504815*r^5 + 27979809813518*r^4*s + 3677541756042*r^4 + 108061191334*r^3*s - 4320256706279*r^3 - 3572734510776*r^2*s + 746314309738*r^2 + 746295065000*r*s + r, (-83277327607128, 0), 4239, 141.96], [80, 1, -406147, r^20 - 167900986*r^19 + 20268759*r^18*s - 1937513689*r^18 + 925763416*r^17*s - 20533047257*r^17 + 12459846196*r^16*s - 10325005894*r^16 + 97260300296*r^15*s + 231287714834*r^15 + 178847056207*r^14*s + 40770220872*r^14 - 146911962514*r^13*s - 420315482724*r^13 - 138975750803*r^12*s + 410093602347*r^12 + 453752286298*r^11*s + 280049656296*r^11 - 83886616842*r^10*s - 632570931062*r^10 - 367670264786*r^9*s + 372703079254*r^9 + 428288583132*r^8*s + 361780223579*r^8 - 151079263494*r^7*s - 814540336860*r^7 - 691073460053*r^6*s - 122506404057*r^6 + 249949997798*r^5*s + 521554984985*r^5 + 446139987006*r^4*s + 9711335444*r^4 - 97969039014*r^3*s - 131198645728*r^3 - 116196162611*r^2*s + 5737482612*r^2 + 14964394272*r*s + 9252931298*r + 9232662529*s - 1, (1016237150943, 0), 4331, 149.03], [92, 1, -420427, r^24 - 417557710*r^23 + 27175047*r^22*s - 6161972719*r^22 + 3116731099*r^21*s + 21831840632*r^21 + 21203356835*r^20*s + 86409077174*r^20 - 51409094080*r^19*s - 702119294689*r^19 - 143466837553*r^18*s - 716534872991*r^18 + 1964952495259*r^17*s + 5506152810855*r^17 + 4390333203641*r^16*s + 3798597655518*r^16 - 4293292022199*r^15*s - 12823938164049*r^15 - 12491963065840*r^14*s - 7607415924675*r^14 + 3414665396866*r^13*s + 15462190071450*r^13 + 15375254169381*r^12*s + 6239862002904*r^12 - 2257684288598*r^11*s - 11530344541512*r^11 - 10799112469223*r^10*s - 2372977179891*r^10 + 1951885855009*r^9*s + 5917359940182*r^9 + 5287980544903*r^8*s + 556047152784*r^8 - 1047509684228*r^7*s - 2065866660213*r^7 - 1922856602115*r^6*s - 205752035819*r^6 + 184158145323*r^5*s + 420004219103*r^5 + 444455135639*r^4*s + 75229293140*r^4 + 30140774411*r^3*s - 34725020365*r^3 - 43621062698*r^2*s - 8761148083*r^2 - 8615340910*r*s - 27175060*r - s + 1, (-6413878226998, 0), 4251, 145.12], [96, 1, -423283, r^25 - 508687583*r^24 + 28799043*r^23*s - 20255654526*r^23 + 5007668086*r^22*s - 121362128362*r^22 + 106494962828*r^21*s + 223948324624*r^21 + 557546974864*r^20*s + 1986691668152*r^20 + 109331574106*r^19*s - 127488994320*r^19 - 4894464559988*r^18*s - 12754539170849*r^18 - 6754300139488*r^17*s - 5821688737232*r^17 + 17464318527704*r^16*s + 42784421182144*r^16 + 36926812441219*r^15*s + 29400815550344*r^15 - 23767428673694*r^14*s - 68245419034664*r^14 - 87634022962661*r^13*s - 81758020742138*r^13 - 20077816066836*r^12*s + 30315690492575*r^12 + 112188677651103*r^11*s + 152640285373674*r^11 + 125763875943314*r^10*s + 55373518454110*r^10 - 62973176131586*r^9*s - 164213804072440*r^9 - 167293367868568*r^8*s - 70129432511504*r^8 + 12058259926724*r^7*s + 101435205599064*r^7 + 102414143401712*r^6*s + 24212148463985*r^6 - 4009569067754*r^5*s - 34079967021964*r^5 - 31227891832856*r^4*s - 155654430916*r^4 + 3721208419019*r^3*s + 4745630170192*r^3 + 3876183587150*r^2*s - 869696079184*r^2 - 869667280129*r*s + r, (125215358052580, 0), 4225, 138.16], [96, 1, -428043, r^24 + 9863996008*r^23 + 31710807*r^22*s - 71827598785*r^22 - 64625115894*r^21*s - 2529502780273*r^21 + 959003035518*r^20*s + 9505046479074*r^20 + 6945469211560*r^19*s + 12986269456809*r^19 - 17673309575205*r^18*s - 78339993066913*r^18 - 36422136819616*r^17*s + 40549761395469*r^17 + 91746922361387*r^16*s + 159076875132096*r^16 + 18798266218138*r^15*s - 226725297637742*r^15 - 204311280094348*r^14*s - 95706346071085*r^14 + 122519959874306*r^13*s + 397203466183046*r^13 + 267916463797481*r^12*s - 43666381425476*r^12 - 246211240221800*r^11*s - 369587663806662*r^11 - 241100531968355*r^10*s + 70257758345719*r^10 + 195744488141158*r^9*s + 206526676237283*r^9 + 148413311846734*r^8*s - 26686629289416*r^8 - 75382017212316*r^7*s - 68674896267947*r^7 - 55674814016435*r^6*s + 3876720533059*r^6 + 14108265712760*r^5*s + 12861397133041*r^5 + 11385908819825*r^4*s - 204324867606*r^4 - 1214962385946*r^3*s - 1247661741156*r^3 - 1156788222640*r^2*s + 7243189363*r^2 + 45599402594*r*s + 48505606556*r + 48537317375*s + 1, (43393327191739, 0), 4222, 145.29], [72, 1, -434707, r^19 - 160264917*r^18 + 36255076*r^17*s + 2037238324*r^17 + 99294508*r^16*s - 842927660*r^16 - 5667794474*r^15*s - 13027200149*r^15 - 4996948280*r^14*s + 4070695875*r^14 + 14070637556*r^13*s + 24626768502*r^13 + 14008003026*r^12*s - 6662019205*r^12 - 17621716966*r^11*s - 24145959683*r^11 - 18526042473*r^10*s + 4202402548*r^10 + 14603231820*r^9*s + 13172073645*r^9 + 14064892882*r^8*s + 8509459300*r^8 - 4640947936*r^7*s - 18863103591*r^7 - 10884426347*r^6*s + 6646278681*r^6 + 4618724764*r^5*s + 1969529757*r^5 + 1569102765*r^4*s - 2330545254*r^4 - 1154803084*r^3*s + 540409784*r^3 + 82686560*r^2*s + 129775735*r^2 + 36255084*r*s - 36255086*r - s + 1, (14090645816, 0), 4362, 162.86], [100, 1, -437563, 38384898*r^25 + r^24*s + 3226928051*r^24 - 588462825*r^23*s + 43914232372*r^23 - 19397658653*r^22*s + 305778728625*r^22 - 242776552129*r^21*s + 1116011063158*r^21 - 1731149670205*r^20*s + 1394349450384*r^20 - 7741128924904*r^19*s - 5009705888614*r^19 - 21886280476840*r^18*s - 24873079954979*r^18 - 35918572800878*r^17*s - 41919106096720*r^17 - 19960322939202*r^16*s - 13779868232192*r^16 + 44389494928105*r^15*s + 63293838214880*r^15 + 105768447619093*r^14*s + 101895805051337*r^14 + 72688183200929*r^13*s + 26573012384086*r^13 - 45312657864349*r^12*s - 76365333422274*r^12 - 108877378556000*r^11*s - 74132332948722*r^11 - 50857427018940*r^10*s - 2244102350345*r^10 + 26739645392102*r^9*s + 28970683434096*r^9 + 37456488426698*r^8*s + 16378951452352*r^8 + 13398163625687*r^7*s + 2723990718104*r^7 - 1912582401985*r^6*s - 2999811035109*r^6 - 5326507606917*r^5*s - 2934415489114*r^5 - 2905702938857*r^4*s - 542091758016*r^4 - 84579288906*r^3*s + 340544117714*r^3 + 458861605722*r^2*s + 118321035215*r^2 + 118193191220*r*s + 38384910*r + s - 1, (13462263008868, 0), 4191, 142.80], [92, 1, -451843, r^24 - 1062482193*r^23 + 50923997*r^22*s - 51086028526*r^22 + 11370392485*r^21*s - 446984250393*r^21 + 286829528920*r^20*s - 667341742579*r^20 + 2182422895884*r^19*s + 4090771965511*r^19 + 6003170503697*r^18*s + 12248883267536*r^18 + 401070515042*r^17*s - 5460180374432*r^17 - 26276625602777*r^16*s - 46114066574566*r^16 - 31139340088580*r^15*s - 14157926011913*r^15 + 36253689264393*r^14*s + 77894356042502*r^14 + 77247040071131*r^13*s + 45256496020965*r^13 - 12674392128170*r^12*s - 69945413679275*r^12 - 83618203174056*r^11*s - 48556540879011*r^11 - 12775749589277*r^10*s + 35914757148496*r^10 + 46679331149942*r^9*s + 23311673125332*r^9 + 11571884030909*r^8*s - 10951767183158*r^8 - 13363232144124*r^7*s - 4061174037019*r^7 - 2335806537593*r^6*s + 1859696129314*r^6 + 1770368976841*r^5*s - 40556349061*r^5 - 150548629498*r^4*s - 163930327859*r^4 - 111557056660*r^3*s + 53446177397*r^3 + 49672488399*r^2*s - 6250675604*r^2 - 5697433448*r*s - 50924010*r - s + 1, (29575669125305, 0), 4230, 139.76], [84, 1, -466123, 67260441*r^21 + r^20*s + 2636612097*r^20 - 717359315*r^19*s + 11488392165*r^19 - 12957604662*r^18*s - 56201054535*r^18 - 51849019310*r^17*s - 230692704096*r^17 + 119322255587*r^16*s + 901154915682*r^16 + 624767192884*r^15*s + 2398241648019*r^15 - 1833372613796*r^14*s - 5348038649759*r^14 - 8631334209421*r^13*s - 14785648958189*r^13 - 2058611254813*r^12*s + 10114616891903*r^12 + 25217844622832*r^11*s + 38619681708888*r^11 + 17849663257874*r^10*s - 12343822853268*r^10 - 38149369864868*r^9*s - 51338476503921*r^9 - 31856272624107*r^8*s + 10426410820947*r^8 + 30036587225335*r^7*s + 32644174997643*r^7 + 22813490520476*r^6*s - 6123682249881*r^6 - 12620945608842*r^5*s - 9612853824024*r^5 - 6999196351405*r^4*s + 2109374176722*r^4 + 2941278329128*r^3*s + 1157823618981*r^3 + 831378608086*r^2*s - 326414223253*r^2 - 326369468383*r*s - 67260451*r - s + 1, (-13670050514044, 0), 4271, 135.75], [96, 1, -477547, r^24 - 1546078227*r^23 + 83772708*r^22*s - 82963044796*r^22 + 16587534605*r^21*s - 1145811883910*r^21 + 522022557269*r^20*s - 5377339849578*r^20 + 5948127299801*r^19*s - 1818705299214*r^19 + 30390229375383*r^18*s + 57432857541839*r^18 + 64318185400883*r^17*s + 155913544689266*r^17 - 32925385725201*r^16*s - 27326988524663*r^16 - 452378566907831*r^15*s - 813934150380221*r^15 - 758450135709471*r^14*s - 1059356714277131*r^14 + 457877842485628*r^13*s + 1497713196763367*r^13 + 2928612224762406*r^12*s + 4022758737119958*r^12 + 1850317477483913*r^11*s - 575243129218507*r^11 - 4221677575568325*r^10*s - 6515608309383628*r^10 - 5215769621310698*r^9*s - 1346988881576496*r^9 + 2577745573939284*r^8*s + 5498804024706338*r^8 + 5261548620676572*r^7*s + 1516058255690468*r^7 - 645535827108636*r^6*s - 2652613928429011*r^6 - 2622856207988156*r^5*s - 491790057473224*r^5 + 127986134639762*r^4*s + 733405853515219*r^4 + 680124444023188*r^3*s + 7084415792191*r^3 - 68652402404010*r^2*s - 91100661744345*r^2 - 75740084869681*r*s + 15359784750863*r + 15359868523583*s + 1, (-4268945238367044, 0), 4188, 125.02], [88, 1, -480403, r^23 + 349353916*r^22 + 88462592*r^21*s + 107840948*r^21 + 66902023*r^20*s + 31877900087*r^20 - 7284693232*r^19*s + 63948801945*r^19 - 131341331794*r^18*s - 326530495575*r^18 - 387098318946*r^17*s - 588031501929*r^17 + 119455376560*r^16*s + 1155283486809*r^16 + 1113756573282*r^15*s + 647174515678*r^15 - 572924108576*r^14*s - 2345131213627*r^14 - 1343518178680*r^13*s + 1207701794454*r^13 + 1725623505767*r^12*s + 1966458926069*r^12 - 315841225484*r^11*s - 3981854451721*r^11 - 2996186405806*r^10*s - 79059186530*r^10 + 2228664978250*r^9*s + 4005534668912*r^9 + 2671848572895*r^8*s - 894085351055*r^8 - 1881977347782*r^7*s - 1634501094283*r^7 - 1036849834190*r^6*s + 591916534195*r^6 + 693861798238*r^5*s + 129788865921*r^5 + 52944677062*r^4*s - 48983322403*r^4 - 34652508708*r^3*s - 1215068946*r^3 - 7871701014*r^2*s - 1233979901*r^2 - 88462602*r*s + 88462604*r + s - 1, (-2234589067360, 0), 4237, 154.79], [96, 1, -486115, r^25 + 2985659835*r^24 + 98597006*r^23*s + 125062056776*r^23 - 35386845233*r^22*s - 78686005819*r^22 - 513819598163*r^21*s - 5742701549101*r^21 + 617914282492*r^20*s + 447231237147*r^20 + 18896141401662*r^19*s + 82310222733923*r^19 + 14816402170375*r^18*s - 29738090949549*r^18 - 176229409150031*r^17*s - 484952063459982*r^17 - 134432664999868*r^16*s + 292656084155975*r^16 + 751244514257642*r^15*s + 1355675536466838*r^15 + 391071400643663*r^14*s - 1031220178298747*r^14 - 1694809294944603*r^13*s - 1918826605426441*r^13 - 501994573239176*r^12*s + 1659879246114361*r^12 + 2087675180202558*r^11*s + 1359323786624249*r^11 + 265960472591369*r^10*s - 1312530046139395*r^10 - 1390886936426201*r^9*s - 430678819447546*r^9 - 6287061133980*r^8*s + 510370005266185*r^8 + 481716062650934*r^7*s + 32567996215046*r^7 - 44201199541015*r^6*s - 93817996844009*r^6 - 80785255438229*r^5*s + 9230685639727*r^5 + 14606689800140*r^4*s + 6933330896981*r^4 + 5209474571946*r^3*s - 1872732439565*r^3 - 1725650006471*r^2*s + 150955466037*r^2 + 151054063055*r*s + r, (1702006142434931, 0), 4183, 138.83], [92, 1, -491827, r^24 - 354680559*r^23 + 109822568*r^22*s - 1065183657*r^22 + 559526977*r^21*s - 218096827071*r^21 + 38865289117*r^20*s - 2572378056390*r^20 + 1269598465702*r^19*s - 14769958711911*r^19 + 13913419291184*r^18*s - 31242993438679*r^18 + 84226136904765*r^17*s + 45303733105193*r^17 + 280821844195579*r^16*s + 328216077930340*r^16 + 500338727050182*r^15*s + 652995809704513*r^15 + 288788219327672*r^14*s + 251450970026655*r^14 - 814692402368797*r^13*s - 1325046989967295*r^13 - 1937234990782429*r^12*s - 1943982220186304*r^12 - 890331012362110*r^11*s + 301746490640683*r^11 + 1758321661567894*r^10*s + 2214376527140351*r^10 + 2128940044753677*r^9*s + 829016032255251*r^9 - 133632870111299*r^8*s - 936463223498408*r^8 - 1255839773558428*r^7*s - 641385221512045*r^7 - 414691156388146*r^6*s + 112223069426461*r^6 + 253219359025313*r^5*s + 164775461898899*r^5 + 160361988883367*r^4*s + 14980732137934*r^4 - 1589298468788*r^3*s - 13747957361053*r^3 - 16573951498482*r^2*s - 2826740826281*r^2 - 2827484371469*r*s - 109822581*r - s + 1, (-1688439182848782, 0), 4205, 134.82], [100, 1, -494683, 115878716*r^25 + r^24*s + 5151428688*r^24 + 707849947*r^23*s + 5645373707*r^23 + 6895818996*r^22*s + 16112286075*r^22 - 16377288148*r^21*s - 92826313882*r^21 + 72737463160*r^20*s + 211083224565*r^20 - 254800096471*r^19*s - 936815203123*r^19 + 568736071312*r^18*s + 3836952677375*r^18 - 656549725194*r^17*s - 11275719612916*r^17 - 1667349166864*r^16*s + 21019258834005*r^16 + 9665591021871*r^15*s - 19447806929465*r^15 - 18414788121868*r^14*s - 3280537142041*r^14 + 11844860100028*r^13*s + 26650555014910*r^13 + 9155567133102*r^12*s - 21795654808047*r^12 - 15996133305201*r^11*s + 757453646211*r^11 - 198762324580*r^10*s + 2543615780781*r^10 + 11073466310690*r^9*s + 11218423878260*r^9 - 2753972942256*r^8*s - 17310813124637*r^8 - 6918177598711*r^7*s + 10524555271193*r^7 + 6292634990360*r^6*s - 2639455393479*r^6 - 1745354421944*r^5*s - 332616430130*r^5 - 390432025640*r^4*s + 419473155099*r^4 + 420344250667*r^3*s - 111994744633*r^3 - 119329154404*r^2*s + 10445119193*r^2 + 12543513786*r*s + 115878728*r + s - 1, (-17210346459815, 0), 4152, 159.90], [96, 9, -510867, r^24 - 3496080771*r^23 + 156621924*r^22*s - 295447928193*r^22 + 47680666641*r^21*s - 3301610157387*r^21 + 1845921677073*r^20*s + 8422003232022*r^20 + 13281178557438*r^19*s + 65124313903869*r^19 - 20067334630188*r^18*s - 541710609204791*r^18 - 93833673630231*r^17*s - 1940585317623927*r^17 + 1972185436680147*r^16*s + 4253438322696096*r^16 + 8697100383645762*r^15*s + 18391856826470101*r^15 + 4020797344822104*r^14*s - 1759476636538317*r^14 - 33376180692064665*r^13*s - 57097131365035839*r^13 - 51970358090400933*r^12*s - 36323335026754420*r^12 + 18040006160758194*r^11*s + 61848878332758891*r^11 + 86053847239374786*r^10*s + 67000688341480731*r^10 + 31862286681263613*r^9*s - 20474380505361709*r^9 - 49318761428557599*r^8*s - 43724215143456216*r^8 - 37977386400299556*r^7*s - 5344780503301077*r^7 + 6030726743982114*r^6*s + 10860738429284913*r^6 + 13569471379190037*r^5*s + 4994058777178119*r^5 + 3648876551483223*r^4*s - 263879336936370*r^4 - 1436947709936544*r^3*s - 1264874594387941*r^3 - 1314522945874170*r^2*s - 191075938703337*r^2 - 49664466629265*r*s + 141409385590671*r + 141409542212607*s + 1, (-44510059849006356, 0), 4167, 129.64], [84, 1, -534667, 241862414*r^21 + r^20*s + 25108270145*r^20 - 4012043313*r^19*s + 201263012816*r^19 - 142743470608*r^18*s - 327355154335*r^18 - 846217039453*r^17*s - 2169049087078*r^17 - 352067652314*r^16*s + 1248596325232*r^16 + 3885000992281*r^15*s + 6264774723192*r^15 + 3495503409702*r^14*s + 1024017220919*r^14 - 5994320133423*r^13*s - 12314015199562*r^13 - 11121718037220*r^12*s - 6573503785362*r^12 + 5410494963739*r^11*s + 18525759074612*r^11 + 15983008980809*r^10*s + 2571560396449*r^10 - 5378109396137*r^9*s - 11293219489500*r^9 - 9287821924646*r^8*s + 351225289178*r^8 + 2691854581090*r^7*s + 3166314117180*r^7 + 2541680563965*r^6*s - 445367800714*r^6 - 754482589078*r^5*s - 428666291124*r^5 - 318398500679*r^4*s + 110848684869*r^4 + 124906588296*r^3*s + 22020035024*r^3 + 17987184407*r^2*s - 9522002092*r^2 - 7928582954*r*s - 241862424*r - s + 1, (11589532251272, 0), 4232, 143.09], [96, 1, -539427, r^25 + 167219321244*r^24 + 263514864*r^23*s + 3033530580838*r^23 - 1264934720530*r^22*s + 1818647076187*r^22 - 12916060148726*r^21*s - 43773711414752*r^21 - 22271570425789*r^20*s - 34019021871010*r^20 + 75013349905487*r^19*s + 262139370889010*r^19 + 156985100876579*r^18*s + 79008000996969*r^18 - 318518469971093*r^17*s - 842562596715576*r^17 - 532001697852654*r^16*s - 10214732382424*r^16 + 715983846711750*r^15*s + 1454443808591366*r^15 + 885475929048792*r^14*s - 366739872346685*r^14 - 1016813338715524*r^13*s - 1276900354565418*r^13 - 635533670901327*r^12*s + 694743907609830*r^12 + 825815712675841*r^11*s + 338628649697546*r^11 + 91068337029117*r^10*s - 301897313731333*r^10 - 273365323956631*r^9*s + 13437663921552*r^9 + 44474454122150*r^8*s + 41174843688940*r^8 + 22147812362874*r^7*s - 25904179844698*r^7 - 18852459752792*r^6*s + 5675037674277*r^6 + 10111700389096*r^5*s + 7430515958904*r^5 + 3331949735551*r^4*s - 3561406720622*r^4 - 3539553476085*r^3*s - 877475212038*r^3 - 564219222853*r^2*s + 482846944259*r^2 + 483110459135*r*s + r, (95613419835725, 0), 4149, 149.07], [84, 1, -563227, 402314515*r^21 + r^20*s + 10951614421*r^20 - 3845597828*r^19*s - 20133745787*r^19 - 40703354605*r^18*s - 75213032703*r^18 + 9442319009*r^17*s + 83584312675*r^17 + 122403515552*r^16*s + 171994013687*r^16 + 31854534061*r^15*s - 151479622333*r^15 - 220824373613*r^14*s - 212136385901*r^14 - 27339108049*r^13*s + 131803606354*r^13 + 179920650953*r^12*s + 352127029744*r^12 + 178531557546*r^11*s - 395590869137*r^11 - 368860416096*r^10*s + 75881606751*r^10 - 27481185798*r^9*s - 107451081142*r^9 + 127026453271*r^8*s + 116386888556*r^8 + 89520086610*r^7*s + 98298471226*r^7 - 7480551091*r^6*s - 83897853926*r^6 - 58814247091*r^5*s - 18119896734*r^5 - 3319375064*r^4*s + 13026495542*r^4 + 11484891313*r^3*s + 3055011796*r^3 + 766171453*r^2*s - 402278024*r^2 - 579825381*r*s - 402314525*r - s + 1, (115433681767, 0), 4217, 163.01], [88, 1, -566083, -2*r^23 + 20760111422*r^22 - 846026607*r^21*s + 1781052920611*r^21 - 274954464193*r^20*s + 37087420264995*r^20 - 12743763729527*r^19*s + 276248068519264*r^19 - 203583343424144*r^18*s + 616077310401443*r^18 - 1453738529374354*r^17*s - 1600363035500891*r^17 - 4852773728064033*r^16*s - 8950431880948042*r^16 - 5258870490028389*r^15*s - 7346441485144944*r^15 + 10894374244289860*r^14*s + 20945219497834527*r^14 + 34680464616395129*r^13*s + 37201271365963011*r^13 + 20948511372660377*r^12*s - 3184496758671843*r^12 - 25349364253164580*r^11*s - 32873832751669856*r^11 - 28499684371567666*r^10*s - 219702041429654*r^10 + 5685386109676439*r^9*s + 11986027018716555*r^9 + 838986985521383*r^8*s - 17173996245757935*r^8 - 18647139183414445*r^7*s - 12683025904772914*r^7 - 373747833404254*r^6*s + 12459583528770837*r^6 + 16847918940215566*r^5*s + 9485130784198693*r^5 + 5585324166961083*r^4*s - 2480919081037766*r^4 - 4444044059308011*r^3*s - 2505228482626838*r^3 - 2179461864933186*r^2*s + 110039155742917*r^2 + 325611206114115*r*s + 215550428003511*r + 215551697043453*s + 3, (15430733641453142, 0), 4188, 120.86], [92, 1, -580363, r^24 - 5754948793*r^23 + 542600913*r^22*s - 151349916638*r^22 + 49086445100*r^21*s - 444590099006*r^21 + 724486680990*r^20*s + 2567823281300*r^20 + 2153733472752*r^19*s + 2295188638080*r^19 - 2379188075036*r^18*s + 2359170556984*r^18 - 9823138399158*r^17*s - 26958930939393*r^17 - 27365685776712*r^16*s - 43284298078412*r^16 + 28027725138732*r^15*s + 107640443061842*r^15 + 105957908991227*r^14*s + 68058581626940*r^14 - 12957055988728*r^13*s - 78576063393882*r^13 - 141558425699049*r^12*s - 154525470745598*r^12 - 71239931793528*r^11*s + 64225418524169*r^11 + 120508424679205*r^10*s + 102709329701902*r^10 + 67677966408384*r^9*s - 21419716559806*r^9 - 42392118550008*r^8*s - 27163389539872*r^8 - 23440406033372*r^7*s + 181675560728*r^7 + 2634845076526*r^6*s + 1464605429924*r^6 + 2213394383718*r^5*s + 690965036401*r^5 + 1066190614618*r^4*s + 525383905468*r^4 + 370460823104*r^3*s - 86963187638*r^3 - 127628625497*r^2*s - 50650826224*r^2 - 50321886628*r*s - 542600926*r - s + 1, (143185967753779, 0), 4152, 148.38], [96, 1, -594643, r^24 - 2266557643*r^23 + 693880601*r^22*s + 43954412606*r^22 - 4132400922*r^21*s - 949490922176*r^21 + 6233594130*r^20*s - 58922740402*r^20 + 3859491924566*r^19*s + 47167254803630*r^19 - 5735522567140*r^18*s - 39719380257866*r^18 - 142374957182462*r^17*s - 494365523936835*r^17 - 34361259436698*r^16*s + 562490512618048*r^16 + 976859154475304*r^15*s + 1826464854378246*r^15 + 1194319311199*r^14*s - 2894889340138344*r^14 - 2954052385186754*r^13*s - 2155902801310164*r^13 + 1341643199652801*r^12*s + 6455225015071624*r^12 + 4195100236720538*r^11*s - 1742576715421691*r^11 - 4338719751735261*r^10*s - 5794090721901236*r^10 - 1844626299376828*r^9*s + 5554326434494778*r^9 + 4998440220572318*r^8*s + 469029623008012*r^8 - 1587891408852600*r^7*s - 3356540249721980*r^7 - 1904269934777052*r^6*s + 1769292765416840*r^6 + 1678427660880676*r^5*s + 87759338914689*r^5 - 249866997254242*r^4*s - 491090963447170*r^4 - 290427095517522*r^3*s + 247825026125112*r^3 + 194997758452657*r^2*s - 58445639674986*r^2 - 52828733884124*r*s + 5620884158682*r + 5621578039295*s + 1, (2159854355434274, 0), 4116, 139.49], [96, 1, -606067, r^24 - 8881081875*r^23 + 842962022*r^22*s + 84801142187*r^22 + 44950202331*r^21*s + 7294887846064*r^21 - 1349320362149*r^20*s + 62779954273395*r^20 - 39971625402715*r^19*s + 88268831826691*r^19 - 304926938644191*r^18*s - 619901697065804*r^18 - 809602709503662*r^17*s - 1613202576465567*r^17 + 134818472136644*r^16*s + 1539924936343480*r^16 + 3588776352378947*r^15*s + 5827054138432283*r^15 + 2340361318427367*r^14*s - 2026850683583727*r^14 - 6697742389178092*r^13*s - 9708808613144707*r^13 - 5926247985966070*r^12*s + 1259037290341348*r^12 + 6507349425327593*r^11*s + 8748726764847109*r^11 + 6886192203516095*r^10*s + 646824001300761*r^10 - 2960806838246214*r^9*s - 4880744862352072*r^9 - 4678179970596162*r^8*s - 1144661211378929*r^8 + 429425823129306*r^7*s + 1829480987828995*r^7 + 1877299891356682*r^6*s + 383115413175086*r^6 + 14144149269681*r^5*s - 407001968438531*r^5 - 402040662650221*r^4*s - 28210052566796*r^4 + 8580075637236*r^3*s + 40201812790837*r^3 + 36471131034004*r^2*s - 4118374258403*r^2 - 3715030387727*r*s + 402049447053*r + 402892409087*s + 1, (-4860970745173873, 0), 4109, 135.81], [96, 1, -643195, r^24 + 93825469300*r^23 + 1567272048*r^22*s + 3632958374142*r^22 - 1012866875180*r^21*s + 9149302930994*r^21 - 16624449373168*r^20*s - 78492524232905*r^20 - 45403446131174*r^19*s - 370861179249724*r^19 + 205537656165694*r^18*s - 296617052170185*r^18 + 1582873452372346*r^17*s + 2819806971750337*r^17 + 3905717174237936*r^16*s + 8520550715307388*r^16 - 166461246440599*r^15*s - 1489346143338896*r^15 - 20394929037545333*r^14*s - 33916062891356704*r^14 - 32888911286303777*r^13*s - 30248241300276989*r^13 + 9181352683949947*r^12*s + 39698598732753880*r^12 + 67410666627886056*r^11*s + 67036611414040010*r^11 + 38667449133543672*r^10*s - 6942637952668950*r^10 - 44453493123562282*r^9*s - 55114100292735566*r^9 - 51369734124049094*r^8*s - 14056403973143377*r^8 + 5250401780586620*r^7*s + 20087571343263982*r^7 + 23797837091962208*r^6*s + 8573365374976383*r^6 + 4593226895288342*r^5*s - 2958870211672615*r^5 - 4334919082111592*r^4*s - 1717863949185196*r^4 - 1513968380536763*r^3*s + 65734411882748*r^3 + 191557076861027*r^2*s + 113563282691218*r^2 + 125734491720827*r*s + 12279139947395*r + 12280707219455*s + 1, (17114004536684153, 0), 4088, 131.78], [84, 1, -651763, 1803790170*r^21 + r^20*s + 59260036423*r^20 + 810206613*r^19*s + 172730440286*r^19 - 286803393588*r^18*s - 2015736774282*r^18 - 324472823778*r^17*s + 3150443207894*r^17 + 3610919214688*r^16*s + 5008656469485*r^16 - 3363892581127*r^15*s - 18751220499720*r^15 - 9335387607914*r^14*s + 9258022172882*r^14 + 18801942642749*r^13*s + 28358888207032*r^13 + 4894803582146*r^12*s - 35268813947573*r^12 - 33890942149967*r^11*s - 10695481051816*r^11 + 11814299269459*r^10*s + 35283225821616*r^10 + 22556979733011*r^9*s - 11424882708654*r^9 - 14958001450564*r^8*s - 7902026015387*r^8 - 5032982125612*r^7*s + 2946412919154*r^7 + 5567910641963*r^6*s + 3755144215386*r^6 + 1232862098489*r^5*s - 2459223696266*r^5 - 1918423116539*r^4*s - 113601697537*r^4 - 137692969988*r^3*s + 409973943296*r^3 + 460776060773*r^2*s - 77262021218*r^2 - 96110129566*r*s - 1803790180*r - s + 1, (15508433017876, 0), 4172, 151.57], [100, 1, -663187, 2172471652*r^25 + r^24*s + 223154869118*r^24 - 34752366358*r^23*s + 112667778010*r^23 - 1002356196690*r^22*s - 10351082922741*r^22 + 720872417134*r^21*s + 23556886155176*r^21 + 26929546003258*r^20*s + 163546726785778*r^20 - 64922314302849*r^19*s - 338948828816790*r^19 - 485568522510697*r^18*s - 1118793707343180*r^18 + 181089177987834*r^17*s + 1932444437670060*r^17 + 2379425105329408*r^16*s + 2925548606858197*r^16 - 566312946802252*r^15*s - 5602855811724670*r^15 - 5086135044019208*r^14*s - 1763815400698935*r^14 + 2278497647979478*r^13*s + 6893047462469040*r^13 + 4438250665564164*r^12*s - 2503974506365544*r^12 - 3603427854712563*r^11*s - 2456633994252866*r^11 - 413672014578415*r^10*s + 3166138228445072*r^10 + 2116201205277658*r^9*s - 1136185984210548*r^9 - 1524594225135836*r^8*s - 931066328711597*r^8 - 174608469727504*r^7*s + 1032440330852414*r^7 + 806112826447128*r^6*s - 192615125131177*r^6 - 286236936577738*r^5*s - 153953681226520*r^5 - 77902553931530*r^4*s + 93393507990448*r^4 + 75374883179307*r^3*s - 19952541812874*r^3 - 18419811818657*r^2*s + 1560427035410*r^2 + 1551744328930*r*s + 2172471664*r + s - 1, (5215405642137399, 0), 4047, 144.84], [88, 1, -666043, r^23 + 1555535713*r^22 + 2275292391*r^21*s - 136863397544*r^21 + 26983885525*r^20*s + 21570030979*r^20 + 660985451095*r^19*s + 5287657650697*r^19 - 408268831237*r^18*s - 11631702311818*r^18 - 11798042042842*r^17*s - 18310444358531*r^17 + 16213011855770*r^16*s + 92780934811834*r^16 + 34900812630517*r^15*s - 83751100343286*r^15 - 111705465028349*r^14*s - 121754664560840*r^14 + 32804143867471*r^13*s + 261321221408803*r^13 + 186329917544417*r^12*s - 26611824311671*r^12 - 130162581799902*r^11*s - 166986759113619*r^11 - 142386897294246*r^10*s - 72323237192505*r^10 + 67379005432431*r^9*s + 244436949721758*r^9 + 185538769556441*r^8*s - 35198372927859*r^8 - 123938623307053*r^7*s - 153211559566335*r^7 - 59978057751077*r^6*s + 125050136294114*r^6 + 88566599611840*r^5*s - 43665835122315*r^5 - 36943424190716*r^4*s + 7494044875902*r^4 + 7189720788989*r^3*s - 481325702240*r^3 - 603500178745*r^2*s - 24308459688*r^2 - 2275292401*r*s + 2275292403*r + s - 1, (-210129705129542, 0), 4135, 145.95], [100, 1, -720307, 5379523933*r^25 + r^24*s + 1569599757894*r^24 - 139547047046*r^23*s + 63483462407625*r^23 - 14558031530671*r^22*s + 817300769753972*r^22 - 391307820745804*r^21*s + 3863483838560403*r^21 - 4287162184068787*r^20*s + 1492484862971974*r^20 - 21963689606819903*r^19*s - 41265725064852134*r^19 - 46889076936322768*r^18*s - 101597069129452111*r^18 + 19749896317877689*r^17*s + 51029927143653450*r^17 + 274088069172045190*r^16*s + 459760434018353505*r^16 + 370749326261860868*r^15*s + 345069575708638107*r^15 - 286776499851408581*r^14*s - 730039594637897086*r^14 - 1114197616302498990*r^13*s - 1155849735204051717*r^13 - 502237304217258823*r^12*s + 285354464419634064*r^12 + 1104781398265686831*r^11*s + 1364883720940831274*r^11 + 1165411395638210312*r^10*s + 306503607407789931*r^10 - 324357493203661825*r^9*s - 744371911561120282*r^9 - 829099834431296938*r^8*s - 319667774849516297*r^8 - 100881960039099696*r^7*s + 194039313561343129*r^7 + 258570678630914969*r^6*s + 106748912978431686*r^6 + 73793912672611866*r^5*s - 22962481840577161*r^5 - 35434300369800795*r^4*s - 14964310166393332*r^4 - 13224566446632763*r^3*s + 981962987924384*r^3 + 1741992728758950*r^2*s + 760633911461517*r^2 + 760558918701721*r*s + 5379523945*r + s - 1, (-506825570948589834, 0), 4014, 129.68], [84, 1, -751723, 8723305849*r^21 + r^20*s + 1262873920083*r^20 - 161107481477*r^19*s + 29909063181462*r^19 - 9456614044775*r^18*s + 259896032979018*r^18 - 167896689821297*r^17*s + 970312826975601*r^17 - 1390148093007657*r^16*s + 943005545070639*r^16 - 6356661707623611*r^15*s - 4684413631181476*r^15 - 17163600185663665*r^14*s - 18640692051540512*r^14 - 26582201186060324*r^13*s - 28221020650164648*r^13 - 15802275481329053*r^12*s - 10214105177100060*r^12 + 22836078470845574*r^11*s + 33097027781584456*r^11 + 58092013847220483*r^10*s + 53775038927882248*r^10 + 42677255334350043*r^9*s + 16804755518101320*r^9 - 14921261040772334*r^8*s - 31039312180490504*r^8 - 45118295792586826*r^7*s - 28793535009066689*r^7 - 20319809665097695*r^6*s + 651727455795463*r^6 + 9543052839596065*r^5*s + 9619337397111547*r^5 + 10516964599492032*r^4*s + 2531481681458719*r^4 + 1256629715940828*r^3*s - 912910926341131*r^3 - 1276245819579864*r^2*s - 363775330493223*r^2 - 363701456070271*r*s - 8723305859*r - s + 1, (-4925756004182183, 0), 4124, 123.43], [96, 11, -763147, r^24 - 139866685445*r^23 + 10373635450*r^22*s - 3249019739852*r^22 + 1077813050795*r^21*s - 28694423318183*r^21 + 17912701056081*r^20*s - 86005634733721*r^20 + 154890281751880*r^19*s + 555414018145327*r^19 + 485987178836002*r^18*s + 1828383662657583*r^18 - 987362902849861*r^17*s - 4160789934607089*r^17 - 5640299753730119*r^16*s - 10458469875173126*r^16 + 1290036593054956*r^15*s + 14962640449292623*r^15 + 21473526620888390*r^14*s + 26902930698683858*r^14 + 2564942195055707*r^13*s - 29048589628975335*r^13 - 39499965565285359*r^12*s - 35074110324301069*r^12 - 6894312286580708*r^11*s + 33219132204019669*r^11 + 40015748370325866*r^10*s + 22639918122961549*r^10 + 4032708873920757*r^9*s - 22666823578624095*r^9 - 22886724018900673*r^8*s - 4958099492770930*r^8 + 1352419688458812*r^7*s + 8246869750618033*r^7 + 6679631542238250*r^6*s - 1281826825509382*r^6 - 1932321426272739*r^5*s - 1012349944085933*r^5 - 572914460848769*r^4*s + 515234435022435*r^4 + 432885461777256*r^3*s - 87790207550231*r^3 - 80859769074874*r^2*s + 8638303246935*r^2 + 6934719004437*r*s - 1750088208839*r - 1739714573377*s + 1, (13462181807793438, 0), 4023, 140.19], [100, 1, -791707, 15908439346*r^25 + r^24*s + 1454958239132*r^24 - 229546852732*r^23*s + 29698893991880*r^23 - 10235982788005*r^22*s + 226735902274898*r^22 - 164547406742005*r^21*s + 403508071273576*r^21 - 1174986149007710*r^20*s - 2438180182443748*r^20 - 3354448342678807*r^19*s - 8487842124380010*r^19 + 882185500409883*r^18*s + 8594907964578025*r^18 + 20505233680297617*r^17*s + 50369242693521796*r^17 + 7861174314212472*r^16*s - 16148056912092182*r^16 - 98312747362101018*r^15*s - 184013384831861502*r^15 - 120404047548449977*r^14*s - 47799259020320222*r^14 + 152667750880671374*r^13*s + 317622219467520100*r^13 + 303413978482223284*r^12*s + 153745000870175801*r^12 - 62121389555431970*r^11*s - 264963375177295952*r^11 - 299974588760303741*r^10*s - 139968072164712554*r^10 - 34624127283632153*r^9*s + 101129430737227772*r^9 + 128644247797093568*r^8*s + 51700294463031328*r^8 + 33502070469228805*r^7*s - 11025828319802106*r^7 - 18899029334818257*r^6*s - 8407873632215149*r^6 - 9048860184204915*r^5*s - 1813044194982412*r^5 - 804221826465942*r^4*s + 843909088326590*r^4 + 1002889588548648*r^3*s + 152182033164618*r^3 + 159812147243479*r^2*s + 7878206368178*r^2 + 7839560787652*r*s + 15908439358*r + s - 1, (-136697092198996896, 0), 3975, 137.11], [96, 1, -823123, r^24 - 166162033438*r^23 + 25238623662*r^22*s - 2764581777172*r^22 + 1095142975372*r^21*s - 23574358028759*r^21 + 15504346360340*r^20*s - 127653083124138*r^20 + 134460418446707*r^19*s - 350455118278224*r^19 + 779006679575487*r^18*s + 22089035705126*r^18 + 2906306109205725*r^17*s + 3241636983837679*r^17 + 6395121042950079*r^16*s + 8368358216887300*r^16 + 5662706381130186*r^15*s + 3656090127898382*r^15 - 5789593366477752*r^14*s - 11793409391868840*r^14 - 15202063384569474*r^13*s - 10280839724143671*r^13 - 4752551137227950*r^12*s + 4850068458325152*r^12 + 5834487116192617*r^11*s + 1144766950790412*r^11 - 623039651321615*r^10*s - 5666743003592106*r^10 - 1197021974179197*r^9*s + 3879409763275621*r^9 + 8031814821916725*r^8*s + 8664766549606340*r^8 + 5808064391182270*r^7*s - 316762145624026*r^7 - 3987681302700408*r^6*s - 4759386419149740*r^6 - 4763761486718430*r^5*s - 1257319557835769*r^5 - 89344249578182*r^4*s + 1029826712296150*r^4 + 1331362378110095*r^3*s + 467199823244616*r^3 + 353844065750279*r^2*s - 61876634511958*r^2 - 113733617543239*r*s - 51795997451707*r - 51770758828033*s + 1, (-2520821420932841, 0), 3992, 143.67], [96, 1, -877387, r^25 - 738791950812*r^24 + 54886973567*r^23*s - 29862667710545*r^23 + 7667951803026*r^22*s - 65604737948585*r^22 + 140176688321662*r^21*s + 885946342444582*r^21 + 255407818391420*r^20*s + 491221638698109*r^20 - 2127348659992957*r^19*s - 7666260974815373*r^19 - 3247792451655828*r^18*s - 94115713944391*r^18 + 11710192428327355*r^17*s + 27382675616719948*r^17 + 15363393470707954*r^16*s + 440143562424714*r^16 - 27292422078538320*r^15*s - 51442446859075729*r^15 - 39186410163824862*r^14*s - 11179286147137530*r^14 + 26870194671864025*r^13*s + 56138742076885540*r^13 + 54315873385816496*r^12*s + 22733490964510302*r^12 - 7389391449002459*r^11*s - 35619566943730129*r^11 - 40700545588630754*r^10*s - 18407493812791573*r^10 - 5042516309890666*r^9*s + 13164343805935844*r^9 + 16458515325942024*r^8*s + 6764608059599433*r^8 + 3496547518414837*r^7*s - 3113510225940025*r^7 - 3657879439245836*r^6*s - 947318291344283*r^6 - 488623545408655*r^5*s + 526914497814422*r^5 + 487036975635982*r^4*s - 12917164632108*r^4 - 48824574390996*r^3*s - 50759880758297*r^3 - 37863676940150*r^2*s + 12651394629492*r^2 + 12706281603071*r*s + r, (-5137768085259627, 0), 3965, 141.84], [100, 1, -937363, 126027067120*r^25 + r^24*s + 23711855822102*r^24 - 2633328769566*r^23*s + 689147625968718*r^23 - 192525043094152*r^22*s + 6809480376623749*r^22 - 3971527626452324*r^21*s + 27542333157252712*r^21 - 35976597737588563*r^20*s + 26274466017947282*r^20 - 172196234824292233*r^19*s - 165920489073759330*r^19 - 455514346106183078*r^18*s - 618949378442894094*r^18 - 553637533557711939*r^17*s - 659708311074185728*r^17 + 254044070703215242*r^16*s + 628088415887810717*r^16 + 1774590945612953385*r^15*s + 2160638574789830182*r^15 + 1942784724586574432*r^14*s + 1244028519204796759*r^14 - 475482764580001260*r^13*s - 1611685388787172032*r^13 - 2732360811894130769*r^12*s - 2334740300363632360*r^12 - 1674791374192985725*r^11*s - 186726127807564664*r^11 + 894970940632395837*r^10*s + 1243228166726747187*r^10 + 1454407828230664868*r^9*s + 627442946984474492*r^9 + 319784173013231747*r^8*s - 166619242950921213*r^8 - 345814615608984709*r^7*s - 209302683259870252*r^7 - 212587113697233880*r^6*s - 35957952013912515*r^6 - 12239568869870905*r^5*s + 14628850741866800*r^5 + 22561123414446895*r^4*s + 6684754138220885*r^4 + 7883540805308178*r^3*s + 1115949568016306*r^3 + 1218621807232607*r^2*s + 109489597736878*r^2 + 108368593772806*r*s + 126027067132*r + s - 1, (1679265970159735314, 0), 3901, 131.73], [96, 1, -1005907, r^25 - 2813303401123*r^24 + 315617121933*r^23*s - 33540152908770*r^23 + 17875580081346*r^22*s + 11175914183436*r^22 + 142661076849142*r^21*s + 416043024777526*r^21 + 168660691841030*r^20*s + 115073904842282*r^20 - 684342914672036*r^19*s - 2248109191213354*r^19 - 1068404432911114*r^18*s - 373457202573519*r^18 + 3483220953693362*r^17*s + 10504214648667476*r^17 + 4347916858174956*r^16*s - 2425645093295454*r^16 - 14081700735257769*r^15*s - 25811107570982716*r^15 - 15058605171848930*r^14*s + 1674644454893320*r^14 + 21242350407268973*r^13*s + 33748046830751024*r^13 + 26929126574582158*r^12*s + 4716787427357389*r^12 - 11839746211970357*r^11*s - 21605366630938100*r^11 - 22132700762002812*r^10*s - 7474465133934810*r^10 - 616799104510386*r^9*s + 6328549300257492*r^9 + 8334390194944820*r^8*s + 3590448936116992*r^8 + 2580361244588904*r^7*s - 400246888371040*r^7 - 1069618048324628*r^6*s - 699963832770147*r^6 - 731775659573818*r^5*s - 104751105049174*r^5 - 54757855339490*r^4*s + 37801158185028*r^4 + 53462744167861*r^3*s + 14460208573370*r^3 + 14845189948568*r^2*s + 412232071526*r^2 + 727849193471*r*s + r, (16276575615735585, 0), 3905, 142.95], [100, 1, -1220107, 4617911179776*r^25 + r^24*s + 762279323865639*r^24 - 95131780357734*r^23*s + 13177557982570972*r^23 - 5290238460347135*r^22*s + 41693561480703561*r^22 - 63739648542871160*r^21*s - 113396644612702488*r^21 - 238831759835421042*r^20*s - 465741844028852249*r^20 - 131975472100678665*r^19*s + 141380221887307851*r^19 + 713442685845928191*r^18*s + 1015891852402097613*r^18 + 843020261193697649*r^17*s - 30640467108341993*r^17 - 105270778653015108*r^16*s + 368670221742524666*r^16 + 114711284784983965*r^15*s + 994271875602902871*r^15 - 1231993446405642609*r^14*s - 3454466577700414412*r^14 - 3856091940292049844*r^13*s - 3367687724524979166*r^13 + 193768229574125972*r^12*s + 3867344886782240716*r^12 + 5477411871435938772*r^11*s + 4156051609049225930*r^11 + 1993395867591031369*r^10*s - 1452313575818801091*r^10 - 2955398887740126318*r^9*s - 2378331666204450426*r^9 - 1912306204265473716*r^8*s - 31276605318802705*r^8 + 546962791678337399*r^7*s + 649205085490589655*r^7 + 673137681875286523*r^6*s + 124673155988047089*r^6 + 34382440834325617*r^5*s - 79148862243100909*r^5 - 96356845415904886*r^4*s - 23131345624292048*r^4 - 18341166084876039*r^3*s + 3678208108593291*r^3 + 4865203313430471*r^2*s + 1342455709191206*r^2 + 1302738862990838*r*s + 4617911179788*r + s - 1, (-4437968941604373575, 0), 3772, 138.46]]

==> anc/data/Table1+Figure1.txt <==
Class polynomials for N=119 at 80% for class numbers smaller than 100 with new x and y:
[5, 1, -47, r**3 - r**2 - 2*r*s - 2*r - s, (0, -1), 122, 83.730]
[2, 1, -52, s + 1, (0, 0), 131, 49.012]
[3, 1, -59, r**2 - r - s + 1, (0, 0), 141, 58.378]
[3, 1, -83, r**2 - s, (0, 0), 173, 68.897]
[5, 1, -103, r**3 - r*s - s, (0, 0), 197, 114.47]
[2, 1, -115, s, (16253057594999487324156595023189110369184292398483592260687308853682301782116803238772247752633264443939876780154875304622990627915589007998834060799747563, -47768451223702720175420303355867656722270707731360774965096121066951435083889937004852885835892830397006795617276997554358922560987716616625319061517727930), 433, 56.854]
[7, 1, -223, r**4 - 2*r**3 - 3*r**2*s - 2*r**2 + 4*r + 3*s, (-2, -1), 304, 95.366]
[7, 1, -251, -2*r**3 + r**2*s + 3*r**2 + 5*r*s + 3*r + 3*s + 1, (2, 0), 324, 73.375]
[11, 1, -271, -r**5 + r**4*s + 2*r**4 + 5*r**3*s + 7*r**3 + 5*r**2*s + r**2 - r*s - r - 2*s - 1, (-2, 6), 339, 90.181]
[3, 1, -307, r**2 - 3*r - 3*s - 1, (0, 0), 363, 64.876]
[17, 1, -383, -4*r**8 + r**7*s + 15*r**6*s + 26*r**6 + 24*r**5*s + 5*r**5 - 4*r**4 - 2*r**3*s + 5*r**3 + 5*r**2*s + 4*r**2 + 3*r*s + 1, (13, 19), 407, 86.463]
[7, 1, -467, -2*r**3 + r**2*s + r**2 + 3*r*s + 5*r + 3*s + 1, (-1, 0), 453, 92.183]
[5, 1, -523, r**3 + r**2 - 2*r*s - 3*r - 2*s, (-2, 2), 484, 95.429]
[7, 1, -587, r**4 - 4*r**2*s - 4*r**2 - 4*r*s + r + 2*s, (-1, 0), 514, 119.38]
[23, 1, -647, r**12 + 14*r**11 - 7*r**10*s - 16*r**10 - 54*r**9*s - 111*r**9 - 42*r**8*s + 63*r**8 + 126*r**7*s + 131*r**7 + 67*r**6*s - 72*r**6 - 64*r**5*s + 21*r**5 + 19*r**4*s + 20*r**4 - 24*r**3*s - 68*r**3 - 55*r**2*s - 2*r**2 + 15*r*s + 17*r + 18*s + 1, (-58, 208), 537, 82.719]
[13, 1, -727, r**7 + 2*r**6 - 6*r**5*s - 23*r**5 - 4*r**4*s + 32*r**4 + 36*r**3*s + 21*r**3 - 5*r**2*s - 32*r**2 - 29*r*s + 2*r + s - 1, (14, -41), 573, 78.024]
[7, 1, -859, r**4 + 5*r**3 - 5*r**2*s - 17*r**2 - 15*r*s + 2*r + 3*s, (10, 2), 629, 59.965]
[23, 1, -1039, r**12 + 13*r**11 - 6*r**10*s + 12*r**10 - 57*r**9*s - 98*r**9 - 130*r**8*s - 96*r**8 - 61*r**7*s - 46*r**7 + 53*r**6*s + 135*r**6 + 160*r**5*s + 88*r**5 - 94*r**4 - 98*r**3*s - 19*r**3 - 11*r**2*s + 2*r**2 + 8*r*s + 3*r + s - 1, (13, 55), 690, 88.107]
[19, 1, -1063, r**10 + 14*r**9 - 8*r**8*s - 58*r**8 - 39*r**7*s - 9*r**7 + 71*r**6*s + 197*r**6 + 53*r**5*s - 209*r**5 - 215*r**4*s - 83*r**4 + 39*r**3*s + 160*r**3 + 136*r**2*s + 2*r**2 - 20*r*s - 23*r - 26*s - 1, (94, -83), 699, 72.299]
[5, 1, -1123, r**3 + 3*r**2 - 3*r*s - 5*r - 4*s, (1, 0), 724, 90.501]
[23, 1, -1279, -7*r**11 + r**10*s + r**10 + 29*r**9*s + 82*r**9 + 21*r**8*s - 97*r**8 - 113*r**7*s - 120*r**7 + 26*r**6*s + 179*r**6 + 219*r**5*s + 125*r**5 + 70*r**4*s - 48*r**4 - 67*r**3*s - 35*r**3 - 27*r**2*s + 9*r**2 + 13*r*s + 9*r + 8*s + 1, (79, -33), 768, 91.224]
[11, 1, -1307, r**6 + 11*r**5 - 8*r**4*s - 17*r**4 - 35*r**3*s - 41*r**3 - 29*r**2*s + 5*r**2 + 19*r*s + 17*r + 16*s, (28, -24), 781, 71.921]
[23, 1, -1447, r**12 + 3*r**11 - r**10*s + 19*r**10 - 5*r**9*s + 52*r**9 - 56*r**8*s - 30*r**8 - 234*r**7*s - 266*r**7 - 389*r**6*s - 305*r**6 - 265*r**5*s - 108*r**5 - 26*r**4*s + r**4 + 44*r**3*s + r**3 + 29*r**2*s + 15*r**2 + 26*r*s + 10*r + 9*s, (-445, 120), 821, 80.064]
[7, 1, -1483, r**4 + 7*r**3 - 5*r**2*s - 25*r**2 - 16*r*s + 10*r + 15*s + 1, (8, -11), 836, 58.541]
[37, 1, -1487, r**19 + 60*r**18 - 13*r**17*s + 221*r**17 - 294*r**16*s - 1147*r**16 - 953*r**15*s - 831*r**15 + 1218*r**14*s + 5147*r**14 + 1911*r**13*s - 4904*r**13 - 5761*r**12*s - 5902*r**12 + 2434*r**11*s + 13173*r**11 + 11395*r**10*s + 2656*r**10 - 3633*r**9*s - 6378*r**9 - 8785*r**8*s - 5246*r**8 - 5453*r**7*s - 5330*r**7 + 620*r**6*s + 6861*r**6 + 8386*r**5*s + 4278*r**5 + 1474*r**4*s - 2878*r**4 - 3066*r**3*s - 445*r**3 - 152*r**2*s + 338*r**2 + 286*r*s - 54*r - 53*s, (-5241, 8987), 826, 75.505]
[11, 1, -1531, r**5 + r**4*s - 5*r**4 + 4*r**3*s + 21*r**3 + 17*r**2*s + 3*r**2 - 8*r*s - 7*r - 11*s - 1, (0, 0), 849, 86.085]
[19, 1, -1543, -10*r**9 + r**8*s - 32*r**8 + 53*r**7*s + 338*r**7 + 77*r**6*s - 392*r**6 - 589*r**5*s - 908*r**5 + 204*r**4*s + 1822*r**4 + 1486*r**3*s + 73*r**3 - 677*r**2*s - 1129*r**2 - 770*r*s + 363*r + 368*s + 1, (-311, -479), 848, 60.914]
[11, 1, -1699, r**6 + 8*r**5 - 2*r**4*s - 21*r**3*s - 20*r**3 - 34*r**2*s - 20*r**2 - 20*r*s + 4*r + s - 1, (-11, -11), 896, 76.128]
[17, 1, -1783, r**9 + 35*r**8 - 12*r**7*s - 181*r**7 - 94*r**6*s - 41*r**6 + 390*r**5*s + 1327*r**5 + 234*r**4*s - 1758*r**4 - 1673*r**3*s - 451*r**3 + 554*r**2*s + 1476*r**2 + 1006*r*s - 478*r - 476*s - 1, (1224, -351), 915, 63.283]
[23, 1, -1811, r**12 + 23*r**11 - 8*r**10*s + 14*r**10 - 90*r**9*s - 169*r**9 - 191*r**8*s - 142*r**8 - 31*r**7*s + 49*r**7 + 147*r**6*s + 112*r**6 + 198*r**5*s + 207*r**5 + 134*r**4*s - 12*r**4 - 80*r**3*s - 89*r**3 - 111*r**2*s - 40*r**2 - 15*r*s + 29*r + 31*s + 1, (74, -92), 921, 87.048]
[7, 1, -1987, -r**3 + r**2*s + 8*r**2 + 11*r*s - 4*r - 11*s - 1, (-2, 0), 973, 92.504]
[19, 1, -2099, r**10 + 18*r**9 - 6*r**8*s + 122*r**8 - 102*r**7*s - 35*r**7 - 588*r**6*s - 945*r**6 - 1005*r**5*s - 674*r**5 - 67*r**4*s + 553*r**4 + 719*r**3*s + 260*r**3 + 143*r**2*s - 132*r**2 - 131*r*s + 5*r + s - 1, (674, 4), 997, 65.759]
[29, 1, -2287, r**15 + 75*r**14 - 14*r**13*s + 487*r**13 - 406*r**12*s - 806*r**12 - 2106*r**11*s - 1984*r**11 - 1956*r**10*s + 5108*r**10 - 3514*r**9*s - 11210*r**9 - 19140*r**8*s - 27169*r**8 - 7830*r**7*s + 15203*r**7 + 32081*r**6*s + 32095*r**6 + 23016*r**5*s - 796*r**5 - 11580*r**4*s - 12901*r**4 - 13153*r**3*s - 2661*r**3 - 699*r**2*s + 1496*r**2 + 1973*r*s + 478*r + 477*s, (-27541, -6657), 1036, 60.593]
[13, 1, -2371, r**7 + 15*r**6 - 10*r**5*s - 65*r**5 - 21*r**4*s + 64*r**4 + 46*r**3*s - 31*r**3 - 31*r**2*s + 24*r**2 + 20*r*s - 10*r - 7*s - 1, (7, -18), 1063, 78.481]
[59, 1, -2399, -13*r**29 + r**28*s - 345*r**28 + 105*r**27*s - 3365*r**27 + 1902*r**26*s - 40553*r**26 + 21440*r**25*s - 331527*r**25 + 245640*r**24*s - 852860*r**24 + 1791889*r**23*s + 2312965*r**23 + 6194314*r**22*s + 13932131*r**22 + 5094624*r**21*s + 7809458*r**21 - 24490128*r**20*s - 52427423*r**20 - 57567104*r**19*s - 66676134*r**19 + 10883216*r**18*s + 83815834*r**18 + 136047307*r**17*s + 151949257*r**17 + 57913105*r**16*s - 69614429*r**16 - 155852120*r**15*s - 174410236*r**15 - 106838702*r**14*s + 34104836*r**14 + 103371409*r**13*s + 114472861*r**13 + 83893006*r**12*s - 12144777*r**12 - 41765002*r**11*s - 42301572*r**11 - 33703729*r**10*s + 4388122*r**10 + 10023296*r**9*s + 7051973*r**9 + 5660297*r**8*s - 1525695*r**8 - 1345489*r**7*s + 244616*r**7 + 358826*r**6*s + 311762*r**6 + 95537*r**5*s - 236291*r**5 - 234689*r**4*s - 16613*r**4 + 2933*r**3*s + 20797*r**3 + 19208*r**2*s - 1954*r**2 - 1593*r*s + 356*r + 360*s + 1, (-113508514, 179133129), 1052, 60.048]
[7, 1, -2467, r**4 + 11*r**3 - 2*r**2*s - 28*r**2 - 16*r*s + 23*r + 26*s + 1, (11, -18), 1088, 72.932]
[41, 1, -2551, r**21 + 70*r**20 - 13*r**19*s + 548*r**19 - 396*r**18*s - 852*r**18 - 2325*r**17*s - 4002*r**17 - 1499*r**16*s + 7160*r**16 + 1910*r**15*s - 18391*r**15 - 10228*r**14*s - 19790*r**14 + 41434*r**13*s + 162635*r**13 + 72417*r**12*s - 59771*r**12 - 205690*r**11*s - 379204*r**11 - 129172*r**10*s + 290450*r**10 + 404261*r**9*s + 345085*r**9 + 59183*r**8*s - 366050*r**8 - 374418*r**7*s - 118869*r**7 + 24392*r**6*s + 181196*r**6 + 168464*r**5*s + 15929*r**5 - 18536*r**4*s - 40626*r**4 - 37767*r**3*s - 324*r**3 + 2949*r**2*s + 3271*r**2 + 3253*r*s - 6*r - s + 1, (308620, 266337), 1091, 65.536]
[7, 1, -2707, r**4 + 19*r**3 - 9*r**2*s - 37*r**2 - 45*r*s - 10*r - 9*s, (-14, 16), 1141, 66.862]
[41, 1, -2719, r**21 + 127*r**20 - 18*r**19*s + 1511*r**19 - 804*r**18*s - 846*r**18 - 6423*r**17*s - 17856*r**17 - 5880*r**16*s + 39704*r**16 + 18257*r**15*s + 55200*r**15 - 101647*r**14*s - 351702*r**14 - 233862*r**13*s - 61125*r**13 + 330626*r**12*s + 789750*r**12 + 465277*r**11*s - 249879*r**11 - 570091*r**10*s - 669662*r**10 - 284570*r**9*s + 454387*r**9 + 496113*r**8*s + 162956*r**8 + 4840*r**7*s - 198790*r**7 - 167800*r**6*s + 21182*r**6 + 35419*r**5*s + 19494*r**5 + 14400*r**4*s - 4789*r**4 - 5851*r**3*s - 1831*r**3 - 1125*r**2*s + 711*r**2 + 724*r*s + 7*r + s - 1, (1066863, 118596), 1127, 63.382]
[59, 1, -2903, r**30 + 162*r**29 - 19*r**28*s + 4604*r**28 - 1305*r**27*s + 41304*r**27 - 26106*r**26*s + 120008*r**26 - 212841*r**25*s - 26506*r**25 - 841016*r**24*s - 824003*r**24 - 1820451*r**23*s - 2805892*r**23 - 1874954*r**22*s - 4835011*r**22 + 3535283*r**21*s + 5805679*r**21 + 18493530*r**20*s + 31031931*r**20 + 19729565*r**19*s + 13392263*r**19 - 28637081*r**18*s - 60491241*r**18 - 69713714*r**17*s - 58342944*r**17 - 4277652*r**16*s + 49560228*r**16 + 86534332*r**15*s + 80784854*r**15 + 49528688*r**14*s - 8772441*r**14 - 46991338*r**13*s - 55422809*r**13 - 51297238*r**12*s - 12921045*r**12 + 5720849*r**11*s + 19391809*r**11 + 23366798*r**10*s + 9195591*r**10 + 5083851*r**9*s - 2731587*r**9 - 4590411*r**8*s - 2278804*r**8 - 2153035*r**7*s - 172839*r**7 + 50235*r**6*s + 134984*r**6 + 224022*r**5*s + 86127*r**5 + 101695*r**4*s + 28604*r**4 + 19190*r**3*s - 5980*r**3 - 9520*r**2*s - 3532*r**2 - 3508*r*s + 7*r + s - 1, (21651084, -4534118), 1157, 64.465]
[29, 1, -2939, r**15 + 38*r**14 - 8*r**13*s + 257*r**13 - 202*r**12*s - 97*r**12 - 1188*r**11*s - 1778*r**11 - 1995*r**10*s - 675*r**10 - 683*r**9*s + 134*r**9 - 1310*r**8*s - 3629*r**8 - 2452*r**7*s - 1522*r**7 + 2727*r**6*s + 5777*r**6 + 6681*r**5*s + 3904*r**5 + 1048*r**4*s - 2589*r**4 - 3360*r**3*s - 1225*r**3 - 901*r**2*s + 199*r**2 + 321*r*s + 127*r + 128*s, (2159, -3107), 1180, 71.950]
[11, 1, -2971, r**6 + 14*r**5 - 9*r**4*s - 4*r**4 - 26*r**3*s + 30*r**3 - 7*r**2*s + 2*r**2 - 2*r*s - 8*r - s + 1, (-10, -20), 1195, 96.488]
[41, 1, -3079, r**21 + 136*r**20 - 19*r**19*s + 1320*r**19 - 831*r**18*s - 3774*r**18 - 5058*r**17*s - 12687*r**17 + 4812*r**16*s + 63093*r**16 + 18503*r**15*s + 12143*r**15 - 133005*r**14*s - 286062*r**14 - 221253*r**13*s - 101873*r**13 + 155180*r**12*s + 334410*r**12 + 395314*r**11*s + 249692*r**11 + 83617*r**10*s - 107221*r**10 - 232851*r**9*s - 202180*r**9 - 170280*r**8*s - 21863*r**8 + 41956*r**7*s + 73482*r**7 + 73615*r**6*s + 10823*r**6 - 512*r**5*s - 11761*r**5 - 12204*r**4*s - 1204*r**4 - 780*r**3*s + 254*r**3 + 625*r**2*s + 503*r**2 + 398*r*s - 120*r - 116*s - 1, (139686, -311133), 1201, 70.655]
[31, 1, -3251, r**16 + 82*r**15 - 16*r**14*s + 463*r**14 - 408*r**13*s + 223*r**13 - 2329*r**12*s - 3048*r**12 - 5466*r**11*s - 6981*r**11 - 4004*r**10*s - 1769*r**10 + 5913*r**9*s + 10026*r**9 + 12625*r**8*s + 8660*r**8 + 3720*r**7*s - 2893*r**7 - 5884*r**6*s - 3181*r**6 - 4437*r**5*s - 2794*r**5 - 2193*r**4*s - 621*r**4 + 632*r**3*s + 1301*r**3 + 1514*r**2*s + 456*r**2 + 193*r*s - 257*r - 256*s, (-1428, -6175), 1240, 71.377]
[17, 1, -3323, r**9 + 31*r**8 - 12*r**7*s + 55*r**7 - 107*r**6*s - 96*r**6 - 323*r**5*s - 402*r**5 - 331*r**4*s - 192*r**4 + 189*r**3*s + 485*r**3 + 597*r**2*s + 329*r**2 + 81*r*s - 257*r - 256*s, (-548, -3), 1262, 75.126]
[37, 1, -3391, r**19 + 64*r**18 - 13*r**17*s + 67*r**17 - 291*r**16*s - 1216*r**16 - 315*r**15*s + 3886*r**15 + 1265*r**14*s + 707*r**14 - 9187*r**13*s - 32664*r**13 - 7730*r**12*s + 26792*r**12 + 51851*r**11*s + 82785*r**11 + 14531*r**10*s - 83663*r**10 - 111128*r**9*s - 92837*r**9 - 15783*r**8*s + 95360*r**8 + 102421*r**7*s + 41210*r**7 - 3356*r**6*s - 54285*r**6 - 56497*r**5*s - 14593*r**5 - 5469*r**4*s + 5195*r**4 + 8067*r**3*s + 1667*r**3 + 3091*r**2*s + 1541*r**2 + 1517*r*s + 2*r - s + 1, (116565, 18225), 1265, 76.974]
[29, 1, -3583, -19*r**14 + r**13*s - 527*r**13 + 176*r**12*s + 1730*r**12 + 1921*r**11*s + 13134*r**11 - 6158*r**10*s - 54204*r**10 - 31924*r**9*s - 45075*r**9 + 95838*r**8*s + 309072*r**8 + 190656*r**7*s - 28221*r**7 - 266619*r**6*s - 458550*r**6 - 270245*r**5*s + 152325*r**5 + 271640*r**4*s + 215277*r**4 + 124190*r**3*s - 85908*r**3 - 104581*r**2*s - 32372*r**2 - 18715*r*s + 13682*r + 13688*s + 1, (-277168, 101712), 1305, 59.781]
[29, 1, -3659, r**15 + 61*r**14 - 14*r**13*s - 72*r**13 - 226*r**12*s - 204*r**12 - 175*r**11*s - 293*r**11 - 123*r**10*s + 63*r**10 + 723*r**9*s + 1277*r**9 + 417*r**8*s - 1031*r**8 - 907*r**7*s + 123*r**7 + 55*r**6*s - 377*r**6 + 59*r**5*s + 713*r**5 + 487*r**4*s - 115*r**4 - 311*r**3*s - 346*r**3 - 285*r**2*s + 6*r**2 + 109*r*s + 129*r + 127*s + 1, (402, -527), 1319, 95.070]
[31, 1, -3727, -17*r**15 + r**14*s - 231*r**14 + 132*r**13*s + 1947*r**13 + 499*r**12*s + 810*r**12 - 5352*r**11*s - 24604*r**11 - 4093*r**10*s + 19438*r**10 + 46314*r**9*s + 77527*r**9 + 23104*r**8*s - 58995*r**8 - 86686*r**7*s - 72222*r**7 - 24089*r**6*s + 50918*r**6 + 64318*r**5*s + 32859*r**5 + 14513*r**4*s - 16759*r**4 - 21923*r**3*s - 8724*r**3 - 5983*r**2*s + 1794*r**2 + 2738*r*s + 956*r + 962*s + 1, (-3020, 14844), 1330, 70.276]
[61, 1, -3863, -20*r**30 + r**29*s - 1305*r**29 + 236*r**28*s - 16619*r**28 + 8208*r**27*s - 36186*r**27 + 79080*r**26*s + 43712*r**26 + 263660*r**25*s - 310829*r**25 + 641370*r**24*s + 490905*r**24 + 2624270*r**23*s + 7976054*r**23 + 2514879*r**22*s + 2227475*r**22 - 14851084*r**21*s - 28550308*r**21 - 28453391*r**20*s - 17332770*r**20 + 2178001*r**19*s - 3356528*r**19 + 33317293*r**18*s + 6384346*r**18 + 97736337*r**17*s + 218180432*r**17 + 149119617*r**16*s + 124028558*r**16 - 213848377*r**15*s - 559122550*r**15 - 524058351*r**14*s - 326286950*r**14 + 189272186*r**13*s + 719965812*r**13 + 747257977*r**12*s + 381538362*r**12 - 63593561*r**11*s - 556794637*r**11 - 597091287*r**10*s - 239702934*r**10 - 8048749*r**9*s + 269799181*r**9 + 286202477*r**8*s + 80267194*r**8 + 8895876*r**7*s - 80004078*r**7 - 81274726*r**6*s - 11848662*r**6 - 46427*r**5*s + 13136752*r**5 + 12465338*r**4*s - 18624*r**4 - 782112*r**3*s - 874302*r**3 - 752947*r**2*s + 132095*r**2 + 121397*r*s - 10711*r - 10720*s - 1, (-285094116, 667938769), 1338, 65.770]
[83, 1, -3911, r**42 + 121*r**41 - 16*r**40*s + 4614*r**40 - 1020*r**39*s + 101253*r**39 - 33067*r**38*s + 1052246*r**38 - 600380*r**37*s + 4171056*r**37 - 5585088*r**36*s - 4297913*r**36 - 24796417*r**35*s - 75772591*r**35 - 28398886*r**34*s - 93933582*r**34 + 162186578*r**33*s + 567134042*r**33 + 446390488*r**32*s + 1003668306*r**32 - 776522643*r**31*s - 3211302601*r**31 - 3183346428*r**30*s - 5170218471*r**30 + 2644515321*r**29*s + 13088607958*r**29 + 13182288115*r**28*s + 14057991540*r**28 - 7161288101*r**27*s - 36270683387*r**27 - 31602554523*r**26*s - 15876825574*r**26 + 20046339981*r**25*s + 67550099959*r**25 + 44429937512*r**24*s - 9660570129*r**24 - 48411065964*r**23*s - 84932926908*r**23 - 38194232180*r**22*s + 47963345034*r**22 + 75353059063*r**21*s + 71672939599*r**21 + 22311687806*r**20*s - 55279169085*r**20 - 69402563316*r**19*s - 40617618989*r**19 - 12393322059*r**18*s + 28835914426*r**18 + 36238780772*r**17*s + 16590188247*r**17 + 9170161728*r**16*s - 4224075483*r**16 - 8973212041*r**15*s - 6253304964*r**15 - 6664687783*r**14*s - 3037202626*r**14 - 372352850*r**13*s + 2653088249*r**13 + 3529679715*r**12*s + 1943074544*r**12 + 906802247*r**11*s - 1000258975*r**11 - 1266947859*r**10*s - 532196736*r**10 - 269548327*r**9*s + 260194586*r**9 + 300372428*r**8*s + 81381420*r**8 + 39322363*r**7*s - 43263910*r**7 - 45707523*r**6*s - 6341443*r**6 - 2036022*r**5*s + 4753379*r**5 + 4571106*r**4*s + 100429*r**4 - 223470*r**3*s - 365199*r**3 - 341316*r**2*s + 6467*r**2 + 23880*r*s + 17408*r + 17407*s, (-49440406827, -122999870837), 1336, 65.484]
[23, 1, -3923, r**12 + 80*r**11 - 16*r**10*s + 94*r**10 - 339*r**9*s - 644*r**9 - 786*r**8*s - 990*r**8 - 210*r**7*s - 120*r**7 + 1943*r**6*s + 4204*r**6 + 2952*r**5*s + 132*r**5 - 2488*r**4*s - 4162*r**4 - 3189*r**3*s + 216*r**3 + 1386*r**2*s + 1610*r**2 + 1178*r*s - 452*r - 463*s - 1, (1719, -1076), 1371, 70.599]
[13, 1, -4003, r**7 + 25*r**6 + 7*r**5 - 55*r**4*s - 62*r**4 - 126*r**3*s - 121*r**3 - 117*r**2*s - 52*r**2 - 42*r*s + 8*r + s - 1, (-17, -6), 1392, 78.589]
[17, 1, -4339, r**9 + 52*r**8 - 10*r**7*s + 20*r**7 - 202*r**6*s - 598*r**6 - 263*r**5*s + 405*r**5 + 620*r**4*s + 586*r**4 + 11*r**3*s - 780*r**3 - 728*r**2*s - 138*r**2 + 63*r*s + 193*r + 192*s, (-550, 265), 1447, 69.439]
[13, 1, -4507, r**7 + 36*r**6 - 11*r**5*s + 22*r**5 - 75*r**4*s + 9*r**4 - 73*r**3*s + 84*r**3 + r**2*s + 59*r**2 + 9*r*s + 7*r - s + 1, (-37, 48), 1478, 90.256]
[13, 1, -5347, r**7 + 58*r**6 - 13*r**5*s - 39*r**5 - 143*r**4*s - 85*r**4 - 135*r**3*s - 19*r**3 - 51*r**2*s + 47*r**2 + 7*r*s - 12*r - s + 1, (90, -130), 1613, 83.795]
[43, 1, -5407, -21*r**21 + r**20*s - 1796*r**20 + 277*r**19*s - 28717*r**19 + 12200*r**18*s - 90734*r**18 + 137667*r**17*s - 328252*r**17 + 615331*r**16*s - 2043682*r**16 + 3151369*r**15*s + 5764797*r**15 + 12339579*r**14*s + 29140042*r**14 + 4582823*r**13*s - 18449533*r**13 - 52214634*r**12*s - 85845808*r**12 - 38788914*r**11*s + 32793431*r**11 + 83612005*r**10*s + 104084765*r**10 + 59838930*r**9*s - 29658065*r**9 - 66275469*r**8*s - 64480498*r**8 - 42637177*r**7*s + 14270584*r**7 + 28694144*r**6*s + 22293447*r**6 + 16059054*r**5*s - 4442523*r**5 - 7338813*r**4*s - 4086312*r**4 - 3050416*r**3*s + 881638*r**3 + 1123216*r**2*s + 329288*r**2 + 241615*r*s - 87713*r - 87722*s - 1, (66884262, 131004374), 1602, 58.740]
[23, 1, -5507, r**12 + 51*r**11 - 6*r**10*s + 633*r**10 - 378*r**9*s - 1689*r**9 - 2150*r**8*s - 1124*r**8 + 395*r**7*s + 10658*r**7 - 2984*r**6*s - 17112*r**6 - 27609*r**5*s - 31495*r**5 - 11563*r**4*s + 18389*r**4 + 27333*r**3*s + 16141*r**3 + 9289*r**2*s - 6762*r**2 - 6776*r*s - 10*r - s + 1, (17390, 20336), 1631, 66.263]
[19, 1, -5659, r**10 + 65*r**9 - 15*r**8*s - 82*r**8 - 154*r**7*s - 104*r**7 + 3*r**6*s + 181*r**6 - 3*r**5*s - 357*r**5 - 317*r**4*s - 148*r**4 - 79*r**3*s - 6*r**3 - 38*r**2*s - 25*r**2 - 65*r*s - 37*r - 36*s, (85, 153), 1656, 92.153]
[11, 1, -6163, r**6 + 50*r**5 - 17*r**4*s + 12*r**4 - 32*r**3*s + 108*r**3 + 63*r**2*s + 108*r**2 + 76*r*s - 14*r - s + 1, (6, -3), 1736, 89.029]
[43, 1, -6247, r**22 + 256*r**21 - 24*r**20*s + 5709*r**20 - 2066*r**19*s + 734*r**19 - 23810*r**18*s + 40374*r**18 - 43592*r**17*s + 1068967*r**17 - 555031*r**16*s + 122806*r**16 - 4549711*r**15*s - 10690133*r**15 - 7728675*r**14*s - 7642038*r**14 + 10154858*r**13*s + 27078661*r**13 + 28975321*r**12*s + 22713149*r**12 - 3015749*r**11*s - 29724200*r**11 - 39594970*r**10*s - 30120230*r**10 - 10084026*r**9*s + 18470795*r**9 + 28233850*r**8*s + 19990336*r**8 + 11333239*r**7*s - 6447918*r**7 - 11109859*r**6*s - 7468026*r**6 - 5347836*r**5*s + 1323867*r**5 + 2502876*r**4*s + 1600162*r**4 + 1300450*r**3*s - 177595*r**3 - 342998*r**2*s - 208943*r**2 - 165516*r*s + 43492*r + 43496*s + 1, (34049155, 15847551), 1724, 64.681]
[43, 1, -6299, r**22 + 336*r**21 - 28*r**20*s + 12044*r**20 - 3060*r**19*s + 105141*r**19 - 67600*r**18*s + 212893*r**18 - 527093*r**17*s - 797374*r**17 - 1658053*r**16*s - 3214617*r**16 - 1036765*r**15*s - 355640*r**15 + 5214981*r**14*s + 9674082*r**14 + 9199865*r**13*s + 7148147*r**13 - 2846211*r**12*s - 11514507*r**12 - 16051818*r**11*s - 13286228*r**11 - 5542314*r**10*s + 5203071*r**10 + 11438166*r**9*s + 10516816*r**9 + 8276230*r**8*s + 486184*r**8 - 2894826*r**7*s - 3953973*r**7 - 4185054*r**6*s - 1118289*r**6 - 345457*r**5*s + 629458*r**5 + 851903*r**4*s + 298201*r**4 + 251319*r**3*s - 18472*r**3 - 43551*r**2*s - 21846*r**2 - 25195*r*s - 3379*r - 3391*s - 1, (2116679, -2585503), 1731, 61.639]
[71, 1, -6991, -39*r**35 + r**34*s - 7757*r**34 + 771*r**33*s - 284335*r**33 + 69964*r**32*s - 2268246*r**32 + 1611644*r**31*s + 7552707*r**31 + 9532531*r**30*s + 39972562*r**30 - 19498186*r**29*s - 881899857*r**29 + 28855839*r**28*s - 4343583122*r**28 + 3909542258*r**27*s + 5895193936*r**27 + 20165160425*r**26*s + 54141095221*r**26 + 16171763751*r**25*s + 12633832661*r**25 - 101960385388*r**24*s - 249830610110*r**24 - 175597463111*r**23*s - 135747088122*r**23 + 235210779460*r**22*s + 648097716505*r**22 + 569320711426*r**21*s + 366849051348*r**21 - 324909866877*r**20*s - 1064727338951*r**20 - 1015934030139*r**19*s - 522050515961*r**19 + 288480059331*r**18*s + 1138049733111*r**18 + 1123750340000*r**17*s + 450942055643*r**17 - 158637800290*r**16*s - 788526574497*r**16 - 795698205967*r**15*s - 251227799873*r**15 + 42279288639*r**14*s + 348860642881*r**14 + 361817802057*r**13*s + 95121819326*r**13 + 5403447531*r**12*s - 96793699201*r**12 - 105678743382*r**11*s - 27382774142*r**11 - 9332010097*r**10*s + 17128922894*r**10 + 21069666624*r**9*s + 7512827192*r**9 + 4439706186*r**8*s - 2426526390*r**8 - 3735384091*r**7*s - 2074879914*r**7 - 1472843697*r**6*s + 408889809*r**6 + 716518221*r**5*s + 430329725*r**5 + 339129104*r**4*s - 57294753*r**4 - 99400212*r**3*s - 50304250*r**3 - 44517886*r**2*s + 3373199*r**2 + 5786182*r*s + 2413068*r + 2413070*s + 1, (-1205670393426, 1168036031801), 1804, 58.872]
[43, 1, -7019, r**22 + 414*r**21 - 33*r**20*s + 14836*r**20 - 3750*r**19*s + 148593*r**19 - 85413*r**18*s + 551566*r**18 - 773449*r**17*s + 119524*r**17 - 3475725*r**16*s - 4628813*r**16 - 7674585*r**15*s - 10780722*r**15 - 4505742*r**14*s - 904242*r**14 + 13218889*r**13*s + 22141149*r**13 + 22858142*r**12*s + 15478892*r**12 - 1601010*r**11*s - 18525080*r**11 - 25306242*r**10*s - 17969121*r**10 - 7474226*r**9*s + 9402970*r**9 + 14093811*r**8*s + 9071168*r**8 + 5011980*r**7*s - 3775549*r**7 - 4903225*r**6*s - 2045354*r**6 - 1070757*r**5*s + 1051620*r**5 + 1043567*r**4*s + 57213*r**4 - 25685*r**3*s - 99606*r**3 - 80740*r**2*s + 20686*r**2 + 18801*r*s - 1889*r - 1888*s, (-13067702, 1717876), 1829, 62.074]
[13, 1, -7243, r**7 + 62*r**6 + 5*r**5*s + 241*r**5 - 281*r**4*s - 921*r**4 - 943*r**3*s - 467*r**3 + 115*r**2*s + 643*r**2 + 549*r*s - 20*r - s + 1, (-586, 488), 1883, 64.771]
[89, 1, -7607, -40*r**44 + r**43*s - 6428*r**43 + 737*r**42*s - 165851*r**42 + 51037*r**41*s - 681662*r**41 + 853060*r**40*s + 12651886*r**40 + 1986376*r**39*s + 135066533*r**39 - 63955355*r**38*s + 222609300*r**38 - 623993043*r**37*s - 3580094274*r**37 - 1385742999*r**36*s - 25694054156*r**36 + 12970542220*r**35*s - 62848167246*r**35 + 119039409831*r**34*s + 46487022919*r**34 + 452326429938*r**33*s + 652921279927*r**33 + 830567999770*r**32*s + 1390348147410*r**32 + 65584034799*r**31*s - 70472663903*r**31 - 3018882764708*r**30*s - 4944604203468*r**30 - 5272733891560*r**29*s - 6103737935055*r**29 + 872436481492*r**28*s + 5703023221025*r**28 + 13134250998829*r**27*s + 17724099155326*r**27 + 10543944090514*r**26*s + 2263862745508*r**26 - 14903058797819*r**25*s - 27166476369837*r**25 - 26357963430375*r**24*s - 17111531502046*r**24 + 5946154558748*r**23*s + 27153144167100*r**23 + 36082071293573*r**22*s + 30154098823515*r**22 + 8919038113232*r**21*s - 17507468441827*r**21 - 33561979911445*r**20*s - 33665010144555*r**20 - 20464968655305*r**19*s + 4502524553283*r**19 + 21093652756336*r**18*s + 26538914476731*r**18 + 22152153417957*r**17*s + 4121978001258*r**17 - 7429733125211*r**16*s - 14856809073313*r**16 - 15360133681947*r**15*s - 5628523601868*r**15 - 58095765162*r**14*s + 5866437359608*r**14 + 7216006609468*r**13*s + 3394967996266*r**13 + 1497948128571*r**12*s - 1660876601837*r**12 - 2378294561483*r**11*s - 1284973926632*r**11 - 812630944388*r**10*s + 354224711475*r**10 + 572272858826*r**9*s + 330963057397*r**9 + 242913419218*r**8*s - 59618219526*r**8 - 102402171037*r**7*s - 58308604317*r**7 - 46602186577*r**6*s + 7565323248*r**6 + 12935516644*r**5*s + 6642289774*r**5 + 5706924446*r**4*s - 584804997*r**4 - 978412582*r**3*s - 436651271*r**3 - 407458782*r**2*s + 15343767*r**2 + 29192664*r*s + 13849060*r + 13849042*s + 1, (-5910993977414, 33171920170095), 1868, 66.614]
[11, 1, -7867, r**6 + 101*r**5 - 21*r**4*s - 247*r**4 - 73*r**3*s + 72*r**3 + 90*r**2*s - 89*r**2 - 171*r*s + 33*r + 47*s + 1, (-154, 66), 1965, 86.059]
[37, 1, -8147, -17*r**18 + r**17*s - 1017*r**17 + 236*r**16*s - 1839*r**16 + 4333*r**15*s + 3138*r**15 + 13182*r**14*s - 7322*r**14 + 32222*r**13*s + 101002*r**13 + 77684*r**12*s + 177229*r**12 - 145587*r**11*s - 508889*r**11 - 573423*r**10*s - 623322*r**10 + 115543*r**9*s + 951401*r**9 + 1170199*r**8*s + 878284*r**8 + 133983*r**7*s - 827467*r**7 - 1019607*r**6*s - 514135*r**6 - 189412*r**5*s + 326470*r**5 + 371777*r**4*s + 85421*r**4 + 45766*r**3*s - 40855*r**3 - 34711*r**2*s + 11154*r**2 + 5997*r*s - 5227*r - 5247*s - 1, (-70548, -339194), 1979, 69.581]
[43, 1, -8263, r**22 + 176*r**21 - 15*r**20*s + 992*r**20 - 1028*r**19*s + 10346*r**19 - 4365*r**18*s + 108417*r**18 - 65220*r**17*s + 49014*r**17 - 480855*r**16*s - 1146389*r**16 - 905688*r**15*s - 796611*r**15 + 1021661*r**14*s + 5226692*r**14 + 2065064*r**13*s + 3678649*r**13 - 9723516*r**12*s - 16162569*r**12 - 26101693*r**11*s - 24883226*r**11 - 17848423*r**10*s - 4395024*r**10 + 7782900*r**9*s + 9957499*r**9 + 15750117*r**8*s + 6648022*r**8 + 10246345*r**7*s + 8005034*r**7 + 7745615*r**6*s + 5557819*r**6 - 118743*r**5*s - 5149485*r**5 - 7615848*r**4*s - 4687666*r**4 - 2843617*r**3*s + 1468165*r**3 + 2126613*r**2*s + 941027*r**2 + 658351*r*s - 282664*r - 282663*s, (-2820719, 18848732), 1988, 75.438]
[19, 1, -8419, r**10 + 111*r**9 - 19*r**8*s + 17*r**8 - 35*r**7*s + 272*r**7 + 47*r**6*s - 630*r**6 - 418*r**5*s - 206*r**5 - 242*r**4*s - 611*r**4 - 874*r**3*s - 497*r**3 - 395*r**2*s + 437*r**2 - 35*r*s - 478*r - 477*s, (385, -67), 2027, 94.634]
[59, 1, -8431, r**30 + 399*r**29 - 30*r**28*s + 10196*r**28 - 3515*r**27*s - 22863*r**27 - 38095*r**26*s + 197706*r**26 + 15447*r**25*s + 5921322*r**25 - 2080357*r**24*s + 9003570*r**24 - 25342765*r**23*s - 68135654*r**23 - 65435033*r**22*s - 157176549*r**22 + 68720022*r**21*s + 194238971*r**21 + 477695165*r**20*s + 808031936*r**20 + 388142331*r**19*s + 248799069*r**19 - 1012042120*r**18*s - 1910495466*r**18 - 2198353705*r**17*s - 2407479506*r**17 + 56799525*r**16*s + 2078896106*r**16 + 4496101956*r**15*s + 5674586496*r**15 + 3311672939*r**14*s - 30480407*r**14 - 4440649379*r**13*s - 6975885036*r**13 - 6431595563*r**12*s - 2638843672*r**12 + 1321426455*r**11*s + 4689260026*r**11 + 5469804104*r**10*s + 2700954414*r**10 + 820805275*r**9*s - 1799195839*r**9 - 2343884385*r**8*s - 1072368819*r**8 - 578008236*r**7*s + 463707351*r**7 + 563593799*r**6*s + 173759439*r**6 + 97721694*r**5*s - 78517010*r**5 - 80185908*r**4*s - 5755927*r**4 - 1168575*r**3*s + 5102686*r**3 + 4584472*r**2*s - 518480*r**2 - 518491*r*s + 12*r + s - 1, (1250403667, -6815097130), 1995, 70.505]
[97, 1, -8543, r**49 + 1004*r**48 - 50*r**47*s + 87174*r**47 - 13408*r**46*s + 1203151*r**46 - 586010*r**45*s - 12590286*r**45 - 3984320*r**44*s - 217659387*r**44 + 80279737*r**43*s + 225818005*r**43 + 887133010*r**42*s + 12276488940*r**42 - 1469245363*r**41*s + 31293828485*r**41 - 48969106183*r**40*s - 208028062755*r**40 - 154781342415*r**39*s - 962294880158*r**39 + 491244919959*r**38*s + 1237103157316*r**38 + 3474207677945*r**37*s + 11824122926771*r**37 + 1324190232427*r**36*s + 2695149158607*r**36 - 28595188235751*r**35*s - 77850890716028*r**35 - 48463302450835*r**34*s - 79261974007185*r**34 + 106168734960214*r**33*s + 296972981626411*r**33 + 333246910450734*r**32*s + 496915809292648*r**32 - 109943847697102*r**31*s - 642643030215083*r**31 - 1153750671507621*r**30*s - 1684767492334084*r**30 - 527430315169391*r**29*s + 597250385470759*r**29 + 2284576714642321*r**28*s + 3544811199252139*r**28 + 2364299021178322*r**27*s + 582862390929090*r**27 - 2523944475327992*r**26*s - 4839067716418629*r**26 - 4654484713129705*r**25*s - 2649602348188066*r**25 + 981190772545427*r**24*s + 4270510876473520*r**24 + 5507779870661760*r**23*s + 4088157905212189*r**23 + 1321605949901113*r**22*s - 2227669375117546*r**22 - 4174901328733083*r**21*s - 3824118509257425*r**21 - 2512652345354088*r**20*s + 351412188484400*r**20 + 1976487936277651*r**19*s + 2418133357879694*r**19 + 2128376042588942*r**18*s + 416206131704457*r**18 - 470499813413783*r**17*s - 1075219860606767*r**17 - 1139378348557446*r**16*s - 385488063826665*r**16 - 49765101651439*r**15*s + 342326405065867*r**15 + 418387401566491*r**14*s + 174638701517141*r**14 + 84217376963673*r**13*s - 79102559146418*r**13 - 108881695401688*r**12*s - 50810111200182*r**12 - 33202932707211*r**11*s + 13574798496208*r**11 + 20486782432471*r**10*s + 10084666401223*r**10 + 7560289488356*r**9*s - 1808340514943*r**9 - 2842544422548*r**8*s - 1375710479058*r**8 - 1104931522769*r**7*s + 195659997905*r**7 + 295400164625*r**6*s + 125567888711*r**6 + 104243151974*r**5*s - 16674028105*r**5 - 22567388276*r**4*s - 7172210366*r**4 - 6041047004*r**3*s + 983480366*r**3 + 1167378524*r**2*s + 220115284*r**2 + 183898152*r*s - 36217188*r - 36217206*s - 1, (1403705613331710, -621499177857088), 1975, 62.581]
[19, 1, -8923, r**10 + 165*r**9 - 26*r**8*s - 70*r**8 - 353*r**7*s - 140*r**7 - 211*r**6*s + 321*r**6 + 180*r**5*s + 403*r**5 + 17*r**4*s - 296*r**4 - 268*r**3*s - 322*r**3 - 113*r**2*s + 23*r**2 + 57*r*s + 23*r + 24*s, (-189, -369), 2088, 98.937]
[29, 1, -8963, r**15 + 267*r**14 - 30*r**13*s + 2941*r**13 - 1434*r**12*s + 15052*r**12 - 15472*r**11*s + 24307*r**11 - 86373*r**10*s - 65849*r**10 - 263456*r**9*s - 371487*r**9 - 386133*r**8*s - 361457*r**8 + 29378*r**7*s + 400347*r**7 + 595271*r**6*s + 428953*r**6 + 245778*r**5*s - 117671*r**5 - 207229*r**4*s - 114579*r**4 - 98238*r**3*s + 6362*r**3 + 16483*r**2*s + 9946*r**2 + 10094*r*s + 20*r + s - 1, (-101377, 638120), 2084, 64.844]
[41, 1, -9467, r**21 + 553*r**20 - 37*r**19*s + 22199*r**19 - 5372*r**18*s + 216502*r**18 - 126420*r**17*s + 736072*r**17 - 1119247*r**16*s - 190153*r**16 - 4742086*r**15*s - 6263615*r**15 - 9499505*r**14*s - 11752946*r**14 - 5064383*r**13*s - 887147*r**13 + 13096077*r**12*s + 19178863*r**12 + 23316672*r**11*s + 17077384*r**11 + 6326082*r**10*s - 5686154*r**10 - 15439932*r**9*s - 14331565*r**9 - 13616674*r**8*s - 3868019*r**8 + 297829*r**7*s + 3419889*r**7 + 4856470*r**6*s + 2077044*r**6 + 1773740*r**5*s + 36664*r**5 - 241771*r**4*s - 216565*r**4 - 272422*r**3*s - 52909*r**3 - 55813*r**2*s - 3532*r**2 - 3401*r*s + 11*r + s - 1, (1322202, 5560018), 2132, 63.383]
[23, 1, -10867, r**12 + 506*r**11 - 40*r**10*s + 7889*r**10 - 3499*r**9*s + 13963*r**9 - 35552*r**8*s - 51971*r**8 - 107180*r**7*s - 132800*r**7 - 93267*r**6*s - 26708*r**6 + 64042*r**5*s + 110794*r**5 + 125346*r**4*s + 51343*r**4 + 21757*r**3*s - 21511*r**3 - 30522*r**2*s - 9457*r**2 - 9238*r*s + 24*r + s - 1, (-70390, 85688), 2304, 60.598]
[61, 1, -11171, -35*r**30 + r**29*s - 3822*r**29 + 615*r**28*s - 48081*r**28 + 23071*r**27*s - 238280*r**27 + 251362*r**26*s - 480503*r**26 + 1400810*r**25*s + 933448*r**25 + 4650110*r**24*s + 11029148*r**24 + 6156928*r**23*s + 8415138*r**23 - 16827105*r**22*s - 64998485*r**22 - 33576011*r**21*s + 14972731*r**21 + 84897047*r**20*s + 270711187*r**20 + 24754718*r**19*s - 330378528*r**19 - 478947109*r**18*s - 757022615*r**18 + 48641349*r**17*s + 1151644757*r**17 + 1329935001*r**16*s + 1193634717*r**16 - 204808782*r**15*s - 2138234058*r**15 - 1963620125*r**14*s - 735944259*r**14 + 805502605*r**13*s + 2764887823*r**13 + 1796315339*r**12*s - 552337629*r**12 - 1866042598*r**11*s - 2818147360*r**11 - 1358706615*r**10*s + 1302404125*r**10 + 2310058161*r**9*s + 2212036579*r**9 + 1094056793*r**8*s - 944775531*r**8 - 1574036964*r**7*s - 1189691094*r**7 - 729399483*r**6*s + 326689922*r**6 + 580538296*r**5*s + 385638543*r**5 + 291611392*r**4*s - 51927308*r**4 - 105638303*r**3*s - 65345044*r**3 - 58089933*r**2*s + 2867610*r**2 + 7258087*r*s + 4390935*r + 4390911*s + 1, (-2746257167, -2353962983), 2299, 69.662]
[53, 1, -11287, r**27 + 673*r**26 - 38*r**25*s + 22044*r**25 - 6847*r**24*s - 206834*r**24 - 61612*r**23*s + 2105824*r**23 + 628820*r**22*s + 44240313*r**22 - 17405737*r**21*s - 112061100*r**21 - 156287223*r**20*s - 910296532*r**20 + 286568521*r**19*s + 2381057867*r**19 + 2426180139*r**18*s + 6623166389*r**18 - 3475173699*r**17*s - 18576151699*r**17 - 17552995073*r**16*s - 21403707842*r**16 + 14483342585*r**15*s + 61676970441*r**15 + 54785387398*r**14*s + 32357691065*r**14 - 31398290639*r**13*s - 102642917890*r**13 - 88349157231*r**12*s - 26561442265*r**12 + 37758406646*r**11*s + 96740688454*r**11 + 83791664437*r**10*s + 14858014012*r**10 - 25803071765*r**9*s - 56738839968*r**9 - 50405404008*r**8*s - 5995490031*r**8 + 10407445093*r**7*s + 21066103346*r**7 + 19336005534*r**6*s + 1655009261*r**6 - 2398983253*r**5*s - 4766544514*r**5 - 4536627982*r**4*s - 285263450*r**4 + 272674894*r**3*s + 600612464*r**3 + 590795957*r**2*s + 23061142*r**2 - 9813712*r*s - 32875281*r - 32875316*s - 1, (62920168840, 35515411804), 2319, 61.365]
[17, 1, -11443, r**9 + 254*r**8 + 24*r**7*s + 436*r**7 - 466*r**6*s - 912*r**6 - 1142*r**5*s - 1119*r**5 - 180*r**4*s + 384*r**4 + 986*r**3*s + 400*r**3 + 108*r**2*s - 286*r**2 - 494*r*s - 179*r - 178*s, (26, -480), 2371, 85.786]
[41, 1, -11483, r**21 + 549*r**20 - 32*r**19*s + 14244*r**19 - 4955*r**18*s + 12478*r**18 - 58156*r**17*s + 134668*r**17 - 180526*r**16*s - 121383*r**16 - 989583*r**15*s - 3953612*r**15 - 463105*r**14*s + 4872965*r**14 + 7170202*r**13*s + 8995278*r**13 - 792107*r**12*s - 16676151*r**12 - 11657105*r**11*s + 6013289*r**11 + 8490911*r**10*s + 6769159*r**10 - 1836623*r**9*s - 14685502*r**9 - 9482375*r**8*s + 2531492*r**8 + 7935979*r**7*s + 8657585*r**7 + 8000162*r**6*s + 3140837*r**6 - 1444303*r**5*s - 5412577*r**5 - 5977957*r**4*s - 2140404*r**4 - 536110*r**3*s + 1630877*r**3 + 1780756*r**2*s + 325534*r**2 + 150159*r*s - 175375*r - 175376*s, (1067289, -184779), 2352, 69.982]
[61, 1, -11527, r**31 + 148*r**30 + r**29*s + 25695*r**29 - 2951*r**28*s + 768725*r**28 - 204803*r**27*s + 11110729*r**27 - 4863361*r**26*s + 66223468*r**26 - 60782133*r**25*s + 33812023*r**25 - 349101055*r**24*s - 390805303*r**24 - 795142382*r**23*s + 475261230*r**23 - 1202651886*r**22*s - 539510447*r**22 - 4944501153*r**21*s - 12682071972*r**21 - 6334895610*r**20*s - 1233471459*r**20 + 16217663191*r**19*s + 36087139237*r**19 + 22891336336*r**18*s - 5469170456*r**18 - 26192793152*r**17*s - 43909675438*r**17 - 19479415394*r**16*s + 29221208820*r**16 + 37062269893*r**15*s + 26839878447*r**15 + 1115222365*r**14*s - 35370021855*r**14 - 32907736345*r**13*s - 5790846693*r**13 + 5764637186*r**12*s + 15194986601*r**12 + 12460526270*r**11*s - 2365686878*r**11 - 2800458462*r**10*s - 247967303*r**10 + 191064990*r**9*s + 1222671880*r**9 + 109053573*r**8*s - 1542419623*r**8 - 1256889754*r**7*s + 153614057*r**7 + 390269126*r**6*s + 350580456*r**6 + 218471533*r**5*s - 157443973*r**5 - 141400928*r**4*s + 7578984*r**4 + 22694056*r**3*s + 21723123*r**3 + 14125128*r**2*s - 8595290*r**2 - 7597370*r*s + 997974*r + 998000*s + 1, (4494097696, 63335048588), 2337, 70.342]
[41, 1, -11987, r**21 + 359*r**20 - 11*r**19*s + 13085*r**19 - 3836*r**18*s + 21002*r**18 - 55724*r**17*s + 50358*r**17 - 171107*r**16*s + 1313433*r**16 - 962400*r**15*s + 1279569*r**15 - 6599729*r**14*s - 10752284*r**14 - 16205257*r**13*s - 21904245*r**13 - 6676561*r**12*s + 3993365*r**12 + 29873100*r**11*s + 42066928*r**11 + 41621790*r**10*s + 24770838*r**10 - 2835108*r**9*s - 26208841*r**9 - 40612358*r**8*s - 30042269*r**8 - 19428049*r**7*s + 3717423*r**7 + 13553382*r**6*s + 12833368*r**6 + 11836488*r**5*s + 1184930*r**5 - 1118691*r**4*s - 2420855*r**4 - 2506132*r**3*s - 284033*r**3 - 85553*r**2*s + 198922*r**2 + 198605*r*s - 15*r - s + 1, (-18872356, 516824), 2404, 67.359]
[41, 1, -12227, r**21 + 835*r**20 - 45*r**19*s + 36574*r**19 - 8701*r**18*s + 317607*r**18 - 200036*r**17*s + 1499735*r**17 - 1723387*r**16*s + 3329051*r**16 - 9414459*r**15*s - 9375011*r**15 - 30275376*r**14*s - 52804197*r**14 - 35316267*r**13*s - 36834157*r**13 + 50708148*r**12*s + 118447260*r**12 + 152002977*r**11*s + 145510681*r**11 + 29211347*r**10*s - 101981631*r**10 - 185977237*r**9*s - 178207106*r**9 - 106539783*r**8*s + 35752548*r**8 + 103501214*r**7*s + 105099695*r**7 + 83671548*r**6*s - 1827230*r**6 - 27714353*r**5*s - 32591892*r**5 - 29910756*r**4*s - 1684664*r**4 + 3077340*r**3*s + 5162432*r**3 + 5104107*r**2*s + 285858*r**2 - 59898*r*s - 346116*r - 346111*s - 1, (145517964, -31702759), 2428, 61.632]
[29, 1, -12323, -40*r**14 + r**13*s - 3919*r**13 + 717*r**12*s - 25138*r**12 + 19617*r**11*s + 5949*r**11 + 126560*r**10*s + 358233*r**10 + 164139*r**9*s - 195075*r**9 - 441870*r**8*s - 715719*r**8 - 42677*r**7*s + 1260063*r**7 + 753094*r**6*s - 563339*r**6 - 967075*r**5*s - 1002161*r**5 - 243230*r**4*s + 955419*r**4 + 903395*r**3*s + 93647*r**3 - 107120*r**2*s - 253197*r**2 - 200814*r*s + 52716*r + 52735*s + 1, (-827732, 1168895), 2450, 74.199]
[17, 1, -12907, r**9 + 418*r**8 - 20*r**7*s - 1216*r**7 - 851*r**6*s + 837*r**6 + 300*r**5*s - 1058*r**5 - 832*r**4*s + 618*r**4 + 324*r**3*s - 855*r**3 + 192*r**2*s + 800*r**2 + 328*r*s - 42*r - s + 1, (96, -498), 2520, 84.932]
[37, 1, -12967, -52*r**18 + r**17*s - 9182*r**17 + 1146*r**16*s + 107119*r**16 + 42858*r**15*s + 2137528*r**15 - 1035616*r**14*s - 44063354*r**14 - 807769*r**13*s - 131461015*r**13 + 186275564*r**12*s + 1019209124*r**12 + 484425432*r**11*s + 589302592*r**11 - 1947017766*r**10*s - 6533877370*r**10 - 3091898575*r**9*s + 2231182800*r**9 + 7691399476*r**8*s + 13078001723*r**8 + 5084536864*r**7*s - 9280082734*r**7 - 11963488793*r**6*s - 7663983830*r**6 - 1292337742*r**5*s + 8316336090*r**5 + 7307995112*r**4*s - 146399920*r**4 - 1561667962*r**3*s - 1968584518*r**3 - 1340739915*r**2*s + 702386067*r**2 + 627845153*r*s - 74541228*r - 74541266*s - 1, (-9928372264, 4277307197), 2505, 62.915]
[83, 1, -13159, r**42 + 1619*r**41 - 65*r**40*s + 150045*r**40 - 23487*r**39*s + 36724*r**39 - 842724*r**38*s - 66099455*r**38 + 9135251*r**37*s - 59961034*r**37 + 306872498*r**36*s + 10473657248*r**36 - 1043915842*r**35*s + 73559474798*r**35 - 51817314004*r**34*s + 59270048895*r**34 - 354261019252*r**33*s - 713354170950*r**33 - 818324033199*r**32*s - 1455738508329*r**32 + 273679312756*r**31*s + 1357642084571*r**31 + 3454329822145*r**30*s + 2107869612580*r**30 + 3812195036879*r**29*s - 3301201661464*r**29 + 7660697431076*r**28*s + 21187611067163*r**28 + 22633013167076*r**27*s + 49171549801977*r**27 - 16147451327818*r**26*s - 59034840181402*r**26 - 132596892946821*r**25*s - 186010694816906*r**25 - 104444103860018*r**24*s - 12667556730371*r**24 + 160971405244362*r**23*s + 252648882028964*r**23 + 271647966136922*r**22*s + 163834451285461*r**22 + 21691553802824*r**21*s - 105250655518735*r**21 - 208891276518468*r**20*s - 170594598227514*r**20 - 155826009856173*r**19*s - 56611170900162*r**19 + 11195370112490*r**18*s + 50212081748910*r**18 + 93035750494566*r**17*s + 67923170430065*r**17 + 62399734955685*r**16*s + 19671896389239*r**16 - 4377064430254*r**15*s - 19985518053979*r**15 - 30897378147152*r**14*s - 18191041894633*r**14 - 14632777533751*r**13*s - 1096217022061*r**13 + 3981938795220*r**12*s + 5299930242009*r**12 + 6167957844949*r**11*s + 2080427614262*r**11 + 1116365824085*r**10*s - 645287458135*r**10 - 1100554888159*r**9*s - 594286471556*r**9 - 536922836895*r**8*s - 36172176660*r**8 + 59599573547*r**7*s + 96686220274*r**7 + 108571418838*r**6*s + 25463029762*r**6 + 13317653362*r**5*s - 10632806658*r**5 - 12892596624*r**4*s - 2976252017*r**4 - 2340085810*r**3*s + 555873120*r**3 + 605401689*r**2*s + 18764464*r**2 + 49528988*r*s + 30764530*r + 30764529*s, (17425917869262, -39847721435986), 2475, 66.113]
[89, 1, -13711, r**45 + 1560*r**44 - 54*r**43*s + 278176*r**43 - 28866*r**42*s + 9821947*r**42 - 2460711*r**41*s + 120702566*r**41 - 57887007*r**40*s + 2671555912*r**40 - 826919429*r**39*s + 59316658969*r**39 - 20087028060*r**38*s + 541486114082*r**38 - 342927503746*r**37*s + 1707274089276*r**37 - 2845095787454*r**36*s - 2392768732785*r**36 - 11212127882268*r**35*s - 26101116884977*r**35 - 14070352855121*r**34*s - 40340440898147*r**34 + 43554303897805*r**33*s + 80235023312515*r**33 + 178720403894567*r**32*s + 331961058416585*r**32 + 127982755275239*r**31*s + 131616209965368*r**31 - 523930067271544*r**30*s - 1096599664251260*r**30 - 1149980799043215*r**29*s - 1446264116967916*r**29 + 380382107623308*r**28*s + 2007960477030572*r**28 + 3342049430965304*r**27*s + 4353291792727229*r**27 + 1348101234884988*r**26*s - 2087430930426215*r**26 - 5507111421747815*r**25*s - 7480271702779969*r**25 - 4401908406134354*r**24*s + 734912071660240*r**24 + 5598883128445893*r**23*s + 8322394602782651*r**23 + 6622295057793681*r**22*s + 1363713786316268*r**22 - 3194346812332285*r**21*s - 6234773082211350*r**21 - 6338385357687590*r**20*s - 2766610895099473*r**20 + 239681334422318*r**19*s + 3161179815310327*r**19 + 4218712322540860*r**18*s + 2702831948771484*r**18 + 1258811067201988*r**17*s - 1052801439229312*r**17 - 2025422912865433*r**16*s - 1708112395418574*r**16 - 1193733950249476*r**15*s + 205822723044586*r**15 + 713110682470898*r**14*s + 745738476161695*r**14 + 607512955704107*r**13*s - 13601399709960*r**13 - 187016690572221*r**12*s - 229706037213681*r**12 - 200538910548003*r**11*s - 2270219314402*r**11 + 37940671640657*r**10*s + 50048574329223*r**10 + 44852400610731*r**9*s - 80106684497*r**9 - 6386255611959*r**8*s - 7609022495071*r**8 - 6801858248587*r**7*s + 281452326538*r**7 + 928239890226*r**6*s + 775831904890*r**6 + 677369616218*r**5*s - 67030764072*r**5 - 106701868205*r**4*s - 48180977706*r**4 - 40520012408*r**3*s + 6812068766*r**3 + 7931462116*r**2*s + 1389894905*r**2 + 1119391882*r*s - 270503456*r - 270503468*s - 1, (1607740118990717, 8426407026969937), 2521, 62.952]
[67, 1, -13859, r**34 + 897*r**33 - 36*r**32*s + 57919*r**32 - 11192*r**31*s + 561071*r**31 - 334154*r**30*s + 1824774*r**30 - 2779787*r**29*s + 11040099*r**29 - 14172254*r**28*s + 9531607*r**28 - 74118608*r**27*s - 271753681*r**27 - 131487047*r**26*s - 243602972*r**26 + 525133219*r**25*s + 2429377519*r**25 + 949342920*r**24*s + 280129962*r**24 - 4375306903*r**23*s - 14589727642*r**23 - 4975093837*r**22*s + 2809361981*r**22 + 23814652893*r**21*s + 55640744111*r**21 + 24979952365*r**20*s - 8875704765*r**20 - 68700145715*r**19*s - 132319075322*r**19 - 77169025777*r**18*s + 7744700663*r**18 + 114915409467*r**17*s + 205211214733*r**17 + 140440284273*r**16*s - 1706421069*r**16 - 125777174079*r**15*s - 215414670136*r**15 - 156378243859*r**14*s + 11033445235*r**14 + 101969503251*r**13*s + 150238482743*r**13 + 106494748757*r**12*s - 24722676127*r**12 - 64190013081*r**11*s - 65360746392*r**11 - 42238950975*r**10*s + 20540697758*r**10 + 29278129779*r**9*s + 15889798826*r**9 + 8313165587*r**8*s - 8208561062*r**8 - 8624565205*r**7*s - 1539789271*r**7 - 183506689*r**6*s + 1614947103*r**6 + 1431089056*r**5*s - 110161638*r**5 - 210091431*r**4*s - 126159934*r**4 - 98894881*r**3*s + 28311815*r**3 + 27262558*r**2*s - 1048075*r**2 - 1048534*r*s - 44*r - s + 1, (-59288254807, -224617749034), 2559, 65.292]
[31, 1, -14731, -57*r**15 + r**14*s - 5972*r**14 + 1104*r**13*s - 43538*r**13 + 32874*r**12*s + 63494*r**12 + 192242*r**11*s + 559254*r**11 + 96404*r**10*s - 350862*r**10 - 1050229*r**9*s - 2074305*r**9 - 637519*r**8*s + 1536627*r**8 + 2571386*r**7*s + 2876196*r**7 + 742838*r**6*s - 2612808*r**6 - 2958793*r**5*s - 1390677*r**5 - 80533*r**4*s + 1664205*r**4 + 1542926*r**3*s + 105819*r**3 - 213923*r**2*s - 409408*r**2 - 320209*r*s + 89807*r + 89855*s + 1, (-3311194, 1233062), 2679, 66.194]
[43, 1, -14747, r**22 + 1033*r**21 - 59*r**20*s + 28283*r**20 - 8123*r**19*s + 358494*r**19 - 172388*r**18*s + 2284812*r**18 - 1976498*r**17*s + 6917916*r**17 - 13061672*r**16*s - 3467907*r**16 - 51040100*r**15*s - 76291030*r**15 - 96220355*r**14*s - 122681937*r**14 - 15724565*r**13*s + 62182462*r**13 + 199960658*r**12*s + 252662986*r**12 + 212264330*r**11*s + 85544087*r**11 - 73382104*r**10*s - 182944807*r**10 - 228755440*r**9*s - 134610180*r**9 - 57441851*r**8*s + 57874507*r**8 + 99817405*r**7*s + 67477209*r**7 + 50932540*r**6*s - 6038466*r**6 - 19572330*r**5*s - 16639999*r**5 - 15318934*r**4*s - 572355*r**4 + 1429378*r**3*s + 2103749*r**3 + 2133027*r**2*s + 159711*r**2 + 28673*r*s - 131073*r - 131072*s, (-152586208, 274491038), 2667, 66.616]
[47, 1, -15083, r**24 + 1184*r**23 - 54*r**22*s + 40494*r**22 - 11620*r**21*s + 284519*r**21 - 203781*r**20*s + 1791574*r**20 - 1712655*r**19*s + 2795912*r**19 - 10242000*r**18*s - 12072145*r**18 - 29010780*r**17*s - 32335049*r**17 - 32595540*r**16*s - 18036242*r**16 - 5740935*r**15*s + 5058841*r**15 + 9614438*r**14*s - 19874571*r**14 + 10775795*r**13*s + 4244569*r**13 + 75348660*r**12*s + 112888507*r**12 + 128785863*r**11*s + 104559367*r**11 + 22686281*r**10*s - 51702573*r**10 - 124460147*r**9*s - 113015582*r**9 - 107254274*r**8*s - 34978391*r**8 - 1742354*r**7*s + 20072035*r**7 + 38716095*r**6*s + 21907162*r**6 + 25039729*r**5*s + 9403870*r**5 + 5877349*r**4*s - 614955*r**4 - 3144518*r**3*s - 2085670*r**3 - 2555195*r**2*s - 475824*r**2 - 475126*r*s - 8*r + s - 1, (142151525, -51418877), 2693, 73.000]
[29, 1, -15139, r**15 + 1028*r**14 - 40*r**13*s + 37342*r**13 - 10557*r**12*s + 79865*r**12 - 167759*r**11*s - 385199*r**11 - 474165*r**10*s - 425857*r**10 - 69261*r**9*s + 345059*r**9 + 493309*r**8*s + 309689*r**8 + 168403*r**7*s - 132377*r**7 - 145439*r**6*s - 22165*r**6 - 16029*r**5*s + 16139*r**5 + 15225*r**4*s - 4867*r**4 - 7127*r**3*s - 456*r**3 + 623*r**2*s + 423*r**2 + 337*r*s - 65*r - 64*s, (-305274, -232819), 2719, 73.740]
[73, 1, -15559, r**37 + 1466*r**36 - 60*r**35*s + 47130*r**35 - 16443*r**34*s - 1438620*r**34 + 5169*r**33*s + 12435267*r**33 + 5638948*r**32*s + 520524487*r**32 - 132291143*r**31*s + 1657853511*r**31 - 2398400152*r**30*s - 9930574672*r**30 - 7977942270*r**29*s - 39569680953*r**29 + 20781239129*r**28*s + 58789773078*r**28 + 136307903303*r**27*s + 371526669000*r**27 + 57011418379*r**26*s + 442276467582*r**26 - 890632866208*r**25*s + 92187890446*r**25 - 3277151699354*r**24*s - 928782578980*r**24 - 8296423315143*r**23*s - 1529230406293*r**23 - 18664038860182*r**22*s - 7706087598939*r**22 - 44628701137009*r**21*s - 72413520794684*r**21 - 76759993094151*r**20*s - 152183029670952*r**20 + 35204839566256*r**19*s + 118206079541102*r**19 + 400948904772636*r**18*s + 643743870109234*r**18 + 431385829338382*r**17*s + 217350079705223*r**17 - 504402348808813*r**16*s - 1075846188733979*r**16 - 1136334239415730*r**15*s - 800188872955287*r**15 + 90642261695258*r**14*s + 1006502635821122*r**14 + 1353046069223423*r**13*s + 1032146300187742*r**13 + 356484236969627*r**12*s - 614489532134313*r**12 - 975428018410778*r**11*s - 761878727308013*r**11 - 409488910391319*r**10*s + 280489753505513*r**10 + 479447588879248*r**9*s + 357251045690844*r**9 + 221792347423848*r**8*s - 108250315949011*r**8 - 171935978074989*r**7*s - 106353851852934*r**7 - 67611170162159*r**6*s + 34860130365757*r**6 + 45434319422634*r**5*s + 17861884202539*r**5 + 10435885164712*r**4*s - 7659655212377*r**4 - 8022055928968*r**3*s - 958457576753*r**3 - 267048380048*r**2*s + 786761540791*r**2 + 691409195920*r*s - 95352344884*r - 95352344883*s, (792658171732852, 784289955988358), 2706, 64.182]
[73, 1, -15727, r**37 + 19*r**36 + 18*r**35*s + 123159*r**35 - 6672*r**34*s + 10695353*r**34 - 1544508*r**33*s + 349966585*r**33 - 87741673*r**32*s + 5021484495*r**32 - 2235988840*r**31*s + 23807722598*r**31 - 26511671455*r**30*s - 52882659338*r**30 - 123330782768*r**29*s - 510168372326*r**29 + 4399806618*r**28*s + 308201031253*r**28 + 1309279118218*r**27*s + 4170877471940*r**27 + 691291445456*r**26*s - 3320015131579*r**26 - 7872953978389*r**25*s - 18414556923866*r**25 - 1760582926097*r**24*s + 23647626878755*r**24 + 30755017457332*r**23*s + 43232596006946*r**23 - 8421344689503*r**22*s - 90612567998806*r**22 - 76799161286993*r**21*s - 37324854700904*r**21 + 60118004082529*r**20*s + 197006614548946*r**20 + 114580726334882*r**19*s - 62399161009391*r**19 - 160814212293330*r**18*s - 239731093014965*r**18 - 77183170872246*r**17*s + 216965687963935*r**17 + 235943306947906*r**16*s + 126562191299780*r**16 - 39327326124435*r**15*s - 266919983681789*r**15 - 193685865026294*r**14*s + 47774707022117*r**14 + 127083578865086*r**13*s + 154151035832692*r**13 + 67973986924120*r**12*s - 109809416867386*r**12 - 106911173364682*r**11*s - 18971917104374*r**11 + 18097654965330*r**10*s + 56772672477470*r**10 + 36502264663388*r**9*s - 23095293975440*r**9 - 24519475346211*r**8*s - 5470711733920*r**8 + 1082899303523*r**7*s + 9444622106562*r**7 + 6159879761404*r**6*s - 3920153533466*r**6 - 3611815015696*r**5*s + 44545064800*r**5 + 543612109766*r**4*s + 727929352236*r**4 + 435784958636*r**3*s - 355426701474*r**3 - 285732136659*r**2*s + 76106877266*r**2 + 69694570178*r*s - 6412308000*r - 6412308056*s - 1, (290006640655634, 82776344756953), 2721, 63.279]
[61, 1, -15823, r**31 + 1057*r**30 - 57*r**29*s - 32231*r**29 - 4828*r**28*s + 91907*r**28 + 191760*r**27*s + 8237711*r**27 - 1358709*r**26*s + 5020179*r**26 - 30828860*r**25*s - 229556028*r**25 - 15904910*r**24*s - 131340686*r**24 + 671809881*r**23*s + 2475970712*r**23 + 1113581856*r**22*s + 2762492983*r**22 - 4656390158*r**21*s - 9618298982*r**21 - 14440292899*r**20*s - 17925794822*r**20 - 5613254754*r**19*s + 9886799655*r**19 + 21598768662*r**18*s + 39913095341*r**18 + 7826877295*r**17*s - 10802658963*r**17 - 71320983090*r**16*s - 102966781919*r**16 - 104797064395*r**15*s - 77413055794*r**15 + 2031106045*r**14*s + 59550400099*r**14 + 126178620959*r**13*s + 113923122653*r**13 + 103468041237*r**12*s + 37084564280*r**12 - 6868896958*r**11*s - 33965449779*r**11 - 55251505420*r**10*s - 31511608379*r**10 - 28650130451*r**9*s - 4979762678*r**9 + 1458500655*r**8*s + 4734453487*r**8 + 6861003890*r**7*s + 2477339338*r**7 + 2413802348*r**6*s + 217387886*r**6 + 3876145*r**5*s - 144780983*r**5 - 205525635*r**4*s - 52208407*r**4 - 60392418*r**3*s - 7711880*r**3 - 8217476*r**2*s - 507077*r**2 - 506542*r*s + 51*r + s - 1, (73758813760, -54056475640), 2743, 72.713]
[61, 1, -16091, -38*r**30 + r**29*s - 7427*r**29 + 1150*r**28*s - 99682*r**28 + 45031*r**27*s - 589334*r**27 + 526310*r**26*s - 3546286*r**26 + 3672675*r**25*s - 6951974*r**25 + 22121561*r**24*s + 75775182*r**24 + 53726095*r**23*s + 170216644*r**23 - 132699714*r**22*s - 364833931*r**22 - 606847263*r**21*s - 1257765678*r**21 - 182367224*r**20*s - 668174861*r**20 + 2923260351*r**19*s + 8433519856*r**19 + 5964254326*r**18*s + 8348360721*r**18 - 10549540329*r**17*s - 36575942684*r**17 - 29502741468*r**16*s - 22348360621*r**16 + 28493218941*r**15*s + 89726809852*r**15 + 73822363894*r**14*s + 32099099649*r**14 - 48802114757*r**13*s - 131718650782*r**13 - 111508986774*r**12*s - 31626920741*r**12 + 49627132017*r**11*s + 120973464216*r**11 + 107289856006*r**10*s + 23711533043*r**10 - 28593936521*r**9*s - 70308647958*r**9 - 65938264316*r**8*s - 12837712275*r**8 + 8310104145*r**7*s + 25488362340*r**7 + 25216988070*r**6*s + 4377380045*r**6 - 722644984*r**5*s - 5564139677*r**5 - 5716590726*r**4*s - 806140921*r**4 - 139269276*r**3*s + 680007678*r**3 + 704022008*r**2*s + 61158061*r**2 + 24010354*r*s - 37148400*r - 37148415*s - 1, (-34406180709, 14508855386), 2767, 66.387]
[67, 1, -16183, r**34 + 2004*r**33 - 78*r**32*s + 65176*r**32 - 23971*r**31*s - 4982417*r**31 + 287356*r**30*s + 2237577*r**30 + 25975736*r**29*s + 1358421080*r**29 - 227796640*r**28*s - 41282988*r**28 - 5531423280*r**27*s - 67940461381*r**27 + 6206052162*r**26*s + 55731221491*r**26 + 215264098380*r**25*s + 1273865495082*r**25 - 98733554361*r**24*s - 1869560054717*r**24 - 3227770301720*r**23*s - 10210359734836*r**23 + 1711285211918*r**22*s + 21376473723440*r**22 + 22051128708760*r**21*s + 33543960641045*r**21 - 19469043339301*r**20*s - 108902294463495*r**20 - 75837969204067*r**19*s - 16751488565145*r**19 + 100725682920510*r**18*s + 267372243170084*r**18 + 124254733034044*r**17*s - 149873556403548*r**17 - 257277481403367*r**16*s - 305590519617169*r**16 - 54523357151676*r**15*s + 360737194213670*r**15 + 342165793664679*r**14*s + 104465475031025*r**14 - 104478678762833*r**13*s - 340704108718385*r**13 - 232867866183809*r**12*s + 87354724397593*r**12 + 162619072157543*r**11*s + 145146700052500*r**11 + 66603118159759*r**10*s - 92692040371881*r**10 - 94449774357496*r**9*s - 19516602336395*r**9 + 4871659227370*r**8*s + 32359274622776*r**8 + 26126397427259*r**7*s - 4542572106778*r**7 - 7659342665383*r**6*s - 4646245621238*r**6 - 3050793418275*r**5*s + 1679584989448*r**5 + 1698460170379*r**4*s + 121882446823*r**4 + 720551544*r**3*s - 139316506408*r**3 - 121161882699*r**2*s + 18154623771*r**2 + 18154622921*r*s - 16*r - s + 1, (-153821844943119, -214074661929456), 2767, 60.400]
[23, 1, -16267, r**12 + 882*r**11 - 12*r**10*s + 10508*r**10 - 6196*r**9*s - 41562*r**9 - 33832*r**8*s - 50934*r**8 + 66032*r**7*s + 279964*r**7 + 127104*r**6*s - 211856*r**6 - 267072*r**5*s - 164466*r**5 + 40156*r**4*s + 316060*r**4 + 176612*r**3*s - 180294*r**3 - 139256*r**2*s + 48838*r**2 + 43664*r*s - 6116*r - 6176*s - 1, (260524, -503746), 2826, 62.225]
[19, 1, -16747, r**10 + 926*r**9 - 227*r**8 - 1307*r**7*s - 1596*r**7 - 1060*r**6*s + 81*r**6 + 993*r**5*s - 822*r**5 + 2645*r**4*s + 3231*r**4 + 7205*r**3*s + 7452*r**3 + 5161*r**2*s - 637*r**2 - 5208*r*s - 5402*r - 5423*s - 1, (1772, -3823), 2873, 85.203]
[47, 1, -16763, r**24 + 757*r**23 + 25*r**22*s + 11092*r**22 - 5543*r**21*s - 135538*r**21 - 23240*r**20*s + 331488*r**20 + 408330*r**19*s + 5010813*r**19 - 2007998*r**18*s - 11737050*r**18 - 14814262*r**17*s - 30214352*r**17 + 8494594*r**16*s + 53615510*r**16 + 67676535*r**15*s + 61850649*r**15 + 5618025*r**14*s - 62121118*r**14 - 80075212*r**13*s - 27580504*r**13 - 29404745*r**12*s + 2028978*r**12 - 35562492*r**11*s - 84517467*r**11 - 63154011*r**10*s - 22086608*r**10 + 36560135*r**9*s + 62065520*r**9 + 84126514*r**8*s + 41719276*r**8 + 43752514*r**7*s + 26895853*r**7 + 14335568*r**6*s + 5304910*r**6 - 14001686*r**5*s - 18317298*r**5 - 24905592*r**4*s - 11738354*r**4 - 9020959*r**3*s + 329409*r**3 + 2384245*r**2*s + 1723130*r**2 + 2058296*r*s + 335814*r + 335871*s + 1, (76445930, 13808645), 2841, 75.889]
[29, 1, -17491, -66*r**14 + r**13*s - 2294*r**13 + 1344*r**12*s + 13296*r**12 + 6587*r**11*s - 26323*r**11 - 14459*r**10*s + 9652*r**10 + 59345*r**9*s + 156086*r**9 - 4643*r**8*s - 333803*r**8 - 177607*r**7*s + 169967*r**7 + 300325*r**6*s + 346594*r**6 + 89987*r**5*s - 282298*r**5 - 367073*r**4*s - 215201*r**4 - 104947*r**3*s + 82589*r**3 + 115111*r**2*s + 29920*r**2 + 35428*r*s + 6682*r + 6655*s + 1, (206605, -368171), 2925, 78.136]
[71, 1, -17939, -69*r**35 + r**34*s - 21165*r**34 + 2150*r**33*s - 341722*r**33 + 146617*r**32*s - 2343526*r**32 + 1741817*r**31*s - 14472611*r**31 + 14959349*r**30*s + 25793311*r**30 + 73220105*r**29*s + 112955782*r**29 + 54096150*r**28*s - 244381592*r**28 + 6904046*r**27*s + 744438834*r**27 + 451358226*r**26*s + 63668955*r**26 - 1158976223*r**25*s - 847146985*r**25 - 1202816349*r**24*s + 9794856475*r**24 - 7352728242*r**23*s - 51190425514*r**23 - 27235048431*r**22*s - 42130584303*r**22 + 93432029647*r**21*s + 328066652467*r**21 + 186613176960*r**20*s + 47459836292*r**20 - 390133983302*r**19*s - 965204957776*r**19 - 556441044121*r**18*s + 103163856755*r**18 + 884362988383*r**17*s + 1604589543057*r**17 + 946213583352*r**16*s - 329226718430*r**16 - 1182085338738*r**15*s - 1622904872728*r**15 - 1018300468017*r**14*s + 332875071877*r**14 + 943016950105*r**13*s + 1047929743713*r**13 + 731139014440*r**12*s - 149159671574*r**12 - 441794308184*r**11*s - 438711406727*r**11 - 346505142556*r**10*s + 27769992438*r**10 + 115863362181*r**9*s + 113866931805*r**9 + 99227048977*r**8*s - 2946427976*r**8 - 16909310765*r**7*s - 16678020547*r**7 - 14335237910*r**6*s + 2020958872*r**6 + 2915667602*r**5*s + 1584774191*r**5 + 861559564*r**4*s - 730848948*r**4 - 844542022*r**3*s - 235473408*r**3 - 140700955*r**2*s + 67663098*r**2 + 94789616*r*s + 27127822*r + 27127807*s + 1, (878844355857, 171279282653), 2911, 67.432]
[59, 1, -18443, r**30 + 2520*r**29 - 87*r**28*s + 175718*r**28 - 32440*r**27*s + 2414171*r**27 - 1086351*r**26*s + 11746898*r**26 - 12789220*r**25*s - 27600893*r**25 - 60029950*r**24*s - 239440272*r**24 + 7558700*r**23*s + 145738023*r**23 + 609376971*r**22*s + 1662647237*r**22 + 440589152*r**21*s - 523668599*r**21 - 2888326701*r**20*s - 6583580385*r**20 - 2732166120*r**19*s + 1381776927*r**19 + 8647363503*r**18*s + 17428473143*r**18 + 8876740420*r**17*s - 2847283579*r**17 - 18027258235*r**16*s - 32537053021*r**16 - 18988552048*r**15*s + 3992847461*r**15 + 26645640405*r**14*s + 43708216437*r**14 + 28805834552*r**13*s - 2773846085*r**13 - 27383492957*r**12*s - 42348535353*r**12 - 31686325492*r**11*s - 904483799*r**11 + 18425502649*r**10*s + 29103267387*r**10 + 24907235576*r**9*s + 3625057111*r**9 - 6940370783*r**8*s - 13584896839*r**8 - 13319978384*r**7*s - 3132826263*r**7 + 584421101*r**6*s + 3972062000*r**6 + 4453946436*r**5*s + 1295580595*r**5 + 564488334*r**4*s - 629565545*r**4 - 808372080*r**3*s - 256105024*r**3 - 197750906*r**2*s + 39400449*r**2 + 58354404*r*s + 18955290*r + 18955263*s + 1, (-23330385969, -40753575321), 2967, 67.540]
[61, 1, -18583, r**31 + 964*r**30 + 49*r**29*s + 90932*r**29 - 6422*r**28*s + 3103058*r**28 - 594407*r**27*s + 36569292*r**27 - 18649237*r**26*s + 155924902*r**26 - 183567362*r**25*s + 481945504*r**25 - 1004686623*r**24*s + 181687874*r**24 - 3904840629*r**23*s - 3641524339*r**23 - 9471259306*r**22*s - 30029791387*r**22 - 8107707179*r**21*s - 83529699117*r**21 + 86451348426*r**20*s + 184798628182*r**20 + 376825698724*r**19*s + 807528151619*r**19 + 164382824475*r**18*s - 131084154272*r**18 - 1479251856413*r**17*s - 2533527082292*r**17 - 2167269568990*r**16*s - 1422332016697*r**16 + 1055784718481*r**15*s + 2898749928235*r**15 + 3980963761829*r**14*s + 3132355327389*r**14 + 1490717051511*r**13*s - 783492637730*r**13 - 2370888403320*r**12*s - 2297944982935*r**12 - 2206775496708*r**11*s - 654051217845*r**11 + 16616210315*r**10*s + 522545815671*r**10 + 798615811768*r**9*s + 383076846710*r**9 + 363252810293*r**8*s + 67587406841*r**8 + 10950607486*r**7*s - 20758251389*r**7 - 52843181328*r**6*s - 25170365995*r**6 - 36306154522*r**5*s - 14519144729*r**5 - 14182938116*r**4*s - 2623688468*r**4 - 504607463*r**3*s + 1278180416*r**3 + 2031344191*r**2*s + 665423888*r**2 + 753164672*r*s + 87740722*r + 87740721*s, (901544973744, -4929775789483), 2976, 67.917]
[37, 1, -18947, -42*r**18 + r**17*s - 3483*r**17 + 1612*r**16*s - 51331*r**16 + 31611*r**15*s - 442732*r**15 + 315050*r**14*s - 3308944*r**14 + 2876564*r**13*s - 2007172*r**13 + 17499164*r**12*s + 36434260*r**12 + 36495610*r**11*s + 36424463*r**11 - 14708239*r**10*s - 93302751*r**10 - 67786057*r**9*s - 9509173*r**9 + 76571336*r**8*s + 179850603*r**8 + 98995857*r**7*s - 61247703*r**7 - 138402681*r**6*s - 152580841*r**6 - 81801455*r**5*s + 68390236*r**5 + 88540215*r**4*s + 37900194*r**4 + 17926458*r**3*s - 22213151*r**3 - 19765118*r**2*s + 2638741*r**2 + 2447127*r*s - 192997*r - 193023*s - 1, (175913333, 62305678), 3035, 68.697]
[83, 1, -19087, r**42 + 2136*r**41 - 41*r**40*s + 484274*r**40 - 47218*r**39*s + 18290624*r**39 - 4242702*r**38*s + 668188425*r**38 - 140787440*r**37*s + 20654719371*r**37 - 5514329589*r**36*s + 223323486194*r**36 - 124198083680*r**35*s + 424196753231*r**35 - 1099448529047*r**34*s - 3325131997121*r**34 - 2898505768347*r**33*s + 2528808949922*r**33 + 3014536019054*r**32*s + 112193464598251*r**32 - 34188062305583*r**31*s + 135407565090491*r**31 - 446724877548495*r**30*s - 1057905007446210*r**30 - 1130209562801366*r**29*s - 2493333780487515*r**29 + 756669635243355*r**28*s + 2717353299511388*r**28 + 6893649520616491*r**27*s + 12284100543614976*r**27 + 5313168667206553*r**26*s + 666197775259867*r**26 - 15987066248738609*r**25*s - 30807672966690196*r**25 - 25823631769934770*r**24*s - 17833524027584149*r**24 + 16232264680126171*r**23*s + 46745302747440322*r**23 + 54566128061713427*r**22*s + 45713661403321519*r**22 + 1986369934494849*r**21*s - 45337057324837868*r**21 - 69867147757597960*r**20*s - 65454092924842428*r**20 - 27724292836762456*r**19*s + 27492847804136144*r**19 + 59496475903103655*r**18*s + 62521335820754492*r**18 + 40072266565628059*r**17*s - 8585006593885873*r**17 - 34955546598690431*r**16*s - 42612135493033465*r**16 - 33293580432945953*r**15*s - 632496537035455*r**15 + 14475077805118822*r**14*s + 21478216695719997*r**14 + 18666588370064591*r**13*s + 1803391873138955*r**13 - 4419611829557896*r**12*s - 8156124194767331*r**12 - 7418794482050999*r**11*s - 698698872780732*r**11 + 1143772245222366*r**10*s + 2321824185243319*r**10 + 2102005519017660*r**9*s + 71559689818494*r**9 - 304433080494397*r**8*s - 472483683256246*r**8 - 408573011984253*r**7*s + 29792605291283*r**7 + 76696054983630*r**6*s + 60705138471666*r**6 + 48333770917048*r**5*s - 11048497482728*r**5 - 13387721675852*r**4*s - 3355581571809*r**4 - 2231789845573*r**3*s + 1231225578896*r**3 + 1123791825388*r**2*s - 107433742900*r**2 - 107433743998*r*s - 43*r - s + 1, (17577946837663024, 59770077189412094), 2988, 61.371]
[83, 1, -19423, r**42 + 3007*r**41 - 70*r**40*s + 557873*r**40 - 61468*r**39*s + 8338657*r**39 - 4007526*r**38*s + 275640366*r**38 - 42050331*r**37*s + 21891585915*r**37 - 3738875394*r**36*s + 325552224449*r**36 - 142889057661*r**35*s + 878885594897*r**35 - 1592921337695*r**34*s - 7046404640551*r**34 - 4670962794547*r**33*s - 25564000160203*r**33 + 16911024617753*r**32*s + 77107500748129*r**32 + 86284074697612*r**31*s + 248386632890371*r**31 - 93418055672910*r**30*s - 564810704411920*r**30 - 651271553536175*r**29*s - 1199309282143793*r**29 + 407055459984485*r**28*s + 2662933590955357*r**28 + 2732321141540575*r**27*s + 2899369984983500*r**27 - 1444355332269911*r**26*s - 7330504274035355*r**26 - 6345864233035692*r**25*s - 1933188296869162*r**25 + 3416761935538637*r**24*s + 9447733693542398*r**24 + 5566630057864305*r**23*s - 7529854272795322*r**23 - 4454685081992473*r**22*s + 3342737592524992*r**22 + 9397176218326760*r**21*s + 22584510146505937*r**21 + 661638399835407*r**20*s - 32513232128066662*r**20 - 35448351008085000*r**19*s - 28716510747170083*r**19 + 8596789913478560*r**18*s + 56383650423052887*r**18 + 52025057915632355*r**17*s + 19067500671232808*r**17 - 16970006902223458*r**16*s - 54783975660155175*r**16 - 45744466685209507*r**15*s - 4483026450034865*r**15 + 17745471973212652*r**14*s + 34075195610567221*r**14 + 26195865900182516*r**13*s - 2934806259413218*r**13 - 11855707990030376*r**12*s - 13927122783101917*r**12 - 9859563287518023*r**11*s + 3016129461575444*r**11 + 5266995419299341*r**10*s + 3661343391451275*r**10 + 2341029279548726*r**9*s - 1237137911064669*r**9 - 1550864160224975*r**8*s - 568891917622605*r**8 - 302566854178075*r**7*s + 281031593346714*r**7 + 291861928706164*r**6*s + 37570771851063*r**6 + 6987118254159*r**5*s - 34736658554899*r**5 - 31773516436488*r**4*s + 1786987679259*r**4 + 3272932353397*r**3*s + 1795734948968*r**3 + 1472236250878*r**2*s - 337207122548*r**2 - 323498699666*r*s + 13708422908*r + 13708422909*s, (-70721296439537865, -33133395767942841), 3015, 62.203]
[19, 1, -19507, r**10 + 2040*r**9 - 87*r**8*s + 21226*r**8 - 12247*r**7*s - 14169*r**7 - 87800*r**6*s - 218384*r**6 - 95965*r**5*s + 28227*r**5 + 291403*r**4*s + 549166*r**4 + 324661*r**3*s - 163725*r**3 - 361360*r**2*s - 342497*r**2 - 196664*r*s + 147510*r + 147455*s + 1, (-316098, 367341), 3103, 57.805]
[61, 1, -19739, r**31 + 2585*r**30 - 77*r**29*s + 181748*r**29 - 31720*r**28*s + 3907816*r**28 - 1273295*r**27*s + 48217837*r**27 - 23751613*r**26*s + 396824458*r**26 - 279664927*r**25*s + 1928381254*r**25 - 2285391707*r**24*s + 2716048247*r**24 - 11824299629*r**23*s - 11235107950*r**23 - 33704405330*r**22*s - 55335102538*r**22 - 41472490876*r**21*s - 108039465719*r**21 + 62633406854*r**20*s + 90139232074*r**20 + 393623971333*r**19*s + 760288846890*r**19 + 469062111794*r**18*s + 398900914872*r**18 - 818870778392*r**17*s - 1932414608249*r**17 - 2008180219338*r**16*s - 1739289235134*r**16 + 412735969685*r**15*s + 2569702994888*r**15 + 3454402096020*r**14*s + 2973002388194*r**14 + 842837193086*r**13*s - 1925216053831*r**13 - 3244411904588*r**12*s - 2827615490944*r**12 - 1601468215745*r**11*s + 746380935560*r**11 + 1746431200698*r**10*s + 1619833268874*r**10 + 1242093469138*r**9*s - 59736833243*r**9 - 496795785070*r**8*s - 561984873058*r**8 - 526465994955*r**7*s - 68076467105*r**7 + 40843884302*r**6*s + 112113067647*r**6 + 124392891899*r**5*s + 28739034659*r**5 + 14710748386*r**4*s - 11296198946*r**4 - 15016687284*r**3*s - 4709163307*r**3 - 4022470743*r**2*s + 384641012*r**2 + 686710735*r*s + 302071855*r + 302071807*s + 1, (1698202953876, -1744174137739), 3068, 63.192]
[37, 1, -20011, r**19 + 1164*r**18 + 56*r**17*s + 64583*r**17 - 14374*r**16*s + 529079*r**16 - 349537*r**15*s + 1228647*r**15 - 2674482*r**14*s - 1209495*r**14 - 9550378*r**13*s - 10208758*r**13 - 18018477*r**12*s - 20181619*r**12 - 15431928*r**11*s - 12615082*r**11 + 9335868*r**10*s + 19841054*r**10 + 37724750*r**9*s + 36662694*r**9 + 28340396*r**8*s + 7864146*r**8 - 11947572*r**7*s - 22349387*r**7 - 26871138*r**6*s - 12691978*r**6 - 5984016*r**5*s + 4869331*r**5 + 7764474*r**4*s + 3936955*r**4 + 3292579*r**3*s - 268573*r**3 - 639594*r**2*s - 366379*r**2 - 367986*r*s - 80*r - s + 1, (37502289, 35247436), 3121, 68.817]
[79, 1, -20047, r**40 + 2509*r**39 - 55*r**38*s + 194193*r**38 - 38295*r**37*s + 569592*r**37 - 711081*r**36*s + 259251853*r**36 - 28026026*r**35*s + 4978709207*r**35 - 1876992673*r**34*s + 10340512558*r**34 - 23614145409*r**33*s - 177534714901*r**33 - 43948507794*r**32*s - 290406381758*r**32 + 550210989996*r**31*s + 5221345034593*r**31 + 688610860399*r**30*s + 9165879527233*r**30 - 16638709702751*r**29*s - 66583254794580*r**29 - 43869832843885*r**28*s - 108262686892453*r**28 + 112568633937233*r**27*s + 453547885308003*r**27 + 375943899769418*r**26*s + 597237518300086*r**26 - 498784676870611*r**25*s - 1928573932106986*r**25 - 1828453231469075*r**24*s - 2009700577782538*r**24 + 1205969190850702*r**23*s + 5007637167971381*r**23 + 5145203874709202*r**22*s + 4232548033900124*r**22 - 1518682416187286*r**21*s - 8085889745565747*r**21 - 8700472292659110*r**20*s - 5652468584543777*r**20 + 842434275479265*r**19*s + 8343061718370269*r**19 + 9224498501958146*r**18*s + 4861296647676362*r**18 + 136120323784309*r**17*s - 5592996772901769*r**17 - 6276185308540798*r**16*s - 2684832410380020*r**16 - 477230166840600*r**15*s + 2432023015962682*r**15 + 2731155530388539*r**14*s + 908813251561129*r**14 + 273065761210526*r**13*s - 665125200002076*r**13 - 726640287371974*r**12*s - 156485600783115*r**12 - 57749308676435*r**11*s + 104775611415611*r**11 + 101357968176356*r**10*s - 2065399246518*r**10 - 6130844589268*r**9*s - 7590516827849*r**9 - 2526554625258*r**8*s + 6767303203420*r**8 + 5987357043360*r**7*s + 267982919874*r**7 - 949919533581*r**6*s - 1384732941405*r**6 - 1350018147437*r**5*s - 103838488977*r**5 + 30443883779*r**4*s + 128897127324*r**4 + 140716122088*r**3*s + 18252614008*r**3 + 12932800032*r**2*s - 4206010775*r**2 - 5319812620*r*s - 1113801920*r - 1113801921*s, (-6830142998836255, 181288648314780), 3069, 62.854]
[23, 1, -20443, -88*r**11 + r**10*s - 886*r**10 + 2126*r**9*s + 5200*r**9 + 1485*r**8*s - 8691*r**8 - 3352*r**7*s + 5780*r**7 + 12013*r**6*s + 15528*r**6 + 11034*r**5*s - 2680*r**5 - 3989*r**4*s - 2017*r**4 - 3860*r**3*s - 1168*r**3 + 223*r**2*s + 2668*r**2 + 1042*r*s + 204*r + 287*s + 1, (-7549, 7544), 3172, 87.343]
[37, 1, -21139, r**19 + 1888*r**18 + 13*r**17*s + 150681*r**17 - 27428*r**16*s + 1603871*r**16 - 887924*r**15*s + 2968066*r**15 - 7707134*r**14*s - 14773075*r**14 - 22579397*r**13*s - 38233066*r**13 - 4590310*r**12*s + 31114537*r**12 + 63962200*r**11*s + 86702697*r**11 + 34228032*r**10*s - 46126555*r**10 - 85536202*r**9*s - 83558727*r**9 - 44893538*r**8*s + 28842849*r**8 + 52222758*r**7*s + 37319732*r**7 + 29395454*r**6*s - 812781*r**6 - 7601229*r**5*s - 5616294*r**5 - 7901404*r**4*s - 3250896*r**4 - 3247610*r**3*s - 995191*r**3 - 204216*r**2*s + 571318*r**2 + 792575*r*s + 221185*r + 221184*s, (-64819507, -25089224), 3208, 67.006]
[19, 1, -21283, r**10 + 2758*r**9 - 71*r**8*s + 63761*r**8 - 23745*r**7*s + 23182*r**7 - 262510*r**6*s - 675222*r**6 - 434888*r**5*s - 56381*r**5 + 603872*r**4*s + 1198093*r**4 + 787804*r**3*s - 292339*r**3 - 584555*r**2*s - 463639*r**2 - 289985*r*s + 173569*r + 173568*s, (-1156667, -447425), 3243, 57.911]
[67, 1, -21943, r**34 + 3051*r**33 - 40*r**32*s + 472017*r**32 - 59953*r**31*s + 12711910*r**31 - 3175662*r**30*s + 960336329*r**30 - 147748976*r**29*s + 20502894764*r**29 - 7090935030*r**28*s + 113461400813*r**28 - 107468324731*r**27*s - 240024405478*r**27 - 553930754116*r**26*s - 3174003988297*r**26 + 248179219081*r**25*s + 514481093662*r**25 + 9520295615146*r**24*s + 35745321544035*r**24 + 8906464804304*r**23*s - 4241083447598*r**23 - 72222125900059*r**22*s - 207944505790656*r**22 - 74016676578164*r**21*s + 70106388420618*r**21 + 311676286416674*r**20*s + 662977904376744*r**20 + 247396616955851*r**19*s - 351544620535939*r**19 - 807112499366361*r**18*s - 1206096856150320*r**18 - 422030943917748*r**17*s + 820114284428715*r**17 + 1288539564803362*r**16*s + 1285464407002001*r**16 + 371753442253596*r**15*s - 1069262418008533*r**15 - 1306381321316394*r**14*s - 796696770678653*r**14 - 116261763995915*r**13*s + 861989393443151*r**13 + 871495084920147*r**12*s + 258576982047803*r**12 - 80079886761656*r**11*s - 460617504681970*r**11 - 401087012753585*r**10*s - 17803177677592*r**10 + 101353661802785*r**9*s + 170960545483542*r**9 + 135172154373629*r**8*s - 16545080206584*r**8 - 47593523579764*r**7*s - 44496674713194*r**7 - 34603653088599*r**6*s + 5829693143188*r**6 + 11681463044984*r**5*s + 7749109345255*r**5 + 6395960683724*r**4*s - 772750934431*r**4 - 1462002751598*r**3*s - 798104636524*r**3 - 725469288200*r**2*s + 36417635949*r**2 + 72635330977*r*s + 36217697841*r + 36217697912*s + 1, (-1096821898094069, -1382441891638775), 3228, 64.318]
[79, 1, -22091, r**40 + 2114*r**39 - 3*r**38*s + 1091408*r**38 - 72403*r**37*s + 83278313*r**37 - 12992124*r**36*s + 2200894053*r**36 - 638928258*r**35*s + 24159109651*r**35 - 13116067011*r**34*s + 92341441096*r**34 - 126672898151*r**33*s - 191766616223*r**33 - 534653826538*r**32*s - 1956424018689*r**32 - 214663251213*r**31*s + 158814480260*r**31 + 4844379466159*r**30*s + 25554041805040*r**30 + 3217116132798*r**29*s + 42406961329738*r**29 - 73642493476496*r**28*s - 112573522213688*r**28 - 253059345977052*r**27*s - 412434479236703*r**27 - 211192794387276*r**26*s - 192383726190444*r**26 + 500589792867786*r**25*s + 913442545174518*r**25 + 1256820692562216*r**24*s + 1395914847473726*r**24 + 395096117452813*r**23*s - 434781706739839*r**23 - 1858776540004340*r**22*s - 2536929166694358*r**22 - 2184058206625743*r**21*s - 1100893804964281*r**21 + 825628905260928*r**20*s + 2285838268766502*r**20 + 2947407141402603*r**19*s + 2166903583360207*r**19 + 767816518041420*r**18*s - 1039494278495666*r**18 - 2088957664803961*r**17*s - 1931898629045195*r**17 - 1371494169837600*r**16*s + 56976942000557*r**16 + 826614632325209*r**15*s + 1072380902750303*r**15 + 999377344767039*r**14*s + 234723530751786*r**14 - 124060023461840*r**13*s - 406886852512974*r**13 - 454840568402048*r**12*s - 166712734194959*r**12 - 50015888436595*r**11*s + 110992314885436*r**11 + 143685540893675*r**10*s + 64325241686586*r**10 + 36580385689470*r**9*s - 22898214536568*r**9 - 33046538047626*r**8*s - 16109141489585*r**8 - 11165358838694*r**7*s + 3804371923133*r**7 + 5663869633145*r**6*s + 2639284512014*r**6 + 1985752370179*r**5*s - 520769531695*r**5 - 715862538980*r**4*s - 260053075266*r**4 - 201600190053*r**3*s + 51945758638*r**3 + 61082319780*r**2*s + 11765977182*r**2 + 9136558081*r*s - 2629419009*r - 2629419008*s, (1466414465595933, 625017308294564), 3223, 60.844]
[67, 1, -22543, r**34 + 3566*r**33 - 55*r**32*s + 381434*r**32 - 61726*r**31*s + 6431296*r**31 - 1883723*r**30*s + 862308152*r**30 - 110688246*r**29*s + 19639098319*r**29 - 6486877399*r**28*s + 128502368603*r**28 - 104727182717*r**27*s + 138833564438*r**27 - 664476662226*r**26*s - 1238863041831*r**26 - 1665881719241*r**25*s - 3658227600564*r**25 + 176332499637*r**24*s + 373936987977*r**24 + 9034348816846*r**23*s + 13386679858374*r**23 + 16088059914194*r**22*s + 18262097062768*r**22 + 2696158440522*r**21*s + 4112483444484*r**21 - 33289107033315*r**20*s - 28670066965539*r**20 - 79679883264419*r**19*s - 85407157565255*r**19 - 104607395755276*r**18*s - 106582678986649*r**18 - 35197086681012*r**17*s + 4442478791264*r**17 + 127636202316575*r**16*s + 162704463545551*r**16 + 206061461035909*r**15*s + 152165255606587*r**15 + 73114646383334*r**14*s - 19833890528006*r**14 - 112773038862076*r**13*s - 120542848731806*r**13 - 133530257772952*r**12*s - 61579255591705*r**12 - 23220928178261*r**11*s + 22219654296926*r**11 + 47031608797641*r**10*s + 32659269896889*r**10 + 31840941283427*r**9*s + 6884327435280*r**9 + 411297068595*r**8*s - 4896632966202*r**8 - 7086064535242*r**7*s - 2741342714367*r**7 - 2534575539529*r**6*s - 135668365706*r**6 + 145164610733*r**5*s + 219050915828*r**5 + 278057615800*r**4*s + 56245162364*r**4 + 59172902637*r**3*s + 3093692564*r**3 + 2912233077*r**2*s - 196984370*r**2 - 181457335*r*s + 15526972*r + 15526971*s, (45232581787905, -94889806395), 3272, 68.833]
[19, 1, -23203, -113*r**9 + r**8*s - 17113*r**8 + 3897*r**7*s - 15440*r**7 + 64559*r**6*s + 121750*r**6 + 146756*r**5*s + 142283*r**5 + 22042*r**4*s - 97665*r**4 - 192312*r**3*s - 172948*r**3 - 129383*r**2*s + 1568*r**2 + 51019*r*s + 52707*r + 52663*s + 1, (542, 38771), 3388, 69.076]
[37, 1, -23371, -32*r**18 + r**17*s - 38927*r**17 + 3561*r**16*s - 659169*r**16 + 268256*r**15*s - 3490134*r**15 + 3354490*r**14*s - 7996356*r**14 + 20089228*r**13*s + 7938436*r**13 + 69764390*r**12*s + 86920776*r**12 + 130780434*r**11*s + 162034780*r**11 + 70103634*r**10*s + 6111478*r**10 - 177379829*r**9*s - 268776755*r**9 - 292659583*r**8*s - 178428791*r**8 - 25698166*r**7*s + 135801532*r**7 + 207877210*r**6*s + 132701502*r**6 + 91118354*r**5*s - 19429572*r**5 - 46439208*r**4*s - 31199918*r**4 - 30077638*r**3*s - 1941230*r**3 + 418072*r**2*s + 1677730*r**2 + 2363407*r*s + 688713*r + 688787*s + 1, (5586541, 322554914), 3375, 65.497]
[83, 1, -23887, r**42 + 3641*r**41 - 19*r**40*s + 782054*r**40 - 80278*r**39*s + 37794478*r**39 - 6696654*r**38*s + 2409692589*r**38 - 398221889*r**37*s + 51061337553*r**37 - 17831931089*r**36*s + 193375039779*r**36 - 257499586051*r**35*s - 1066087377695*r**35 - 881248624086*r**34*s + 4426485237646*r**34 + 899760517740*r**33*s + 69674959778645*r**33 - 32247360245755*r**32*s - 61591931163846*r**32 - 270618609950501*r**31*s - 974829897933780*r**31 - 145367145065947*r**30*s + 643663330948701*r**30 + 2018038503391032*r**29*s + 5342642155422489*r**29 + 717194506354355*r**28*s - 7360704350782580*r**28 - 8586589183044152*r**27*s - 11688461466242449*r**27 + 5327677842701325*r**26*s + 38868385974972872*r**26 + 21006534576964878*r**25*s - 14673346741829840*r**25 - 43027957570873055*r**24*s - 90819874627419345*r**24 - 9992345030935751*r**23*s + 137321137257710189*r**23 + 122107892151538854*r**22*s + 58682929128758169*r**22 - 87277458220873586*r**21*s - 297300897447264613*r**21 - 159664942819327839*r**20*s + 137765042560518702*r**20 + 244134229621544142*r**19*s + 282484030502887846*r**19 + 59356879426710686*r**18*s - 318584582946421330*r**18 - 297234480710970189*r**17*s - 77279074799994901*r**17 + 93508378763364585*r**16*s + 282408280878937789*r**16 + 187872233166841728*r**15*s - 80991083146642338*r**15 - 142630358321267875*r**14*s - 126191086717411269*r**14 - 51884134255738842*r**13*s + 91064634112072422*r**13 + 92075545586907002*r**12*s + 22457424881540670*r**12 - 8430674937391789*r**11*s - 43505939984893015*r**11 - 34353479484528211*r**10*s + 5469981022694644*r**10 + 12891629833849873*r**9*s + 11951634878313046*r**9 + 7474723314242733*r**8*s - 4564146712434631*r**8 - 5326779382627847*r**7*s - 1702085775244040*r**7 - 587042411132300*r**6*s + 1330623278244191*r**6 + 1199907942342515*r**5*s - 50568412344947*r**5 - 170704091248610*r**4*s - 160124407635038*r**4 - 115418208464692*r**3*s + 49423666728107*r**3 + 44706198795267*r**2*s - 4717467897036*r**2 - 4717467892973*r*s + 58*r + s - 1, (223933658717000914, 49345249095333660), 3347, 62.229]
[47, 1, -23971, r**24 + 4093*r**23 - 53*r**22*s + 192632*r**22 - 50870*r**21*s - 536077*r**21 - 717251*r**20*s - 3645825*r**20 + 1888990*r**19*s + 24119670*r**19 + 5137558*r**18*s - 19955035*r**18 - 50613070*r**17*s - 139152978*r**17 + 1819611*r**16*s + 204464366*r**16 + 254213862*r**15*s + 396413219*r**15 - 71907954*r**14*s - 561019805*r**14 - 861499017*r**13*s - 1077356677*r**13 - 239782541*r**12*s + 770964184*r**12 + 1413034536*r**11*s + 1454616869*r**11 + 806487689*r**10*s - 287205104*r**10 - 1003252438*r**9*s - 1187186567*r**9 - 950752915*r**8*s - 72905991*r**8 + 389143964*r**7*s + 654052896*r**7 + 536398064*r**6*s - 40400183*r**6 - 160039826*r**5*s - 166223448*r**5 - 122270967*r**4*s + 41824594*r**4 + 48606894*r**3*s + 11622313*r**3 + 5961984*r**2*s - 6557779*r**2 - 5676969*r*s + 884647*r + 884735*s + 1, (-18419978, -808004955), 3404, 67.655]
[67, 1, -24223, r**34 + 5930*r**33 - 123*r**32*s + 312457*r**32 - 95985*r**31*s - 34812940*r**31 + 2626464*r**30*s + 877713036*r**30 + 125495472*r**29*s + 45644373963*r**29 - 9842599840*r**28*s + 407461519890*r**28 - 254667344294*r**27*s + 698248357449*r**27 - 2006464864067*r**26*s - 4545352397413*r**26 - 5629550911152*r**25*s - 17341289946747*r**25 + 3375381101848*r**24*s + 1404712136379*r**24 + 51244417112791*r**23*s + 88832161686770*r**23 + 90874065951716*r**22*s + 129595109865514*r**22 - 30025573507068*r**21*s - 55905465264582*r**21 - 341040551544726*r**20*s - 439716559995579*r**20 - 540931838348905*r**19*s - 618514492999968*r**19 - 116366567859676*r**18*s + 117273979367569*r**18 + 998361414983855*r**17*s + 1418452812642504*r**17 + 1484032667449784*r**16*s + 1154997030435137*r**16 - 47745311991783*r**15*s - 1041556480062316*r**15 - 1958749282032243*r**14*s - 1920057504113480*r**14 - 1298122933285180*r**13*s - 63059706033405*r**13 + 984849694740351*r**12*s + 1431995429802166*r**12 + 1458403985923986*r**11*s + 598040751712823*r**11 - 11822538845392*r**10*s - 617163242592106*r**10 - 816936167704883*r**9*s - 462178189957648*r**9 - 231795374655074*r**8*s + 185570690581119*r**8 + 297428355903569*r**7*s + 192418606410779*r**7 + 124353183828296*r**6*s - 54628708318419*r**6 - 83089934321791*r**5*s - 45268653219479*r**5 - 29128202187183*r**4*s + 15747836484362*r**4 + 17923346066208*r**3*s + 3958404277271*r**3 + 1901145825120*r**2*s - 2331622240421*r**2 - 2057258448991*r*s + 274363791382*r + 274363791381*s, (-1703304475489971, -946126214225900), 3393, 66.706]
[59, 1, -24923, -59*r**29 + r**28*s - 73711*r**28 + 5099*r**27*s - 2845403*r**27 + 681903*r**26*s - 27485236*r**26 + 16716916*r**25*s + 10078114*r**25 + 124532148*r**24*s + 409989792*r**24 + 122758937*r**23*s - 330671085*r**23 - 641710078*r**22*s - 768370342*r**22 - 57583420*r**21*s + 2266788696*r**21 + 111232655*r**20*s - 4593113871*r**20 - 3519940617*r**19*s - 3037384771*r**19 + 4805455280*r**18*s + 14303246600*r**18 + 11742415390*r**17*s + 10548203716*r**17 - 10270235005*r**16*s - 44043167151*r**16 - 30094206497*r**15*s - 7080789679*r**15 + 44526238636*r**14*s + 122245659254*r**14 + 52660430948*r**13*s - 69979152320*r**13 - 126660372401*r**12*s - 150292867467*r**12 - 43430756155*r**11*s + 127070151023*r**11 + 152020906060*r**10*s + 83732283936*r**10 + 13925835590*r**9*s - 84480978602*r**9 - 84129471957*r**8*s - 14199822379*r**8 + 4077830767*r**7*s + 22748334245*r**7 + 17792019646*r**6*s - 6367311886*r**6 - 5647079020*r**5*s - 63922203*r**5 + 1791493278*r**4*s + 3071739444*r**4 + 1949985212*r**3*s - 1027464500*r**3 - 1267132325*r**2*s - 385175800*r**2 - 239639214*r*s + 145540012*r + 145540095*s + 1, (-55457543008, -12264631668), 3454, 71.001]
[23, 1, -25147, r**12 + 4347*r**11 - 130*r**10*s + 19276*r**10 - 5717*r**9*s + 20578*r**9 - 23236*r**8*s - 6717*r**8 - 30926*r**7*s - 46216*r**7 - 24101*r**6*s - 57776*r**6 - 20584*r**5*s - 18207*r**5 - 15798*r**4*s + 24060*r**4 + 329*r**3*s + 8758*r**3 + 4020*r**2*s - 4655*r**2 - 210*r*s + 104*r + s - 1, (7374, 16236), 3522, 83.729]
[43, 1, -25219, -141*r**21 + r**20*s - 40363*r**20 + 5764*r**19*s - 406468*r**19 + 239278*r**18*s - 488530*r**18 + 1861478*r**17*s - 842515*r**17 + 5734339*r**16*s - 4743831*r**16 + 19708724*r**15*s + 43580326*r**15 + 51369490*r**14*s + 117140556*r**14 - 26953498*r**13*s - 125155915*r**13 - 298918563*r**12*s - 465128565*r**12 - 231226530*r**11*s - 15100908*r**11 + 490849040*r**10*s + 821171212*r**10 + 798272770*r**9*s + 506475281*r**9 - 141181937*r**8*s - 726353761*r**8 - 983494030*r**7*s - 719662496*r**7 - 297619214*r**6*s + 339890126*r**6 + 581576444*r**5*s + 427462263*r**5 + 291719149*r**4*s - 74480237*r**4 - 164052086*r**3*s - 118375858*r**3 - 101846882*r**2*s + 4091080*r**2 + 16574948*r*s + 12489255*r + 12489155*s + 1, (-158047717, -474519039), 3498, 67.666]
[43, 1, -25339, r**22 + 6786*r**21 - 120*r**20*s + 1105270*r**20 - 128001*r**19*s + 30378867*r**19 - 8836077*r**18*s + 251564516*r**18 - 169513051*r**17*s + 518459354*r**17 - 1279961435*r**16*s - 1601153336*r**16 - 4108626665*r**15*s - 6605868846*r**15 - 4049668620*r**14*s - 2778247545*r**14 + 6212697951*r**13*s + 12641779087*r**13 + 14933721095*r**12*s + 12102631039*r**12 + 1820645622*r**11*s - 9340526016*r**11 - 15791624706*r**10*s - 13689930667*r**10 - 8176880382*r**9*s + 2860656978*r**9 + 7708503756*r**8*s + 7389126488*r**8 + 5939821449*r**7*s - 128547339*r**7 - 1838861379*r**6*s - 2123600906*r**6 - 1959396515*r**5*s - 104902898*r**5 + 188130629*r**4*s + 316990586*r**4 + 312816719*r**3*s + 15619458*r**3 - 4177632*r**2*s - 19800573*r**2 - 19796079*r*s + 113*r + s - 1, (3977913234, 21408694202), 3507, 59.518]
[47, 1, -25763, r**24 + 5734*r**23 - 91*r**22*s + 192569*r**22 - 65107*r**21*s + 1227701*r**21 - 714640*r**20*s + 33068254*r**20 - 13039621*r**19*s - 24301346*r**19 - 135956693*r**18*s - 666989445*r**18 - 17383876*r**17*s + 686855277*r**17 + 1548304725*r**16*s + 4584197846*r**16 - 31600303*r**15*s - 5474910164*r**15 - 9503365760*r**14*s - 17959878941*r**14 - 998242497*r**13*s + 18506355429*r**13 + 31684863699*r**12*s + 41936755826*r**12 + 11847332496*r**11*s - 23283800992*r**11 - 52987735377*r**10*s - 63161763419*r**10 - 40478903793*r**9*s - 840016955*r**9 + 39722027784*r**8*s + 60281633996*r**8 + 58195122921*r**7*s + 23166980936*r**7 - 5923203519*r**6*s - 32009906365*r**6 - 38527464332*r**5*s - 17488835555*r**5 - 7790937769*r**4*s + 7996599676*r**4 + 11265800179*r**3*s + 4839954474*r**3 + 3708188104*r**2*s - 692239325*r**2 - 1131841315*r*s - 439606587*r - 439606591*s - 1, (-50562882244, 86769016074), 3530, 67.685]
[47, 1, -25819, r**24 + 6780*r**23 - 139*r**22*s + 509385*r**22 - 93722*r**21*s + 4055463*r**21 - 2872086*r**20*s - 8239036*r**20 - 17129456*r**19*s - 57514995*r**19 + 3263203*r**18*s + 108267107*r**18 + 118648130*r**17*s + 252662757*r**17 - 122120005*r**16*s - 660980260*r**16 - 626140336*r**15*s - 703648640*r**15 + 431664748*r**14*s + 1628563823*r**14 + 1879217878*r**13*s + 1863757138*r**13 - 97361327*r**12*s - 1949640812*r**12 - 3397979244*r**11*s - 3855766026*r**11 - 1798556357*r**10*s + 981254817*r**10 + 3605835830*r**9*s + 4759444647*r**9 + 3539956530*r**8*s + 240032074*r**8 - 2057132524*r**7*s - 3296845479*r**7 - 2964193651*r**6*s - 511080809*r**6 + 528677866*r**5*s + 1249120089*r**5 + 1236689173*r**4*s + 204024202*r**4 - 25558316*r**3*s - 242719582*r**3 - 249124168*r**2*s - 25957037*r**2 - 6386554*r*s + 19574648*r + 19574783*s + 1, (-2299753392, -616864676), 3534, 66.021]
[19, 1, -26227, r**10 + 5133*r**9 - 25*r**8*s + 14901*r**8 + 2841*r**7*s + 26272*r**7 + 6133*r**6*s + 8886*r**6 - 3250*r**5*s - 7602*r**5 - 6178*r**4*s - 3311*r**4 - 1898*r**3*s + 7269*r**3 + 3747*r**2*s + 1245*r**2 + 1601*r*s + 262*r + 261*s, (13961, 12742), 3604, 84.164]
[79, 1, -26647, r**40 + 10048*r**39 - 179*r**38*s + 1175583*r**38 - 207560*r**37*s - 175554036*r**37 + 5706426*r**36*s - 2189395824*r**36 + 1443271648*r**35*s + 278642729685*r**35 - 18020313435*r**34*s + 6605507677299*r**34 - 2078219913818*r**33*s + 49739402333646*r**33 - 35991184501411*r**32*s + 100775563774143*r**32 - 258432011288381*r**31*s - 387961880545245*r**31 - 812313177363545*r**30*s - 1933879996909513*r**30 - 431807862087532*r**29*s - 1427995811076023*r**29 + 4148780501071301*r**28*s + 6581846263294700*r**28 + 11292307291758908*r**27*s + 16789211105536188*r**27 + 6468750140803475*r**26*s + 6265382942398610*r**26 - 24519934538524589*r**25*s - 39907121945732471*r**25 - 57710942944662906*r**24*s - 67702567267815664*r**24 - 22825961445013522*r**23*s + 10235899019319498*r**23 + 86530384543295267*r**22*s + 121719120149815354*r**22 + 123324443453681264*r**21*s + 81920514598631223*r**21 - 6075746416006313*r**20*s - 74529646025188016*r**20 - 139306486859668070*r**19*s - 126930932329855984*r**19 - 96519887860692855*r**18*s - 22742553506733624*r**18 + 45720800172868196*r**17*s + 77979095114382546*r**17 + 98450617108349541*r**16*s + 58506052599976718*r**16 + 28649149841399630*r**15*s - 15796828072203415*r**15 - 40106281440932703*r**14*s - 35224691399032597*r**14 - 31771677458421993*r**13*s - 5885986568542306*r**13 + 4133686742127607*r**12*s + 10338733633428308*r**12 + 12207247386178201*r**11*s + 4313138830865014*r**11 + 2304387592536287*r**10*s - 1467921217764606*r**10 - 2286881170491617*r**9*s - 1108268674870775*r**9 - 933965113041137*r**8*s + 48617274801054*r**8 + 185645719962062*r**7*s + 148047329328563*r**7 + 148193123718381*r**6*s + 11805557929448*r**6 + 471468070677*r**5*s - 10991452545429*r**5 - 11843530599511*r**4*s - 1375952203297*r**4 - 869069111832*r**3*s + 489892554121*r**3 + 521314470376*r**2*s + 45853320069*r**2 + 31421921516*r*s - 14431398452*r - 14431398453*s, (57059918820982968, -66337303105998149), 3543, 64.691]
[43, 1, -27107, r**22 + 8179*r**21 - 169*r**20*s + 488931*r**20 - 105299*r**19*s + 7891277*r**19 - 2957532*r**18*s + 41075803*r**18 - 44016192*r**17*s - 161557372*r**17 - 177177081*r**16*s - 275416984*r**16 + 139949303*r**15*s + 1108184532*r**15 + 480905377*r**14*s - 162578299*r**14 - 1717072853*r**13*s - 5419183965*r**13 - 1302492794*r**12*s + 2939552826*r**12 + 9344498242*r**11*s + 18032816542*r**11 + 6434526298*r**10*s - 9779175797*r**10 - 21452262424*r**9*s - 27128770985*r**9 - 12935258073*r**8*s + 11124376975*r**8 + 21911412887*r**7*s + 20780032961*r**7 + 12877921214*r**6*s - 4930632509*r**6 - 10644335930*r**5*s - 8792364418*r**5 - 6734516881*r**4*s + 889387772*r**4 + 2398543961*r**3*s + 1850212554*r**3 + 1658160697*r**2*s - 42998647*r**2 - 192056319*r*s - 149057537*r - 149057536*s, (885259120, 6584118679), 3628, 67.644]
[47, 1, -27691, r**24 + 6725*r**23 - 24*r**22*s + 330951*r**22 - 81777*r**21*s + 694243*r**21 - 1525067*r**20*s - 10724212*r**20 - 2517504*r**19*s + 5061373*r**19 + 26465120*r**18*s + 203589505*r**18 - 23786467*r**17*s - 132448441*r**17 - 586099955*r**16*s - 1758869958*r**16 - 398850644*r**15*s + 514705357*r**15 + 3285647194*r**14*s + 7390862647*r**14 + 3400965693*r**13*s - 882351561*r**13 - 9048348171*r**12*s - 17792933874*r**12 - 10588511894*r**11*s + 1139569603*r**11 + 14982691730*r**10*s + 26517221091*r**10 + 17679768815*r**9*s - 2011214587*r**9 - 16256381439*r**8*s - 24930205550*r**8 - 17400139382*r**7*s + 3083845067*r**7 + 11875176954*r**6*s + 14372323673*r**6 + 10117093545*r**5*s - 2703043511*r**5 - 5687322423*r**4*s - 4617027324*r**4 - 3208140282*r**3*s + 1185417443*r**3 + 1610566720*r**2*s + 626965139*r**2 + 425103209*r*s - 201867111*r - 201867263*s - 1, (12880052265, -388002957), 3661, 61.388]
[59, 1, -27779, r**30 + 8445*r**29 - 82*r**28*s + 2489347*r**28 - 212406*r**27*s + 130668177*r**27 - 25129742*r**26*s + 2570729236*r**26 - 908130273*r**25*s + 21858100724*r**25 - 14539497434*r**24*s + 83681676919*r**24 - 118152078697*r**23*s + 92049003170*r**23 - 549759925915*r**22*s - 656369874984*r**22 - 1463705105389*r**21*s - 2784653656918*r**21 - 1157210524963*r**20*s - 1240643811896*r**20 + 4258622290615*r**19*s + 8609960993366*r**19 + 9570941915089*r**18*s + 9470710103226*r**18 - 659657284529*r**17*s - 9582291863024*r**17 - 17292873471151*r**16*s - 17513096562470*r**16 - 10825806630945*r**15*s + 482335734208*r**15 + 10489048149745*r**14*s + 13311299151188*r**14 + 14511301181509*r**13*s + 6994894746042*r**13 + 2120011529661*r**12*s - 2951820326814*r**12 - 6490544685363*r**11*s - 5146302397402*r**11 - 4841270623353*r**10*s - 1275303388808*r**10 + 249144977681*r**9*s + 1392555231966*r**9 + 1823409160335*r**8*s + 744192279856*r**8 + 511926328901*r**7*s - 147589011110*r**7 - 245893299381*r**6*s - 111706119507*r**6 - 101706289331*r**5*s + 6545115115*r**5 + 9915553045*r**4*s + 3307091475*r**4 + 3482825651*r**3*s + 293131751*r**3 + 174773169*r**2*s - 118461728*r**2 - 118456928*r*s + 98*r + s - 1, (-15623955607700, -6789639524991), 3649, 67.866]
[67, 1, -27803, r**34 + 5752*r**33 + 21*r**32*s + 2043942*r**32 - 163700*r**31*s + 114139726*r**31 - 21275655*r**30*s + 2248104278*r**30 - 795273130*r**29*s + 18318223405*r**29 - 12618412183*r**28*s + 53015984961*r**28 - 97337472504*r**27*s - 88122717499*r**27 - 366858200735*r**26*s - 856545994408*r**26 - 436113643130*r**25*s - 1271948159666*r**25 + 1476448773988*r**24*s + 2619247879607*r**24 + 5829005665950*r**23*s + 9575037955777*r**23 + 4572817767585*r**22*s + 3560101477715*r**22 - 12187268686650*r**21*s - 21498639662178*r**21 - 28255732740555*r**20*s - 29060723809806*r**20 - 7888151601186*r**19*s + 10040804586255*r**19 + 37755287763495*r**18*s + 46475548804095*r**18 + 43190832899698*r**17*s + 21610652440690*r**17 - 6464806810807*r**16*s - 26812288701086*r**16 - 41516700813186*r**15*s - 30454205218841*r**15 - 21248293332653*r**14*s - 440851926227*r**14 + 11806975872970*r**13*s + 14016808093102*r**13 + 16178495680667*r**12*s + 6525184685104*r**12 + 3384998977834*r**11*s - 1508032210711*r**11 - 3533806431377*r**10*s - 2296887140730*r**10 - 2485558135870*r**9*s - 656561918448*r**9 - 344829471770*r**8*s + 133412743582*r**8 + 309366639262*r**7*s + 164491406141*r**7 + 196485723664*r**6*s + 50758248613*r**6 + 41046884672*r**5*s - 802149417*r**5 - 7923841682*r**4*s - 5337136285*r**4 - 6980608830*r**3*s - 1503022770*r**3 - 1643505844*r**2*s - 140515419*r**2 - 140509320*r*s + 138*r + s - 1, (-23263396726029, -12190596686170), 3638, 64.104]
[67, 1, -27947, r**34 + 7228*r**33 - 112*r**32*s + 136994*r**32 - 35107*r**31*s + 2021843*r**31 - 922419*r**30*s + 29499079*r**30 - 12478669*r**29*s + 97877907*r**29 - 162900183*r**28*s - 1482133242*r**28 - 286004007*r**27*s - 377270832*r**27 + 4174745745*r**26*s + 21570310699*r**26 + 2269137831*r**25*s - 28114639045*r**25 - 43540570884*r**24*s - 103539433245*r**24 + 23397763383*r**23*s + 254527093773*r**23 + 198290209242*r**22*s + 115198717307*r**22 - 243903231718*r**21*s - 811400554786*r**21 - 402608575733*r**20*s + 372971537048*r**20 + 798399746875*r**19*s + 1140203046341*r**19 + 287995357594*r**18*s - 1130371043175*r**18 - 1244544056622*r**17*s - 703603804782*r**17 + 132084122851*r**16*s + 1202891359378*r**16 + 1055340214961*r**15*s + 147655280885*r**15 - 315738422284*r**14*s - 686354874769*r**14 - 543014467708*r**13*s + 50589899452*r**13 + 209866549151*r**12*s + 243579794694*r**12 + 168041619943*r**11*s - 71771692939*r**11 - 94874451852*r**10*s - 46972103174*r**10 - 15478758024*r**9*s + 41951046796*r**9 + 36313139615*r**8*s - 69696704*r**8 - 8963634890*r**7*s - 12724234886*r**7 - 9631782673*r**6*s + 2329644358*r**6 + 3628101357*r**5*s + 1875942089*r**5 + 1323369110*r**4*s - 529601918*r**4 - 596114444*r**3*s - 109590779*r**3 - 66591439*r**2*s + 42998780*r**2 + 42991767*r*s - 153*r - s + 1, (281919101985, -301336970537), 3647, 71.568]
[37, 1, -28307, r**19 + 7954*r**18 - 136*r**17*s + 241900*r**17 - 52762*r**16*s + 5645513*r**16 - 1860684*r**15*s + 85441586*r**15 - 35351888*r**14*s + 756467605*r**14 - 507022814*r**13*s + 2057263479*r**13 - 3970087921*r**12*s - 2732977779*r**12 - 14615956767*r**11*s - 18665097410*r**11 - 23772578176*r**10*s - 22141043184*r**10 - 9372712865*r**9*s + 2642694010*r**9 + 19349801934*r**8*s + 21672777960*r**8 + 24724121501*r**7*s + 11953547229*r**7 + 5737559234*r**6*s - 2816603046*r**6 - 6804367451*r**5*s - 4409721010*r**5 - 4612685860*r**4*s - 813811969*r**4 - 329132421*r**3*s + 361788588*r**3 + 483903844*r**2*s + 121995099*r**2 + 122003551*r*s - 93*r + s - 1, (-12107641498, -19270475970), 3717, 66.009]
[89, 1, -28619, r**45 + 10257*r**44 - 124*r**43*s + 2210725*r**43 - 227239*r**42*s + 73951717*r**42 - 18705258*r**41*s + 1385492173*r**41 - 482253224*r**40*s + 23187159772*r**40 - 9263839893*r**39*s + 218688654876*r**39 - 137034290607*r**38*s + 941175976979*r**38 - 1192451413597*r**37*s + 857635886993*r**37 - 5835599729153*r**36*s - 10729839061937*r**36 - 14342931322380*r**35*s - 54102323544500*r**35 + 7334085256206*r**34*s - 34853708393812*r**34 + 172132926967563*r**33*s + 446756039986113*r**33 + 374137800268985*r**32*s + 935439321979507*r**32 - 545731535467434*r**31*s - 1670067243991688*r**31 - 3060418249808722*r**30*s - 5994581628862889*r**30 - 1023407954395187*r**29*s + 2225732814476022*r**29 + 10948321992975786*r**28*s + 20442247529074298*r**28 + 12303644820375215*r**27*s + 5210330876658478*r**27 - 19861526852825011*r**26*s - 41489379109996001*r**26 - 39297555278930794*r**25*s - 27767034802986553*r**25 + 12674013559759586*r**24*s + 49414978062396037*r**24 + 64120827533265698*r**23*s + 52282661103965461*r**23 + 14819010784371021*r**22*s - 30819563267096482*r**22 - 57780478474659338*r**21*s - 53330326127461650*r**21 - 35570430775081619*r**20*s + 3305179036710999*r**20 + 26058921991716998*r**19*s + 31173628879888606*r**19 + 30672682773919586*r**18*s + 10076623209637917*r**18 - 527932332979028*r**17*s - 9344717530858944*r**17 - 14150076376564317*r**16*s - 9055948442576220*r**16 - 6460569023142973*r**15*s + 213882970456653*r**15 + 3534588458843324*r**14*s + 4395791408139799*r**14 + 4185195091740479*r**13*s + 862383365238018*r**13 - 393799676162434*r**12*s - 1469591206261295*r**12 - 1488723255482714*r**11*s - 285004523641137*r**11 + 18647058599781*r**10*s + 348011355518962*r**10 + 338663964369699*r**9*s + 28027210831424*r**9 - 16626849630726*r**8*s - 52663545212215*r**8 - 46998506997348*r**7*s + 3326239134453*r**7 + 6408406165719*r**6*s + 3840153702307*r**6 + 3075253360277*r**5*s - 773066269395*r**5 - 779500450245*r**4*s - 21034517078*r**4 - 5187397793*r**3*s + 17093993177*r**3 + 15847005478*r**2*s - 1247026509*r**2 - 1247019028*r*s + 22*r + s - 1, (-27243085610835583, -210598334883152), 3657, 64.869]
[71, 1, -28643, -19*r**35 + r**34*s - 49947*r**34 + 7751*r**33*s - 759049*r**33 + 346102*r**32*s - 4328247*r**32 + 3361330*r**31*s - 258109367*r**31 + 58726146*r**30*s - 1857012405*r**30 + 1445703079*r**29*s + 6259155341*r**29 + 7737621929*r**28*s + 46350406625*r**28 - 14342181858*r**27*s - 82392179293*r**27 - 138927065849*r**26*s - 484407885377*r**26 + 68877146179*r**25*s + 649846757741*r**25 + 1197393945396*r**24*s + 2833971596211*r**24 + 48850378072*r**23*s - 2969551315058*r**23 - 5657170593931*r**22*s - 10059551540684*r**22 - 1736569705948*r**21*s + 8271029939390*r**21 + 15715595719681*r**20*s + 22422136599360*r**20 + 6665487327664*r**19*s - 15114885453202*r**19 - 27282370185317*r**18*s - 31857003219896*r**18 - 11906479873000*r**17*s + 19419835991690*r**17 + 31281259528819*r**16*s + 28831245419696*r**16 + 11470961089604*r**15*s - 17907886238126*r**15 - 24465382352583*r**14*s - 16049550841712*r**14 - 5815378770668*r**13*s + 11355287129042*r**13 + 12972436393909*r**12*s + 4903825075084*r**12 + 1075074447276*r**11*s - 4515819086611*r**11 - 4412515751294*r**10*s - 537130291545*r**10 + 266768276945*r**9*s + 984033768451*r**9 + 863604820977*r**8*s - 56204568809*r**8 - 138418644094*r**7*s - 101478061071*r**7 - 86840282597*r**6*s + 9892304365*r**6 + 15937752989*r**5*s + 7353441473*r**5 + 6160680844*r**4*s - 1068203921*r**4 - 1196300350*r**3*s - 131628653*r**3 - 137604232*r**2*s - 15706799*r**2 - 5934683*r*s + 9778521*r + 9778687*s + 1, (14866701464257, 14869862482633), 3687, 68.009]
[53, 1, -29027, r**27 + 8072*r**26 - 181*r**25*s + 174374*r**25 - 11390*r**24*s + 1741444*r**24 - 919617*r**23*s + 18657412*r**23 - 10805233*r**22*s - 43530607*r**22 - 84540410*r**21*s - 517082730*r**21 + 136229393*r**20*s + 1988657641*r**20 + 1091764886*r**19*s + 649864784*r**19 - 3792963260*r**18*s - 16435109621*r**18 - 2320878378*r**17*s + 24560811384*r**17 + 26350711880*r**16*s + 33112936589*r**16 - 20540859607*r**15*s - 110772735596*r**15 - 68737399342*r**14*s + 12087064245*r**14 + 99617366923*r**13*s + 197520605216*r**13 + 91341196573*r**12*s - 91959458529*r**12 - 183821519085*r**11*s - 218766076492*r**11 - 93509168913*r**10*s + 113574034611*r**10 + 194420965608*r**9*s + 179302804130*r**9 + 88751467061*r**8*s - 74933024197*r**8 - 128878067320*r**7*s - 101940846712*r**7 - 62674669522*r**6*s + 27312274097*r**6 + 50698284360*r**5*s + 36130918128*r**5 + 27102635082*r**4*s - 4781966193*r**4 - 10360205863*r**3*s - 6910247213*r**3 - 6112527112*r**2*s + 263400191*r**2 + 797788028*r*s + 534397058*r + 534396927*s + 1, (189301149281, 248796205415), 3740, 67.855]
[61, 1, -29363, r**31 + 12151*r**30 - 171*r**29*s + 2180636*r**29 - 249548*r**28*s + 60198123*r**28 - 16940134*r**27*s + 1148772207*r**27 - 398678902*r**26*s + 13875143846*r**26 - 7215854110*r**25*s + 56598883270*r**25 - 72855386616*r**24*s - 38760410983*r**24 - 329024764046*r**23*s - 658156704068*r**23 - 513769338270*r**22*s - 820391189766*r**22 + 628307187997*r**21*s + 1734221688099*r**21 + 2748691792852*r**20*s + 3720716268671*r**20 + 998145392680*r**19*s - 1769097998856*r**19 - 5125031362890*r**18*s - 7267164669074*r**18 - 4460794083099*r**17*s + 307887459405*r**17 + 5280585036240*r**16*s + 8563231055835*r**16 + 6667798656666*r**15*s + 953490066398*r**15 - 3650761889394*r**14*s - 7020902125294*r**14 - 5980520696283*r**13*s - 986468716989*r**13 + 2030596762980*r**12*s + 4336428643317*r**12 + 3770576718624*r**11*s + 452395166666*r**11 - 1024773268902*r**10*s - 2060977351512*r**10 - 1775732595815*r**9*s - 87060406105*r**9 + 443484644536*r**8*s + 719663679039*r**8 + 611137243450*r**7*s - 15915898243*r**7 - 144024060298*r**6*s - 167948790515*r**6 - 140679845732*r**5*s + 13872232849*r**5 + 31889134808*r**4*s + 22914215960*r**4 + 18838559358*r**3*s - 3254318743*r**3 - 4354013196*r**2*s - 1378115574*r**2 - 1099685889*r*s + 278429697*r + 278429696*s, (1159597104887, 8459720398648), 3749, 65.954]
[89, 1, -29531, r**45 + 4030*r**44 + 113*r**43*s + 4339242*r**43 - 223011*r**42*s + 487897473*r**42 - 61234220*r**41*s + 18970600297*r**41 - 4289750984*r**40*s + 330346312751*r**40 - 126615933685*r**39*s + 2727807017697*r**39 - 1873415066399*r**38*s + 8457553071401*r**38 - 14672957702121*r**37*s - 19103831804001*r**37 - 55867325006284*r**36*s - 185449437303593*r**36 - 34684639553195*r**35*s - 209545559533587*r**35 + 468051066526866*r**34*s + 1114697225678995*r**34 + 1308775954926559*r**33*s + 2545564089592274*r**33 - 498033030857861*r**32*s - 2678569847876654*r**32 - 6273902086842954*r**31*s - 10387665011726269*r**31 - 4387970706625537*r**30*s + 1527469969633232*r**30 + 12540636014168255*r**29*s + 20949105085945086*r**29 + 15829699732320067*r**28*s + 4143827583025539*r**28 - 10741073234560452*r**27*s - 21147378705029486*r**27 - 20857014424140065*r**26*s - 5922578413630984*r**26 + 164962577624794*r**25*s + 4610565746947560*r**25 + 5575111895514439*r**24*s - 5982006929189449*r**24 + 5232662057741226*r**23*s + 15502385736190314*r**23 + 21668327804711824*r**22*s + 27190472163777146*r**22 + 3591102641216278*r**21*s - 22942675625597163*r**21 - 39958731406467342*r**20*s - 43486254173824466*r**20 - 19548298980419163*r**19*s + 16054769594817168*r**19 + 39217632383078551*r**18*s + 44992247271260933*r**18 + 29358862445515322*r**17*s - 4548655559026187*r**17 - 25258107985581918*r**16*s - 33161681301464191*r**16 - 26746158423845717*r**15*s - 2524798454481235*r**15 + 10432737934579411*r**14*s + 17704699192788213*r**14 + 16542662592089771*r**13*s + 3586157190802191*r**13 - 2170397467957298*r**12*s - 6830183292346535*r**12 - 7158250401931727*r**11*s - 2043863496445175*r**11 - 232728904880810*r**10*s + 1883865424405003*r**10 + 2176444908869531*r**9*s + 713238493821048*r**9 + 316966935962459*r**8*s - 362939654703766*r**8 - 457969099672220*r**7*s - 162539179598685*r**7 - 104865819302971*r**6*s + 46511793300546*r**6 + 63841289970051*r**5*s + 23775488894660*r**5 + 18732382834411*r**4*s - 3562513419211*r**4 - 5321161848578*r**3*s - 2036703298560*r**3 - 1836356094939*r**2*s + 122639524674*r**2 + 200347197620*r*s + 77707681610*r + 77707681791*s + 1, (43323710164133432, 16217264909543548), 3716, 66.445]
[53, 1, -29867, r**27 + 14363*r**26 - 212*r**25*s + 3348502*r**25 - 321992*r**24*s + 147156746*r**24 - 31078379*r**23*s + 2919719849*r**23 - 1017872281*r**22*s + 25467016709*r**22 - 16783817463*r**21*s + 57325423345*r**21 - 131279447547*r**20*s - 232905837831*r**20 - 417758860661*r**19*s - 917129772863*r**19 - 126936690519*r**18*s + 292179061073*r**18 + 1806437665473*r**17*s + 3432509239605*r**17 + 2171450690955*r**16*s + 645313421073*r**16 - 2977492702987*r**15*s - 6228999207321*r**15 - 5246138561631*r**14*s - 1989328459517*r**14 + 2542669310183*r**13*s + 6648673125705*r**13 + 6231232636437*r**12*s + 2079235919697*r**12 - 1285712156913*r**11*s - 4460857342805*r**11 - 4315173199707*r**10*s - 1071371670049*r**10 + 455540556875*r**9*s + 1897550162795*r**9 + 1827275099135*r**8*s + 278398765171*r**8 - 143757574575*r**7*s - 506336770589*r**7 - 472795269557*r**6*s - 19850717165*r**6 + 44594224091*r**5*s + 75683688119*r**5 + 67345792169*r**4*s - 5297469749*r**4 - 8520040329*r**3*s - 3402525828*r**3 - 3367536485*r**2*s - 110539978*r**2 + 34905041*r*s + 145453629*r + 145453567*s + 1, (-606063218566, 1396332966827), 3794, 63.818]
[97, 1, -30103, -205*r**48 + r**47*s - 378043*r**47 + 15937*r**46*s + 4628643*r**46 + 4049537*r**45*s + 3164914913*r**45 - 363053684*r**44*s - 131030765361*r**44 - 11634687164*r**43*s - 12337252417800*r**43 + 1870854871302*r**42*s - 273539549841544*r**42 + 88659550271419*r**41*s - 2733552074194779*r**41 + 1587350659970588*r**40*s - 13866210577573263*r**40 + 14957737140298381*r**39*s - 33328145632388571*r**39 + 83877384117551183*r**38*s - 10185962047309571*r**38 + 301715200980543241*r**37*s + 150771696656806963*r**37 + 751285142180672245*r**36*s + 516518293937102635*r**36 + 1426881073416914164*r**35*s + 1362048160760694899*r**35 + 2113196237947792328*r**34*s + 3035122397649509152*r**34 + 1416266862870089098*r**33*s + 3531820668110855118*r**33 - 4407860277681421420*r**32*s - 3379518060799505293*r**32 - 17796833233202945031*r**31*s - 22058628768291602227*r**31 - 28906823389610225386*r**30*s - 37903086860637331949*r**30 - 8677779238712042368*r**29*s - 5544291487491874164*r**29 + 64107811089200330391*r**28*s + 96001008194580946411*r**28 + 128666071204189906238*r**27*s + 145683340796363311452*r**27 + 38846722964467631938*r**26*s - 34381790524896515905*r**26 - 205485235535316634510*r**25*s - 293861245952652794552*r**25 - 272845499354626295918*r**24*s - 178960512525047602212*r**24 + 72229892000491582082*r**23*s + 271602579439043347442*r**23 + 402300938350149609867*r**22*s + 356407738622670117683*r**22 + 165852366951737851901*r**21*s - 100266644485463547755*r**21 - 302439055397416481269*r**20*s - 344591089972215978069*r**20 - 274527853324870006641*r**19*s - 43408599271999243883*r**19 + 114919286472291736148*r**18*s + 207372104131067318700*r**18 + 211474271753016131071*r**17*s + 75473979850449563366*r**17 - 2582339065339449187*r**16*s - 82625376944448089825*r**16 - 100730182629276257978*r**15*s - 45879072515891597583*r**15 - 20404108052715635122*r**14*s + 21883024566884204594*r**14 + 31527781274557071138*r**13*s + 16573518544146267452*r**13 + 11115623232380211071*r**12*s - 3668520998017627603*r**12 - 6442586117997157061*r**11*s - 3837085764582927704*r**11 - 3126931287834935662*r**10*s + 316583434365820120*r**10 + 792168345566962899*r**9*s + 558138369766756996*r**9 + 519045844184383959*r**8*s + 6756054571356824*r**8 - 39208303883248718*r**7*s - 45572396440689551*r**7 - 48404110018797821*r**6*s - 5288393467431224*r**6 - 3371237356325180*r**5*s + 1349255187913811*r**5 + 1930680149537812*r**4*s + 591544019370245*r**4 + 609801799611157*r**3*s + 46634610314602*r**3 + 21662866865343*r**2*s - 21566654806291*r**2 - 24971743390066*r*s - 3405088593711*r - 3405088593908*s - 1, (132150332347868094749, 17923050343265348380), 3739, 61.736]
[43, 1, -30259, 27*r**21 + r**20*s - 103320*r**20 + 9340*r**19*s - 2281746*r**19 + 774758*r**18*s - 15768460*r**18 + 12125604*r**17*s - 45749410*r**17 + 86138336*r**16*s + 41826950*r**16 + 330722803*r**15*s + 538974746*r**15 + 557439470*r**14*s + 763935275*r**14 - 166618198*r**13*s - 771404098*r**13 - 1783674770*r**12*s - 2257025196*r**12 - 1502987005*r**11*s - 261600905*r**11 + 1373451375*r**10*s + 2290414547*r**10 + 2362363961*r**9*s + 1044325658*r**9 + 36003228*r**8*s - 989117467*r**8 - 1296150813*r**7*s - 625204619*r**7 - 374621255*r**6*s + 173336963*r**6 + 280411725*r**5*s + 138339103*r**5 + 115148221*r**4*s - 15076365*r**4 - 25085688*r**3*s - 12122075*r**3 - 10475455*r**2*s + 1129044*r**2 + 1679787*r*s + 559699*r + 559871*s + 1, (4537477976, -1466716027), 3835, 65.912]
[41, 1, -30859, r**21 + 14269*r**20 - 220*r**19*s + 1481883*r**19 - 228052*r**18*s + 17780561*r**18 - 9281400*r**17*s + 1775599*r**17 - 78463196*r**16*s - 248197230*r**16 - 107047386*r**15*s - 16683412*r**15 + 379698769*r**14*s + 813176441*r**14 + 544681018*r**13*s + 111039456*r**13 - 579933460*r**12*s - 1140312783*r**12 - 1004722406*r**11*s - 370126328*r**11 + 369798781*r**10*s + 1024727512*r**10 + 970429990*r**9*s + 269355201*r**9 - 122704445*r**8*s - 484131843*r**8 - 501330622*r**7*s - 137866511*r**7 + 10432145*r**6*s + 175458923*r**6 + 162742630*r**5*s + 5698251*r**5 - 17201337*r**4*s - 30469628*r**4 - 21713348*r**3*s + 11633684*r**3 + 8462100*r**2*s - 4010437*r**2 - 3276120*r*s + 746326*r + 746495*s + 1, (58786871, -38323612), 3876, 69.565]
[29, 1, -31051, r**15 + 11424*r**14 - 156*r**13*s + 33163*r**13 - 44396*r**12*s - 121941*r**12 - 117097*r**11*s + 651220*r**11 - 521392*r**10*s - 5807551*r**10 - 299100*r**9*s + 17556931*r**9 + 8654375*r**8*s - 6461816*r**8 - 29782487*r**7*s - 63834280*r**7 - 9966990*r**6*s + 87670289*r**6 + 67154180*r**5*s - 19246593*r**5 - 37953451*r**4*s - 32160388*r**4 - 6707481*r**3*s + 37492879*r**3 + 21249038*r**2*s - 20358123*r**2 - 16240002*r*s + 4128880*r + 4129055*s + 1, (-10932303, 10411670), 3908, 68.302]
[23, 1, -31267, r**12 + 12318*r**11 - 176*r**10*s + 73327*r**10 - 79733*r**9*s - 629425*r**9 - 126102*r**8*s + 976319*r**8 + 986434*r**7*s + 530286*r**7 - 742499*r**6*s - 2215252*r**6 - 1098210*r**5*s + 1200490*r**5 + 1359474*r**4*s + 503997*r**4 + 30919*r**3*s - 546947*r**3 - 436912*r**2*s + 96569*r**2 + 107908*r*s - 2*r + s - 1, (-308388, 1474799), 3931, 70.446]
[43, 1, -31531, -194*r**21 + r**20*s - 31571*r**20 + 12678*r**19*s - 93688*r**19 + 181236*r**18*s - 455484*r**18 + 806024*r**17*s - 141248*r**17 + 3402429*r**16*s + 10523807*r**16 + 6303096*r**15*s + 15970558*r**15 - 19119138*r**14*s - 60788652*r**14 - 60539994*r**13*s - 74107112*r**13 + 32675881*r**12*s + 152473795*r**12 + 176461256*r**11*s + 154935432*r**11 - 9020910*r**10*s - 198902714*r**10 - 252370656*r**9*s - 183811206*r**9 - 39780075*r**8*s + 148626829*r**8 + 199425706*r**7*s + 124627248*r**7 + 54748910*r**6*s - 60933822*r**6 - 87013224*r**5*s - 47629456*r**5 - 30801591*r**4*s + 11766755*r**4 + 18946128*r**3*s + 9608322*r**3 + 8055076*r**2*s - 782278*r**2 - 1531118*r*s - 760856*r - 761075*s - 1, (57867899, 109842431), 3915, 75.524]
[59, 1, -31667, r**30 + 13200*r**29 - 210*r**28*s + 471626*r**28 - 88821*r**27*s + 14434273*r**27 - 3995511*r**26*s + 226398835*r**26 - 90857879*r**25*s + 1971899140*r**25 - 1341689877*r**24*s + 1168301526*r**24 - 9737754514*r**23*s - 35970553577*r**23 - 16094725197*r**22*s - 13232015170*r**22 + 66880024222*r**21*s + 336057954713*r**21 + 60091589704*r**20*s - 148895075135*r**20 - 714203766642*r**19*s - 2123407522669*r**19 - 439441820171*r**18*s + 1109522927606*r**18 + 3815097802270*r**17*s + 7729661512477*r**17 + 2909351055310*r**16*s - 2963041759957*r**16 - 9817710035660*r**15*s - 15926686300039*r**15 - 8144465251943*r**14*s + 4639085690808*r**14 + 14047382141200*r**13*s + 19043779225881*r**13 + 11071626832922*r**12*s - 5393354023759*r**12 - 12533104570470*r**11*s - 13362435089247*r**11 - 7888538902001*r**10*s + 4646063987684*r**10 + 7459002560378*r**9*s + 5246523849895*r**9 + 2799275333126*r**8*s - 2540809289067*r**8 - 2925688830526*r**7*s - 908648847243*r**7 - 287573127507*r**6*s + 737728013803*r**6 + 664262344498*r**5*s - 32438694605*r**5 - 92824842262*r**4*s - 79732880303*r**4 - 58216075007*r**3*s + 23691262718*r**3 + 21515634744*r**2*s - 2175789337*r**2 - 2175778929*r*s + 115*r + s - 1, (9639024887560, -1966762872358), 3898, 65.641]
[79, 1, -31687, r**40 + 11281*r**39 + 12*r**38*s + 5180049*r**38 - 349230*r**37*s + 592266140*r**37 - 64325017*r**36*s + 63808343244*r**36 - 7720208091*r**35*s + 2605706880076*r**35 - 583859471410*r**34*s + 36980236707706*r**34 - 16605599676099*r**33*s + 164756121972037*r**33 - 192195834643028*r**32*s - 312702294486135*r**32 - 883239041838560*r**31*s - 3810686188888815*r**31 - 216405111057262*r**30*s - 2733738294661025*r**30 + 10725110428141988*r**29*s + 34391104885107091*r**29 + 22061649927135659*r**28*s + 54658856627932456*r**28 - 54944677077968750*r**27*s - 174611370667800312*r**27 - 206838724966916319*r**26*s - 377397652413489598*r**26 + 81019987373091894*r**25*s + 515854037965386613*r**25 + 890471700348118692*r**24*s + 1401775876647922448*r**24 + 292910968248657678*r**23*s - 893394682374138346*r**23 - 2129096806783095261*r**22*s - 3150864172668401417*r**22 - 1447307973811319616*r**21*s + 933947800622889953*r**21 + 3170899262794448605*r**20*s + 4606688275769799514*r**20 + 2813734088535047263*r**19*s - 622306057034064267*r**19 - 3185657608404443104*r**18*s - 4589521971835038472*r**18 - 3226856994211044663*r**17*s + 288509126192976449*r**17 + 2279539880986301666*r**16*s + 3225478005144731941*r**16 + 2459033303677385355*r**15*s - 97941159732375647*r**15 - 1200578557961585144*r**14*s - 1654294759948760109*r**14 - 1331210810028472187*r**13*s + 22707497065866892*r**13 + 475976907141210563*r**12*s + 639429008431370427*r**12 + 533956879685497701*r**11*s - 6369152611696662*r**11 - 146590546444441406*r**10*s - 188511800155590977*r**10 - 160403794461690411*r**9*s + 4752802864541529*r**9 + 36478101375685648*r**8*s + 41184509176073744*r**8 + 35115118091387995*r**7*s - 2332785529536204*r**7 - 7272794199605068*r**6*s - 6248572363814904*r**6 - 5302218081710030*r**5*s + 562407153181311*r**5 + 1057831454756783*r**4*s + 613219810760181*r**4 + 517161210842876*r**3*s - 74321700930182*r**3 - 102377091352606*r**2*s - 34373884115336*r**2 - 28055390384629*r*s + 6318493741547*r + 6318493741736*s + 1, (-4402941431744748819, -3707317678858206132), 3866, 66.200]
[37, 1, -31723, r**19 + 13085*r**18 - 214*r**17*s + 115936*r**17 - 71017*r**16*s - 140329*r**16 - 442181*r**15*s - 438029*r**15 - 413283*r**14*s + 1588481*r**14 - 792102*r**13*s - 2656602*r**13 - 5440161*r**12*s - 8545233*r**12 - 2908639*r**11*s + 1816382*r**11 + 10270084*r**10*s + 8766473*r**10 + 16662069*r**9*s + 18294869*r**9 + 15219004*r**8*s + 8127794*r**8 - 5070307*r**7*s - 11794247*r**7 - 18674564*r**6*s - 11487204*r**6 - 12329081*r**5*s - 7655447*r**5 - 2525503*r**4*s + 2626887*r**4 + 6485794*r**3*s + 5205055*r**3 + 4602307*r**2*s + 133044*r**2 - 601317*r*s - 746521*r - 746495*s - 1, (16578930, 15261324), 3937, 74.975]
[97, 1, -33703, r**49 + 18580*r**48 - 151*r**47*s + 105045*r**47 - 311191*r**46*s + 55866829*r**46 + 20112809*r**45*s + 26940005499*r**45 - 2939291035*r**44*s + 522427655156*r**44 - 193420752436*r**43*s + 270436741132*r**43 - 2439926638421*r**42*s - 41527457746975*r**42 + 2661357752235*r**41*s + 27404444955375*r**41 + 153413350581315*r**40*s + 3396947290739242*r**40 - 483773645908621*r**39*s + 12982228186497303*r**39 - 14701765963139012*r**38*s - 24858081610865566*r**38 - 65653941650778484*r**37*s - 188016659667021728*r**37 - 36122388875090145*r**36*s - 61914017163772478*r**36 + 411480143345685491*r**35*s + 963847718996519526*r**35 + 791336856122986643*r**34*s + 1049567417369851561*r**34 - 811238939990445146*r**33*s - 2408746960432699535*r**33 - 3388449110948009727*r**32*s - 4456162553013415090*r**32 - 658739013916470370*r**31*s + 2474207548412067227*r**31 + 7326190254608911721*r**30*s + 10703369304724781558*r**30 + 7001439568564779238*r**29*s + 2922213288299110615*r**29 - 8344377960349129961*r**28*s - 16749355968589015770*r**28 - 18119590673870489280*r**27*s - 15187987294894314255*r**27 + 1383013605108006336*r**26*s + 17097239859486131142*r**26 + 27543261634229457468*r**25*s + 28379297983575216601*r**25 + 12391593836118283650*r**24*s - 9153166947426589205*r**24 - 26964505100895368281*r**23*s - 33059726309400991474*r**23 - 24108757718239149480*r**22*s - 2742350043092288704*r**22 + 15724210610786372976*r**21*s + 26219232711895587341*r**21 + 25880044817142753507*r**20*s + 10991696388652177510*r**20 - 2094619543532248374*r**19*s - 13902049128773773053*r**19 - 18551329352898354812*r**18*s - 11995224316542567258*r**18 - 5788180947190607360*r**17*s + 3878743331078130165*r**17 + 8802266793242141960*r**16*s + 7999153426055239078*r**16 + 6471499284602243945*r**15*s + 669273961042835302*r**15 - 2160908169398155173*r**14*s - 3440729007157809310*r**14 - 3648069759836046863*r**13*s - 1212792552361449755*r**13 - 241407538372198933*r**12*s + 883354526410970191*r**12 + 1192197604096936029*r**11*s + 553942899342290503*r**11 + 373547457221002970*r**10*s - 101938394102136208*r**10 - 206368421425428786*r**9*s - 130587036797357760*r**9 - 119547300619425986*r**8*s - 5330719365917570*r**8 + 11080354285272740*r**7*s + 16270677132683400*r**7 + 17696003046689702*r**6*s + 2736226678879853*r**6 + 1612121487262309*r**5*s - 931520869764154*r**5 - 1150076053947663*r**4*s - 244525787128367*r**4 - 224343234526009*r**3*s + 14394504363245*r**3 + 20182551111350*r**2*s + 5788046677829*r**2 + 5788046693787*r*s + 86*r + s - 1, (17188562870364157667, -32942645380959712935), 3958, 68.420]
[59, 1, -34667, r**30 + 19139*r**29 - 269*r**28*s + 675124*r**28 - 64776*r**27*s + 16991429*r**27 - 4775148*r**26*s + 304266455*r**26 - 112600438*r**25*s + 2479364068*r**25 - 1758716220*r**24*s + 2070020708*r**24 - 12351410858*r**23*s - 37692563285*r**23 - 25010960496*r**22*s - 59450527780*r**22 + 60018595958*r**21*s + 219148049460*r**21 + 209107045245*r**20*s + 278780856443*r**20 - 162293859900*r**19*s - 625812520185*r**19 - 740894320648*r**18*s - 729176146186*r**18 - 16239433944*r**17*s + 471945981330*r**17 + 1321199203895*r**16*s + 2037258811207*r**16 + 1238629628506*r**15*s + 100632217837*r**15 - 1831587905456*r**14*s - 3398563054966*r**14 - 2470140214794*r**13*s + 307517450164*r**13 + 1310133641141*r**12*s + 952907548027*r**12 + 1341065828388*r**11*s + 1263055705533*r**11 + 819118961752*r**10*s + 79103055612*r**10 - 1251295838160*r**9*s - 2654366792436*r**9 - 1200757944405*r**8*s + 1850487701093*r**8 + 1982408251254*r**7*s + 717378541873*r**7 - 193464573696*r**6*s - 1307401561039*r**6 - 954112281106*r**5*s + 323210720315*r**5 + 424502083166*r**4*s + 172499920821*r**4 + 88055771288*r**3*s - 97677968378*r**3 - 84444201756*r**2*s + 13233712327*r**2 + 13233692886*r*s - 216*r - s + 1, (-1000089032735, -1437665358614), 4080, 72.653]
[79, 1, -34739, r**40 + 22089*r**39 - 287*r**38*s + 1860683*r**38 - 270902*r**37*s + 86915881*r**37 - 17132376*r**36*s + 2171574740*r**36 - 641179311*r**35*s + 33861077386*r**35 - 14037459737*r**34*s + 278980205143*r**34 - 195100482366*r**33*s + 958422145960*r**33 - 1506046255526*r**32*s + 2723432452970*r**32 - 6833387575395*r**31*s + 8898890447243*r**31 - 27762732679404*r**30*s - 64076204420486*r**30 - 82618176335403*r**29*s - 354290326264908*r**29 + 82602804662380*r**28*s + 397854500965057*r**28 + 1032057531504895*r**27*s + 3119764879977501*r**27 + 282929035443360*r**26*s - 1953447512371382*r**26 - 6594605247432262*r**25*s - 15994453698094337*r**25 - 4281593413133814*r**24*s + 6327157388400734*r**24 + 26234158476130734*r**23*s + 53041260941583587*r**23 + 23427430856968413*r**22*s - 10082711104127609*r**22 - 63667621407379405*r**21*s - 115355208025836612*r**21 - 70383858739035840*r**20*s + 861506348378064*r**20 + 93144036414821204*r**19*s + 165376599375817231*r**19 + 125983590039208505*r**18*s + 23789871260427115*r**18 - 80446664884237465*r**17*s - 158096097133566986*r**17 - 142312070018020834*r**16*s - 43035600783275363*r**16 + 35994856813076262*r**15*s + 102009384350099110*r**15 + 105716957313174852*r**14*s + 40111881188804780*r**14 - 818573910087327*r**13*s - 44813896369104809*r**13 - 53097827398819084*r**12*s - 23528527288300768*r**12 - 8843561157069205*r**11*s + 13521760810798661*r**11 + 18393484275701894*r**10*s + 9245949423786400*r**10 + 5533641580425489*r**9*s - 2876780099800486*r**9 - 4480272266519508*r**8*s - 2469615954398856*r**8 - 1790641594719527*r**7*s + 467368198687160*r**7 + 787050650038877*r**6*s + 437148353819897*r**6 + 345139989475338*r**5*s - 65076764289164*r**5 - 101871236715396*r**4*s - 47130679582381*r**4 - 38268517359483*r**3*s + 7388117217542*r**3 + 9335496343749*r**2*s + 2420713389885*r**2 + 1947379105793*r*s - 473334284289*r - 473334284288*s, (57973689409397507, 195403087926240092), 4050, 64.686]
[83, 1, -35531, r**42 + 29636*r**41 - 305*r**40*s + 9510359*r**40 - 783416*r**39*s + 554117448*r**39 - 98078112*r**38*s + 17893259159*r**38 - 4392550715*r**37*s + 363693845138*r**37 - 124750770752*r**36*s + 4260340149904*r**36 - 2202839597586*r**35*s + 31345228042483*r**35 - 24312338955246*r**34*s + 161956513401885*r**34 - 184856593829836*r**33*s + 569944885889595*r**33 - 1048469595367110*r**32*s + 832915007987012*r**32 - 4425169313706662*r**31*s - 3138634749499263*r**31 - 12658356562928650*r**30*s - 19190699939716474*r**30 - 18759340386245910*r**29*s - 34087113665249337*r**29 + 9773035670480177*r**28*s + 17502714019207505*r**28 + 97023983459452306*r**27*s + 154034797825135177*r**27 + 137894363521912400*r**26*s + 148670666936885796*r**26 - 73598158910057361*r**25*s - 225605708647678789*r**25 - 407928640012538070*r**24*s - 506297148473903866*r**24 - 241796826130044042*r**23*s + 41306485962071320*r**23 + 510313140563184990*r**22*s + 803616741541580448*r**22 + 699704353171304954*r**21*s + 344188595753359840*r**21 - 274311765710173666*r**20*s - 794456899907794578*r**20 - 930024412448051354*r**19*s - 631194544187453212*r**19 - 96218425161353698*r**18*s + 530599239308766587*r**18 + 794950428593184694*r**17*s + 633841356399910660*r**17 + 305802054386683179*r**16*s - 241548110151772737*r**16 - 478713681015595354*r**15*s - 435095040557165260*r**15 - 288473376345186302*r**14*s + 69649248874421373*r**14 + 209491214530416453*r**13*s + 217473039304253322*r**13 + 169752475534015566*r**12*s - 8168950144208470*r**12 - 66571076328707836*r**11*s - 80483435953472355*r**11 - 69513219532546888*r**10*s - 2582376146573213*r**10 + 14898499431948394*r**9*s + 21870372287232605*r**9 + 20222609701890976*r**8*s + 1494983025533166*r**8 - 2177430819985080*r**7*s - 4239449554124349*r**7 - 4107376083868620*r**6*s - 341330696974146*r**6 + 172304414552952*r**5*s + 555101847129289*r**5 + 553704881985581*r**4*s + 40300723250681*r**4 - 2632765893144*r**3*s - 44169289622845*r**3 - 44561404672042*r**2*s - 2020030695384*r**2 - 392115027969*r*s + 1627915667457*r + 1627915667456*s, (1512582408348386088, -700594502475648825), 4089, 62.298]
[29, 1, -35803, r**15 + 21062*r**14 + 152*r**13*s + 97575*r**13 - 124689*r**12*s - 369200*r**12 - 309156*r**11*s + 622959*r**11 - 371054*r**10*s - 3593053*r**10 - 1040916*r**9*s + 4702549*r**9 + 5038872*r**8*s + 3291091*r**8 - 3449186*r**7*s - 12204703*r**7 - 6393822*r**6*s + 6236643*r**6 + 7598276*r**5*s + 3871853*r**5 + 1030606*r**4*s - 3857631*r**4 - 3176476*r**3*s + 888054*r**3 + 890792*r**2*s - 127381*r**2 - 113878*r*s + 36564*r + 36863*s + 1, (3917676, -1128468), 4199, 72.391]
[41, 1, -35923, -237*r**20 + r**19*s - 247817*r**19 + 25111*r**18*s - 3014760*r**18 + 1558187*r**17*s - 3565981*r**17 + 13683812*r**16*s + 28536498*r**16 + 34079238*r**15*s + 55673589*r**15 - 7082637*r**14*s - 60901692*r**14 - 121384445*r**13*s - 179657353*r**13 - 68597291*r**12*s + 43578457*r**12 + 218766054*r**11*s + 315451834*r**11 + 262477980*r**10*s + 92335412*r**10 - 100013000*r**9*s - 239043362*r**9 - 264914218*r**8*s - 120846929*r**8 - 21710693*r**7*s + 99251045*r**7 + 129157093*r**6*s + 63347374*r**6 + 36946783*r**5*s - 18990845*r**5 - 28110736*r**4*s - 9628614*r**4 - 9316046*r**3*s + 37901*r**3 - 1007609*r**2*s - 2465958*r**2 - 995471*r*s + 1493133*r + 1492991*s + 1, (144724892, -4918877), 4185, 72.067]
[53, 1, -36739, r**27 + 24770*r**26 - 4*r**25*s + 2310770*r**25 - 383739*r**24*s + 32214427*r**24 - 14562946*r**23*s + 141124595*r**23 - 163792868*r**22*s + 233325770*r**22 - 841690202*r**21*s + 142632273*r**21 - 2772599019*r**20*s - 1639673236*r**20 - 7115772564*r**19*s - 7760363442*r**19 - 11812628540*r**18*s - 11503960454*r**18 - 8454716296*r**17*s - 5293167289*r**17 + 3985042722*r**16*s + 6316401570*r**16 + 15505552172*r**15*s + 16684661515*r**15 + 14849742527*r**14*s + 8889251100*r**14 - 4698786406*r**13*s - 14996106106*r**13 - 21456285896*r**12*s - 16976489612*r**12 - 8833032306*r**11*s + 3759991529*r**11 + 11195687792*r**10*s + 10192862950*r**10 + 9850410582*r**9*s + 2308803419*r**9 + 22056123*r**8*s - 1808273684*r**8 - 2566207936*r**7*s - 1028221094*r**7 - 908697568*r**6*s - 39880618*r**6 + 104886140*r**5*s + 129415005*r**5 + 153817170*r**4*s + 33325518*r**4 + 26445240*r**3*s - 5040088*r**3 - 6992207*r**2*s - 1965494*r**2 - 1990530*r*s - 128*r - s + 1, (-6519851902, -25325855264), 4211, 74.772]
[83, 1, -36847, r**42 + 22534*r**41 + 57*r**40*s + 16730494*r**40 - 870142*r**39*s + 3076044723*r**39 - 261617936*r**38*s + 456268474465*r**38 - 45855134798*r**37*s + 25963886764244*r**37 - 4763590095177*r**36*s + 476368521495119*r**36 - 180190686385401*r**35*s + 1729607522156129*r**35 - 2427650508523691*r**34*s - 19658580768408703*r**34 - 6905687866679711*r**33*s - 87758540191631670*r**33 + 70050976223011899*r**32*s + 452423363217592952*r**32 + 300040068710875916*r**31*s + 1473776825690830481*r**31 - 1113154872366768315*r**30*s - 6490477459631779241*r**30 - 4554231146300206128*r**29*s - 11179650552200360717*r**29 + 11458521194526127719*r**28*s + 55707316629262037958*r**28 + 34606673361786779080*r**27*s + 34057976947173587666*r**27 - 78824366279388193676*r**26*s - 282692360036508264019*r**26 - 144364680322588220421*r**25*s + 28341098282054365262*r**25 + 352829782341523486345*r**24*s + 851124166282906716504*r**24 + 331125437647695259248*r**23*s - 490445727378673654062*r**23 - 1008648133199243599919*r**22*s - 1519946705817147192457*r**22 - 364437659925760223604*r**21*s + 1455284677732028012274*r**21 + 1843316246163789385289*r**20*s + 1587337395379702926025*r**20 + 11827334544838233502*r**19*s - 2206967933614556303670*r**19 - 2190759599341907447741*r**18*s - 930669631130905124317*r**18 + 451145337738518377624*r**17*s + 2024815350325612290847*r**17 + 1758067651862729898502*r**16*s + 269009154272033535140*r**16 - 570728835443025289460*r**15*s - 1253709276881341517855*r**15 - 1016495751333831747785*r**14*s - 1623790785117449190*r**14 + 386370165976116281913*r**13*s + 581766218424355321055*r**13 + 454920315057527449029*r**12*s - 42185265622220527062*r**12 - 183570135485737564648*r**11*s - 212031024257182913602*r**11 - 159624380190507863790*r**10*s + 31175981554665811941*r**10 + 68890060941975949354*r**9*s + 57188556921009436258*r**9 + 40581282738058023117*r**8*s - 13581731619004696184*r**8 - 19918222238190484960*r**7*s - 10026149151496762264*r**7 - 6453750433866339719*r**6*s + 3481952902477512981*r**6 + 3968853018836620129*r**5*s + 904577198358444403*r**5 + 456607348216852645*r**4*s - 481741433356959161*r**4 - 469192640281448426*r**3*s - 8673997162341212*r**3 + 16027609350340331*r**2*s + 28180422797065723*r**2 + 24701606513043826*r*s - 3478816284050081*r - 3478816284050366*s - 1, (-2113935855893002531815, 341583895468417975519), 4165, 61.346]
[37, 1, -37243, -297*r**18 + r**17*s - 276725*r**17 + 30091*r**16*s - 2770772*r**16 + 1706099*r**15*s + 8041837*r**15 + 10513544*r**14*s + 32867171*r**14 - 11823427*r**13*s - 101044498*r**13 - 70316575*r**12*s - 29401843*r**12 + 117621846*r**11*s + 352184335*r**11 + 146157440*r**10*s - 252330668*r**10 - 357225742*r**9*s - 346920029*r**9 - 1626690*r**8*s + 547924630*r**8 + 422888688*r**7*s - 54688679*r**7 - 249790240*r**6*s - 362887739*r**6 - 166865513*r**5*s + 252740646*r**5 + 234122711*r**4*s + 13511976*r**4 - 48448607*r**3*s - 92331264*r**3 - 55018476*r**2*s + 44519039*r**2 + 37371705*r*s - 7174327*r - 7174655*s - 1, (-92619719, -738300833), 4269, 66.992]
[89, 1, -37379, r**45 + 28105*r**44 - 309*r**43*s + 1035410*r**43 - 124966*r**42*s + 34062280*r**42 - 8916325*r**41*s + 742210021*r**41 - 234249872*r**40*s + 8222102875*r**40 - 4572280479*r**39*s + 35340516472*r**39 - 42422748453*r**38*s + 253472422355*r**38 - 249135694548*r**37*s + 1080801158153*r**37 - 1674266696805*r**36*s - 1273219942966*r**36 - 6715273059773*r**35*s + 1199619689300*r**35 - 12632403157994*r**34*s - 38311170235699*r**34 - 40150616649250*r**33*s - 527033390708025*r**33 + 173574780980347*r**32*s + 889180646813378*r**32 + 1745532711597533*r**31*s + 7616677117756450*r**31 - 1053742083003902*r**30*s - 11650570482730414*r**30 - 19126391781947610*r**29*s - 52629654185792111*r**29 + 6653906330304039*r**28*s + 86576383553755327*r**28 + 115387864486477286*r**27*s + 211590539842419680*r**27 - 38503027032506707*r**26*s - 382709188728269186*r**26 - 434679380676933780*r**25*s - 531996850490908769*r**25 + 154491268958912622*r**24*s + 1072669501026146789*r**24 + 1081370778046355155*r**23*s + 859410141845586680*r**23 - 411364273079705538*r**22*s - 2000883008074103747*r**22 - 1836247327254250033*r**21*s - 872274727314506179*r**21 + 748889421509668834*r**20*s + 2560629127964362122*r**20 + 2166637126206731158*r**19*s + 475544317561701098*r**19 - 961712720200483116*r**18*s - 2281953646835770549*r**18 - 1786385638955809946*r**17*s + 4171828910465721*r**17 + 884518177996708590*r**16*s + 1416702050027323210*r**16 + 1021256584357208186*r**15*s - 219315874042931200*r**15 - 582345236549102009*r**14*s - 602639227467566782*r**14 - 393249968487987953*r**13*s + 176931356085429645*r**13 + 271041266130568131*r**12*s + 167932572092736545*r**12 + 94261072625230050*r**11*s - 74809160425483680*r**11 - 87019555888682880*r**10*s - 27220176780824506*r**10 - 10505830393053381*r**9*s + 18807008428327087*r**9 + 18442609342158639*r**8*s + 1469467428989371*r**8 - 792580224095366*r**7*s - 2732848033467122*r**7 - 2366466771551708*r**6*s + 261961503851755*r**6 + 410348028167745*r**5*s + 193861636392709*r**5 + 148225954300743*r**4*s - 45957395150484*r**4 - 47144026380617*r**3*s - 2694974892076*r**3 - 1025490354363*r**2*s + 1830625476797*r**2 + 1669484511233*r*s - 161140965377*r - 161140965376*s, (1744890466830019532, -472521411825692747), 4184, 65.574]
[43, 1, -38611, r**22 + 35251*r**21 - 173*r**20*s + 5726489*r**20 - 704571*r**19*s + 123123216*r**19 - 41894198*r**18*s + 992487056*r**18 - 673213006*r**17*s + 4832303084*r**17 - 5586730268*r**16*s + 8222002273*r**16 - 29849385792*r**15*s - 34616097364*r**15 - 87229769325*r**14*s - 130749448199*r**14 - 89026445799*r**13*s - 53183763758*r**13 + 95777925036*r**12*s + 202926683448*r**12 + 234808961788*r**11*s + 157600680759*r**11 + 29191936418*r**10*s - 120548161329*r**10 - 180029992850*r**9*s - 122919396454*r**9 - 71947875211*r**8*s + 33803496643*r**8 + 64959356539*r**7*s + 46800681843*r**7 + 36502097224*r**6*s - 4117511956*r**6 - 12092541076*r**5*s - 9852601871*r**5 - 8863876936*r**4*s + 45810755*r**4 + 1074114988*r**3*s + 1113366427*r**3 + 1082045603*r**2*s + 22395231*r**2 - 31352831*r*s - 53747713*r - 53747712*s, (-90433507736, 73234201508), 4336, 62.141]
[97, 1, -39371, r**49 + 40144*r**48 - 263*r**47*s + 6696774*r**47 - 744140*r**46*s + 368823718*r**46 - 65135915*r**45*s + 12795602793*r**45 - 2986175299*r**44*s + 345428373531*r**44 - 95987837241*r**43*s + 5892636550098*r**43 - 2305722490493*r**42*s + 56095597286380*r**42 - 34355958713319*r**41*s + 331954657941040*r**41 - 317900524003721*r**40*s + 1224575547882030*r**40 - 2016110328606127*r**39*s + 1204423367555361*r**39 - 8790906731729941*r**38*s - 9420075754110505*r**38 - 22756399820475376*r**37*s - 31212720362425546*r**37 - 24239730832756975*r**36*s - 40234421280548808*r**36 + 19716282738396945*r**35*s - 140574681945632445*r**35 + 176397304748382866*r**34*s - 33157478958786021*r**34 + 864367973310865908*r**33*s + 2159152023796827855*r**33 + 1594474508654107149*r**32*s + 3790449252592723737*r**32 - 2885078757270011967*r**31*s - 8250141339838400712*r**31 - 13316973382896722886*r**30*s - 23286287028074964392*r**30 - 3131611742988937409*r**29*s + 12484853988009612379*r**29 + 41955482088253106549*r**28*s + 71616746276254454737*r**28 + 39638554124497006327*r**27*s + 5377054619716943160*r**27 - 70853160780001484619*r**26*s - 135604919844711345562*r**26 - 113015267303506217545*r**25*s - 56621140387992329072*r**25 + 62832825595201391935*r**24*s + 169378389641924362116*r**24 + 179187274106018412639*r**23*s + 111163143501957758783*r**23 - 11999788579557291047*r**22*s - 143013035242978503291*r**22 - 180895155338584922784*r**21*s - 122116161131278170514*r**21 - 36355090740023607577*r**20*s + 81693372174001096272*r**20 + 121021013802950070771*r**19*s + 85412064281253368781*r**19 + 45168725491725190630*r**18*s - 31013285966085441479*r**18 - 53809030619506302656*r**17*s - 39044991383496128779*r**17 - 26644957142519934977*r**16*s + 7561690029532802775*r**16 + 15516377828661564871*r**15*s + 11422805030902695228*r**15 + 9046252620592874626*r**14*s - 1161737574915193124*r**14 - 2746949234887823507*r**13*s - 1972468393696891927*r**13 - 1709045646939135181*r**12*s + 141793377977969731*r**12 + 279189386303254385*r**11*s + 154236150309129548*r**11 + 133336200654415615*r**10*s - 26527821309753862*r**10 - 22348338368315555*r**9*s + 2224560520432566*r**9 + 5826653703045457*r**8*s + 5271261861993676*r**8 + 4159112603131359*r**7*s - 513324727034435*r**7 - 1127516937627141*r**6*s - 624987686906941*r**6 - 653934728724882*r**5*s - 66625948807076*r**5 - 33519734295913*r**4*s + 28533538970362*r**4 + 31042471520331*r**3*s + 445200339711*r**3 + 2508931955964*r**2*s + 2063731819943*r**2 + 2063731786066*r*s - 340*r - s + 1, (184430291868258430867, 20192527911185723961), 4281, 63.665]
[79, 1, -39563, r**40 + 39255*r**39 - 180*r**38*s + 3997760*r**38 - 679264*r**37*s + 74973219*r**37 - 22989557*r**36*s + 3503049968*r**36 - 723903743*r**35*s + 59113069296*r**35 - 23645935823*r**34*s + 383419149558*r**34 - 318011792111*r**33*s + 1137224071529*r**33 - 2132191617272*r**32*s + 1517580016256*r**32 - 8747184405036*r**31*s - 1499086056075*r**31 - 25868558960375*r**30*s - 20776008160191*r**30 - 57505293126569*r**29*s - 80234459037082*r**29 - 73881404023859*r**28*s - 133898343943158*r**28 + 44537791632278*r**27*s + 52197069199797*r**27 + 399746955690229*r**26*s + 591948542671468*r**26 + 638113388861146*r**25*s + 710647702248906*r**25 - 53218902906786*r**24*s - 524892015649324*r**24 - 1433274575804413*r**23*s - 1804598541518169*r**23 - 1426893122654005*r**22*s - 714660173369145*r**22 + 791985682843423*r**21*s + 1782017610291997*r**21 + 2384585483720877*r**20*s + 1893976806583047*r**20 + 764633026891321*r**19*s - 713582593446551*r**19 - 1718813457528629*r**18*s - 1740824070966971*r**18 - 1325783356133749*r**17*s - 34923573245313*r**17 + 603825526281119*r**16*s + 852493853538876*r**16 + 789808130677005*r**15*s + 115880797312512*r**15 - 91721832132257*r**14*s - 239333465903957*r**14 - 236800373042535*r**13*s - 28565368912894*r**13 + 5554532287172*r**12*s + 37665923323767*r**12 + 35862493684304*r**11*s - 226928576459*r**11 - 2362622981432*r**10*s - 2776760818649*r**10 - 1927661238292*r**9*s + 1094057694062*r**9 + 934574352071*r**8*s - 69023083371*r**8 - 198498876889*r**7*s - 170601380754*r**7 - 134190278080*r**6*s + 32291207294*r**6 + 38471261066*r**5*s + 8082722063*r**5 + 5759928848*r**4*s - 2777208811*r**4 - 2227887359*r**3*s + 650688192*r**3 + 549153828*r**2*s - 101673267*r**2 - 101711495*r*s - 379*r - s + 1, (-4861525085777412, -2562415952597016), 4324, 68.920]
[41, 1, -39619, -295*r**20 + r**19*s - 699806*r**19 + 42353*r**18*s - 26706187*r**18 + 6736062*r**17*s - 145765324*r**17 + 139164367*r**16*s + 441992713*r**16 + 646170347*r**15*s + 1881056576*r**15 - 362855874*r**14*s - 4022168617*r**14 - 4137216297*r**13*s - 6056005948*r**13 + 3628165674*r**12*s + 19182720064*r**12 + 13731944595*r**11*s + 1351351934*r**11 - 15179825875*r**10*s - 33937213225*r**10 - 16980708845*r**9*s + 19467613958*r**9 + 25468654805*r**8*s + 16043153688*r**8 + 1657410290*r**7*s - 20628625568*r**7 - 15206497656*r**6*s + 5475144858*r**6 + 7140748597*r**5*s + 3172529814*r**5 + 812076070*r**4*s - 3195510032*r**4 - 2148592760*r**3*s + 1258362114*r**3 + 1026568463*r**2*s - 252329976*r**2 - 231680324*r*s + 20684994*r + 20685311*s + 1, (-17689823457, 4337254648), 4397, 67.234]
[79, 1, -40787, r**40 + 52376*r**39 - 357*r**38*s + 15868692*r**38 - 1388815*r**37*s + 785566027*r**37 - 151999556*r**36*s + 27684097681*r**36 - 6297906576*r**35*s + 636485811969*r**35 - 203426174639*r**34*s + 6377192844572*r**34 - 3744752713277*r**33*s + 22089514972685*r**33 - 33397802841006*r**32*s - 30544917849273*r**32 - 137221698312449*r**31*s - 341388646880310*r**31 - 158731999664825*r**30*s - 367378786153760*r**30 + 599209726723264*r**29*s + 1642279452009046*r**29 + 1782410938984262*r**28*s + 3359520747995712*r**28 - 1013513024751068*r**27*s - 4849762457592003*r**27 - 8699604411403886*r**26*s - 15335133677628932*r**26 - 2894308719977982*r**25*s + 8287908960936892*r**25 + 25615556818856526*r**24*s + 43562797605191238*r**24 + 21843509899062667*r**23*s - 4062092556980875*r**23 - 45366260898071446*r**22*s - 79376312962596478*r**22 - 57529242438624913*r**21*s - 13398189878585321*r**21 + 47205440537874302*r**20*s + 95005546380725478*r**20 + 85864378437405965*r**19*s + 33372038217515075*r**19 - 24736809780342670*r**18*s - 75866360775713954*r**18 - 81117684186600219*r**17*s - 38378091362358139*r**17 - 1127335097135054*r**16*s + 40306757653947021*r**16 + 50391106448948723*r**15*s + 27032517040733637*r**15 + 11141745336251023*r**14*s - 13754744729305426*r**14 - 20627103697871842*r**13*s - 12487589765538440*r**13 - 8141437038490134*r**12*s + 2673800004265373*r**12 + 5383947567210613*r**11*s + 3858493885143146*r**11 + 3173965171992849*r**10*s - 139288895948818*r**10 - 808054769436770*r**9*s - 797073058012420*r**9 - 758626562692060*r**8*s - 60648369394201*r**8 + 43474500749380*r**7*s + 108816003637139*r**7 + 113921502119155*r**6*s + 15467762864430*r**6 + 5456886206283*r**5*s - 9627668069787*r**5 - 10589603751844*r**4*s - 1555835183482*r**4 - 993783015815*r**3*s + 530202753894*r**3 + 577215050736*r**2*s + 62174814222*r**2 + 47012339711*r*s - 15162474495*r - 15162474496*s, (17177315450023509, -76209824835979858), 4391, 62.610]
[71, 1, -40883, r**36 + 50419*r**35 - 364*r**34*s + 8726777*r**34 - 1000051*r**33*s + 404375943*r**33 - 80205287*r**32*s + 7489335704*r**32 - 2788669738*r**31*s + 52466522759*r**31 - 40942247196*r**30*s + 99555209103*r**30 - 278142741397*r**29*s - 429099240979*r**29 - 846851862457*r**28*s - 1812838974016*r**28 - 413978617944*r**27*s + 729986592795*r**27 + 3244294959404*r**26*s + 9764435468471*r**26 + 1901461844289*r**25*s - 4204300351859*r**25 - 18930578553885*r**24*s - 51476241815153*r**24 - 14076471358250*r**23*s + 4627818375756*r**23 + 91652987607950*r**22*s + 195551387005164*r**22 + 127721266498112*r**21*s + 82011762633324*r**21 - 184796313262168*r**20*s - 424230587744374*r**20 - 430157199882334*r**19*s - 349678032854204*r**19 + 95626446994238*r**18*s + 520737039372896*r**18 + 719889512279484*r**17*s + 645115568421456*r**17 + 206610287044932*r**16*s - 352899527506926*r**16 - 692580857821778*r**15*s - 691215629540620*r**15 - 433650140171130*r**14*s + 91754473131224*r**14 + 395983482624568*r**13*s + 472615320192544*r**13 + 395010842778924*r**12*s + 48089941088945*r**12 - 117051438275654*r**11*s - 206493985394007*r**11 - 207782571292114*r**10*s - 52757624943717*r**10 + 602404085091*r**9*s + 53789125832037*r**9 + 63373838505391*r**8*s + 20526793634110*r**8 + 11335274795992*r**7*s - 7093887524419*r**7 - 10156350264242*r**6*s - 4031552864303*r**6 - 3436873032503*r**5*s + 198535513051*r**5 + 595329528485*r**4*s + 393853390510*r**4 + 418814551290*r**3*s + 46971647385*r**3 + 28600349534*r**2*s - 14734008815*r**2 - 18371432009*r*s - 3637465653*r - 3637465855*s - 1, (882805106353960, 75807039239757), 4411, 69.133]
[41, 1, -41467, r**21 + 50079*r**20 - 202*r**19*s + 6455315*r**19 - 901284*r**18*s + 105867586*r**18 - 43435431*r**17*s + 464434440*r**17 - 532858479*r**16*s + 193854004*r**16 - 2641708396*r**15*s - 2916085069*r**15 - 6222279435*r**14*s - 7299674729*r**14 - 6407569433*r**13*s - 6146025245*r**13 + 2049805312*r**12*s + 4766699996*r**12 + 15349899378*r**11*s + 17976756008*r**11 + 18320955586*r**10*s + 12907745072*r**10 + 10117920*r**9*s - 10489742153*r**9 - 19784136086*r**8*s - 17416126387*r**8 - 13070871164*r**7*s - 895206423*r**7 + 5761452580*r**6*s + 7946523970*r**6 + 8382047349*r**5*s + 2376473840*r**5 + 612895309*r**4*s - 1529567108*r**4 - 1981960628*r**3*s - 671311179*r**3 - 510328415*r**2*s + 102880477*r**2 + 161027519*r*s + 58146625*r + 58146624*s, (-30169573349, -29807029828), 4499, 61.286]
[61, 1, -42083, r**31 + 46667*r**30 + 99*r**29*s + 27036042*r**29 - 1668525*r**28*s + 2472706836*r**28 - 346600274*r**27*s + 76600869786*r**27 - 20177923091*r**26*s + 923496533829*r**26 - 466237352614*r**25*s + 4258633016762*r**25 - 4869632322706*r**24*s + 3028899283507*r**24 - 24736321061226*r**23*s - 27751015905708*r**23 - 61204994656108*r**22*s - 59830351623189*r**22 - 66835678340070*r**21*s - 27110946732940*r**21 - 37049923138275*r**20*s - 119856928903420*r**20 - 27085990530646*r**19*s - 228197702797850*r**19 + 321543047551042*r**18*s + 678634562092375*r**18 + 1111477536816720*r**17*s + 1616816271846764*r**17 + 459388986169281*r**16*s - 577793816743978*r**16 - 2254566621441990*r**15*s - 3292861806453092*r**15 - 2418046078724106*r**14*s - 609567125750807*r**14 + 1744512433674770*r**13*s + 3390226292352420*r**13 + 3363650233104181*r**12*s + 1481817506837114*r**12 - 307463406447070*r**11*s - 2046570070543044*r**11 - 2433485837045934*r**10*s - 1221670559530649*r**10 - 400357411566978*r**9*s + 775517252155012*r**9 + 1051987068224829*r**8*s + 550200833365034*r**8 + 311292535003926*r**7*s - 195399043426591*r**7 - 287735085709724*r**6*s - 146852172352488*r**6 - 101471302639539*r**5*s + 35427510850578*r**5 + 51439009574222*r**4*s + 22438468031020*r**4 + 16829703687224*r**3*s - 4790542548118*r**3 - 5977686511861*r**2*s - 1556067986420*r**2 - 1187144400500*r*s + 368923639410*r + 368923639807*s + 1, (-4661282557293861, -2497258816235416), 4494, 62.747]
[43, 1, -42139, r**22 + 51153*r**21 - 419*r**20*s - 32103*r**20 - 76607*r**19*s + 1562898*r**19 - 619605*r**18*s + 5774088*r**18 - 7267681*r**17*s + 16681586*r**17 - 35359256*r**16*s + 174480324*r**16 - 182005961*r**15*s - 117354181*r**15 - 958234231*r**14*s - 2266897332*r**14 - 1255417872*r**13*s - 907854736*r**13 + 2791899259*r**12*s + 6273985411*r**12 + 5864836846*r**11*s + 3783630012*r**11 - 1981291696*r**10*s - 7485103255*r**10 - 8560028234*r**9*s - 5029504233*r**9 - 780651497*r**8*s + 4368928569*r**8 + 5693668353*r**7*s + 3058275066*r**7 + 1526617073*r**6*s - 1259734194*r**6 - 1835538565*r**5*s - 905682374*r**5 - 651284288*r**4*s + 174124842*r**4 + 281017179*r**3*s + 131249797*r**3 + 113739387*r**2*s - 9855366*r**2 - 17275946*r*s - 7472468*r - 7472735*s - 1, (-6523218877, 7943843340), 4531, 70.030]
[59, 1, -42227, r**30 + 53228*r**29 - 300*r**28*s + 2048158*r**28 - 358396*r**27*s + 80816837*r**27 - 20827413*r**26*s + 2696733634*r**26 - 604960469*r**25*s + 39173876016*r**25 - 18313645720*r**24*s + 55254524810*r**24 - 181227382310*r**23*s - 533821882201*r**23 - 420434542316*r**22*s - 400114996390*r**22 + 560848045935*r**21*s + 3090347969462*r**21 + 885116862811*r**20*s - 1416207838745*r**20 - 5499322481972*r**19*s - 13951029715627*r**19 - 3282255853942*r**18*s + 8323670646246*r**18 + 22401659067785*r**17*s + 39129807100196*r**17 + 14956675609745*r**16*s - 16864018699139*r**16 - 46184607675674*r**15*s - 68332367288395*r**15 - 34024750883898*r**14*s + 22106739053186*r**14 + 60464757878793*r**13*s + 80132168469594*r**13 + 44573039463279*r**12*s - 24573294868001*r**12 - 57759997199892*r**11*s - 66042119518913*r**11 - 36584095181058*r**10*s + 25123892124892*r**10 + 43228096808179*r**9*s + 37039312251260*r**9 + 17789048477523*r**8*s - 20731161155925*r**8 - 25097169841910*r**7*s - 11344272619879*r**7 - 2603679152144*r**6*s + 11246000901343*r**6 + 9716066604385*r**5*s - 726502801190*r**5 - 2259096295975*r**4*s - 2247103042849*r**4 - 1360088388252*r**3*s + 1059527024676*r**3 + 872245750257*r**2*s - 202051004070*r**2 - 187281735258*r*s + 14769323608*r + 14769324031*s + 1, (29640079813482, 47197780451329), 4506, 69.243]
[37, 1, -42283, r**19 + 56006*r**18 - 454*r**17*s + 2177964*r**17 - 554264*r**16*s + 12929077*r**16 - 11165041*r**15*s - 2882866*r**15 - 63441785*r**14*s - 140871892*r**14 - 103804264*r**13*s - 167486124*r**13 + 152478204*r**12*s + 386921403*r**12 + 605238774*r**11*s + 750097306*r**11 + 249890653*r**10*s - 239378406*r**10 - 919909773*r**9*s - 1170214603*r**9 - 1033713560*r**8*s - 392314059*r**8 + 214293252*r**7*s + 623923461*r**7 + 832354107*r**6*s + 455611930*r**6 + 295538221*r**5*s - 52842445*r**5 - 175956974*r**4*s - 133998580*r**4 - 142937285*r**3*s - 27946474*r**3 - 13299032*r**2*s + 10617178*r**2 + 14598145*r*s + 3981311*r + 3981312*s, (-147489670, 392130891), 4550, 66.461]
[53, 1, -42451, r**27 + 52953*r**26 + 12*r**25*s - 394285*r**25 - 277467*r**24*s - 3641108*r**24 + 4040505*r**23*s + 80191529*r**23 - 14664734*r**22*s - 505341586*r**22 - 103603389*r**21*s + 1171933748*r**21 + 1022258244*r**20*s + 1595820123*r**20 - 2639763171*r**19*s - 14759213521*r**19 - 1915967674*r**18*s + 26784438872*r**18 + 21022400663*r**17*s + 7312268146*r**17 - 27591040200*r**16*s - 86025962803*r**16 - 28141109887*r**15*s + 85239774967*r**15 + 91621918986*r**14*s + 56943912460*r**14 - 30734106893*r**13*s - 154671091594*r**13 - 96363601042*r**12*s + 58791872223*r**12 + 91924626639*r**11*s + 74112352869*r**11 + 19224404338*r**10*s - 75418555392*r**10 - 60789354307*r**9*s + 11026724774*r**9 + 21103539208*r**8*s + 15731224615*r**8 + 7763303035*r**7*s - 9847314209*r**7 - 7077675962*r**6*s + 3488616910*r**6 + 2269208641*r**5*s - 1681228784*r**5 - 1006229356*r**4*s + 887600565*r**4 + 620670303*r**3*s - 322686658*r**3 - 260956214*r**2*s + 68437641*r**2 + 61772361*r*s - 6718279*r - 6718463*s - 1, (134004466845, -114852900304), 4530, 71.674]
[79, 1, -42467, r**40 + 51715*r**39 + 240*r**38*s + 1162198*r**38 - 356245*r**37*s - 66066733*r**37 + 3566369*r**36*s + 1257489850*r**36 + 209292684*r**35*s + 34521998438*r**35 - 10805186828*r**34*s + 92212020152*r**34 - 156916756230*r**33*s - 337746534686*r**33 - 528675591478*r**32*s - 1062009953460*r**32 - 101325470798*r**31*s - 2308132474094*r**31 + 2730995110682*r**30*s + 301697966475*r**30 + 13786735198538*r**29*s + 43094593011748*r**29 + 19184972281384*r**28*s + 10516915749368*r**28 - 71323133920058*r**27*s - 194221125503701*r**27 - 99708967140406*r**26*s + 231873190559550*r**26 + 152317311421919*r**25*s + 288431855189605*r**25 - 510304059472233*r**24*s - 2350482535912434*r**24 - 926659482608958*r**23*s + 827356666978978*r**23 + 3529481038109956*r**22*s + 8550618273662081*r**22 + 1972172003780298*r**21*s - 9293102527086720*r**21 - 11864621043712892*r**20*s - 16136706881167853*r**20 + 3971453548862238*r**19*s + 35288229862691366*r**19 + 29699810618311520*r**18*s + 15696585371042867*r**18 - 22748062588655054*r**17*s - 69259815370894928*r**17 - 50985532733209592*r**16*s - 4464325071994432*r**16 + 40231366191131654*r**15*s + 77876998225464423*r**15 + 55507125547185808*r**14*s - 6056556813552717*r**14 - 38050330298350369*r**13*s - 52948361919229591*r**13 - 37852512669735761*r**12*s + 7385004130380625*r**12 + 21744317257901202*r**11*s + 22492272358074188*r**11 + 16327662212489728*r**10*s - 3811458270731377*r**10 - 7898815134889860*r**9*s - 6076541746396598*r**9 - 4491178935090086*r**8*s + 1135762163469657*r**8 + 1865782704317456*r**7*s + 1035745607849276*r**7 + 777109727100638*r**6*s - 209057597617590*r**6 - 285114101101596*r**5*s - 103706379660616*r**5 - 78544849050728*r**4*s + 22673202273695*r**4 + 26333583932212*r**3*s + 4832419161759*r**3 + 3660383233230*r**2*s - 1172036022367*r**2 - 1172035969481*r*s + 459*r + s - 1, (-30855000335034277, -1925982415698367), 4481, 65.565]
[41, 1, -42787, r**21 + 59876*r**20 - 400*r**19*s + 2594882*r**19 - 721532*r**18*s - 275828*r**18 - 10313088*r**17*s - 34293988*r**17 - 10191297*r**16*s - 3186446*r**16 + 60025751*r**15*s + 116140968*r**15 + 109800741*r**14*s + 150834143*r**14 - 67842332*r**13*s - 260877340*r**13 - 401331587*r**12*s - 466629680*r**12 - 144344089*r**11*s + 201320041*r**11 + 556417802*r**10*s + 623282647*r**10 + 552729823*r**9*s + 363200194*r**9 - 164526272*r**8*s - 633636603*r**8 - 867035589*r**7*s - 739199365*r**7 - 166681370*r**6*s + 693490431*r**6 + 740018635*r**5*s + 218855223*r**5 - 7967075*r**4*s - 280172909*r**4 - 230989380*r**3*s + 45107281*r**3 + 49268609*r**2*s + 4068500*r**2 + 4364451*r*s + 350235*r + 350463*s + 1, (-373043412, 475387265), 4570, 73.288]
[73, 1, -42923, r**37 + 56667*r**36 - 42*r**35*s + 3147562*r**35 - 548834*r**34*s + 40544770*r**34 - 20430725*r**33*s + 2866682797*r**33 - 361857728*r**32*s + 104706090679*r**32 - 26767446705*r**31*s + 845981596924*r**31 - 581571972471*r**30*s + 806415031961*r**30 - 4122333231713*r**29*s - 8187053570562*r**29 - 9709490533250*r**28*s - 10663061318411*r**28 + 726123155402*r**27*s + 24173472656174*r**27 + 13161080182954*r**26*s - 20314455754618*r**26 - 27948967478117*r**25*s - 118567221937456*r**25 + 44751775906802*r**24*s + 187523005187680*r**24 + 334298493788763*r**23*s + 535978952661444*r**23 + 139318825659687*r**22*s - 181902421058593*r**22 - 799283954246340*r**21*s - 1172286239988231*r**21 - 947888579702612*r**20*s - 473573162633350*r**20 + 503377133246147*r**19*s + 1143210855838406*r**19 + 1549483091193855*r**18*s + 1200399418407519*r**18 + 575023200977602*r**17*s - 228448732153239*r**17 - 947360521717406*r**16*s - 1030210181331880*r**16 - 1049828565935145*r**15*s - 462808692559584*r**15 - 47832129915725*r**14*s + 317305522854723*r**14 + 559631070460528*r**13*s + 391632182696012*r**13 + 337355760471484*r**12*s + 66743051724563*r**12 - 54830315696043*r**11*s - 110461343466332*r**11 - 152424424111267*r**10*s - 74300113589855*r**10 - 56790553267917*r**9*s - 570808134760*r**9 + 18684884604994*r**8*s + 19521997925085*r**8 + 22953718472596*r**7*s + 7419950522896*r**7 + 4516083710234*r**6*s - 1604627253430*r**6 - 3213655416887*r**5*s - 1919180716297*r**5 - 1842739491122*r**4*s - 175879826879*r**4 + 76673392677*r**3*s + 252778296164*r**3 + 271127998917*r**2*s + 36923768377*r**2 + 18349752319*r*s - 18574016511*r - 18574016512*s, (-463377324670796, 1584732833829882), 4517, 69.174]
[73, 1, -43063, r**37 + 68558*r**36 - 395*r**35*s + 1627564*r**35 - 1858527*r**34*s - 3515481422*r**34 + 396650751*r**33*s + 867209990227*r**33 - 24604581746*r**32*s + 57256342837197*r**32 - 10261801909443*r**31*s + 786680208975750*r**31 - 368332248866946*r**30*s + 3721271164363*r**30 - 3587766454461658*r**29*s - 32700754314333547*r**29 + 176745939511179*r**28*s - 5131395904261696*r**28 + 103408103184633956*r**27*s + 536971822234412961*r**27 + 73442143926378335*r**26*s - 317546613957498023*r**26 - 1221428171411498848*r**25*s - 3936232779155369726*r**25 - 367744350248470725*r**24*s + 4961112433354148167*r**24 + 7216189540238199508*r**23*s + 12840866384436218999*r**23 - 2000441754097242807*r**22*s - 26363660233204592471*r**22 - 23034328766366176581*r**21*s - 14237837375633725292*r**21 + 18474692598615129555*r**20*s + 66253826601386381096*r**20 + 39264250933886927161*r**19*s - 18270465517854196138*r**19 - 54605160188442019409*r**18*s - 86640754328976482929*r**18 - 30565184167850115729*r**17*s + 70409257409268114201*r**17 + 84041422652640963450*r**16*s + 56766215340101346485*r**16 - 3157325468166762914*r**15*s - 87685420820971023087*r**15 - 76086804977102851394*r**14*s - 10073865041234951310*r**14 + 27153410197003658794*r**13*s + 59035193174761524750*r**13 + 42371606551336326481*r**12*s - 10556017933972927078*r**12 - 24407200760321349398*r**11*s - 23564669660934030828*r**11 - 14596724321817221889*r**10*s + 8190704964702254884*r**10 + 11222715681016511235*r**9*s + 5639163116351881264*r**9 + 3024611988192307526*r**8*s - 2633627774843202851*r**8 - 2996716422756571024*r**7*s - 778773454910959958*r**7 - 349013647353259090*r**6*s + 444910202347651035*r**6 + 464605261395559303*r**5*s + 55865644873302235*r**5 + 18619491184894611*r**4*s - 38321724040773562*r**4 - 38571254166480399*r**3*s - 1574630738008236*r**3 - 249530135464143*r**2*s + 1325100602003165*r**2 + 1325100601948185*r*s + 214*r - s + 1, (-9389908301930081605, 9232158814730582805), 4524, 65.606]
[41, 1, -43963, -174*r**20 + r**19*s - 565739*r**19 + 66080*r**18*s - 3610751*r**18 + 3102297*r**17*s + 18588034*r**17 + 13040742*r**16*s + 40916050*r**16 - 39388502*r**15*s - 252521146*r**15 - 110169312*r**14*s - 275990970*r**14 + 511525185*r**13*s + 1058276076*r**13 + 1474174071*r**12*s + 1522183252*r**12 + 600830162*r**11*s + 499716329*r**11 - 1849505674*r**10*s - 2737260835*r**10 - 4632979654*r**9*s - 6290292913*r**9 - 2248733998*r**8*s + 2549397845*r**8 + 7383272323*r**7*s + 9991651984*r**7 + 5945901822*r**6*s - 2504152622*r**6 - 6459773647*r**5*s - 7154914643*r**5 - 4219438888*r**4*s + 2843951209*r**4 + 3726600424*r**3*s + 1675783203*r**3 + 707112818*r**2*s - 1145187109*r**2 - 968923033*r*s + 176329367*r + 176329727*s + 1, (-376240377, 14372587201), 4633, 65.375]
[31, 1, -43987, 145*r**15 + r**14*s - 370903*r**14 + 63309*r**13*s - 2582952*r**13 + 1857131*r**12*s - 6025124*r**12 + 13444212*r**11*s + 10263327*r**11 + 46599962*r**10*s + 55566789*r**10 + 73554424*r**9*s + 64604797*r**9 + 37223504*r**8*s + 152627*r**8 - 32499890*r**7*s - 36947225*r**7 - 37503208*r**6*s - 6023571*r**6 + 3119328*r**5*s + 14427513*r**5 + 12754002*r**4*s + 3796803*r**4 - 1294724*r**3*s - 3480438*r**3 - 5747205*r**2*s - 2122644*r**2 - 2685095*r*s - 623591*r - 624023*s - 1, (5663396, 94497551), 4654, 71.077]
[67, 1, -44131, -351*r**33 + r**32*s - 1385743*r**32 + 73164*r**31*s - 83326957*r**31 + 15441229*r**30*s - 1606602709*r**30 + 567973101*r**29*s - 17294476495*r**29 + 9475433604*r**28*s - 123393042249*r**28 + 99358659679*r**27*s - 554469520531*r**27 + 725026986631*r**26*s - 1135779676405*r**26 + 3642288202659*r**25*s + 1762434774014*r**25 + 11790884297715*r**24*s + 15656331580320*r**24 + 20900807560480*r**23*s + 30439337714939*r**23 + 5498377676754*r**22*s - 1043571909947*r**22 - 54046737263252*r**21*s - 81440752325939*r**21 - 93319344014960*r**20*s - 82166259857169*r**20 - 10495007991952*r**19*s + 52805212619113*r**19 + 117854873304332*r**18*s + 119401563786691*r**18 + 94537282352614*r**17*s + 14113085925277*r**17 - 32355967425978*r**16*s - 51361321269829*r**16 - 55943381053866*r**15*s - 7047766363515*r**15 - 10497467116592*r**14*s - 6542074017141*r**14 - 15953627945478*r**13*s - 28154359172121*r**13 - 13239345622276*r**12*s + 7381024396925*r**12 + 23144123338336*r**11*s + 25299253279041*r**11 + 20268064882126*r**10*s + 361570839407*r**10 - 6413574552940*r**9*s - 8273345848986*r**9 - 7635071456337*r**8*s - 193573810740*r**8 + 781758148340*r**7*s + 1189576918224*r**7 + 919935624951*r**6*s - 333964582538*r**6 - 356845520147*r**5*s - 124392372874*r**5 - 16236060074*r**4*s + 112397653210*r**4 + 122507347595*r**3*s + 24465569210*r**3 + 12529298217*r**2*s - 9515508162*r**2 - 11936611469*r*s - 2421166001*r - 2421166463*s - 1, (37618821842729, 38309152340029), 4592, 65.284]
[61, 1, -44267, r**31 + 78035*r**30 - 540*r**29*s + 13754655*r**29 - 1620962*r**28*s + 676057049*r**28 - 122699002*r**27*s + 18368361397*r**27 - 5323279840*r**26*s + 178095814893*r**26 - 106768200964*r**25*s + 475212964818*r**25 - 909396095562*r**24*s - 1669432174195*r**24 - 3145698691122*r**23*s - 9428104916257*r**23 - 435048797919*r**22*s - 434667694833*r**22 + 23290112498422*r**21*s + 56315298170036*r**21 + 36938708215869*r**20*s + 40928685604846*r**20 - 64660968321276*r**19*s - 186908787627441*r**19 - 171660412904949*r**18*s - 152100845903247*r**18 + 103476875226498*r**17*s + 404148768199854*r**17 + 388067492100503*r**16*s + 233966982123410*r**16 - 137827764597266*r**15*s - 560570594577049*r**15 - 514717652955345*r**14*s - 178817015740039*r**14 + 155859415412840*r**13*s + 487962704526114*r**13 + 430622785586425*r**12*s + 76628431829910*r**12 - 119087263875654*r**11*s - 273774661135809*r**11 - 239800257647081*r**10*s - 22418080530825*r**10 + 54906013922418*r**9*s + 101454102738166*r**9 + 91515822692027*r**8*s + 6887394338364*r**8 - 13597758175476*r**7*s - 24268737680010*r**7 - 23427342888363*r**6*s - 2376454301606*r**6 + 928059389954*r**5*s + 3350580212821*r**5 + 3581057002019*r**4*s + 507046229455*r**4 + 271277117588*r**3*s - 194983596934*r**3 - 235771164983*r**2*s - 40787314640*r**2 - 40787247236*r*s + 134*r + s - 1, (-53462472946691, -50777002637069), 4611, 65.511]
[43, 1, -44371, r**22 + 66342*r**21 + 273*r**20*s - 336385*r**20 - 380049*r**19*s - 7825856*r**19 + 4795746*r**18*s + 102843656*r**18 + 289475*r**17*s - 321666920*r**17 - 236091853*r**16*s - 690943739*r**16 + 837442404*r**15*s + 5376959125*r**15 + 1417800324*r**14*s - 4344083922*r**14 - 9313651624*r**13*s - 20677042656*r**13 - 430846351*r**12*s + 28363750044*r**12 + 35124552721*r**11*s + 37595111247*r**11 - 3637210314*r**10*s - 54036238986*r**10 - 63389425681*r**9*s - 42814115787*r**9 - 4655390503*r**8*s + 41734145328*r**8 + 52815241034*r**7*s + 29509338595*r**7 + 12366270276*r**6*s - 15001743345*r**6 - 21597232516*r**5*s - 11791162273*r**5 - 7426220945*r**4*s + 3540304182*r**4 + 5107986173*r**3*s + 2312660054*r**3 + 1567043498*r**2*s - 745898923*r**2 - 745832961*r*s + 515*r + s - 1, (-751014242, -6730052123), 4651, 69.584]
[79, 1, -44939, r**40 + 66513*r**39 + 115*r**38*s + 67684690*r**38 - 3123862*r**37*s + 11173867041*r**37 - 1116707036*r**36*s + 700076813613*r**36 - 117608987192*r**35*s + 21082857783261*r**35 - 5533014762098*r**34*s + 341979227648985*r**34 - 137469815852624*r**33*s + 3155790495810360*r**33 - 1987054432494380*r**32*s + 16414216987291527*r**32 - 17704982664817908*r**31*s + 40186660057412539*r**31 - 99946430326342519*r**30*s - 22461535044791906*r**30 - 354209750278358968*r**29*s - 423635597244176052*r**29 - 720124977536704150*r**28*s - 1030350935194356881*r**28 - 476556270451494200*r**27*s - 438305547626936511*r**27 + 1295006453208863819*r**26*s + 2288884424821544371*r**26 + 3132818168601714136*r**25*s + 3436762009051644791*r**25 + 934993423981249083*r**24*s - 1571446691757024058*r**24 - 4471516774068733162*r**23*s - 6219109042404821985*r**23 - 3787031087533485014*r**22*s + 291973958661445631*r**22 + 4762157173011430270*r**21*s + 8502068932943782585*r**21 + 5821818039495788446*r**20*s + 528240940763865743*r**20 - 5704182107301281882*r**19*s - 10862071653592264037*r**19 - 8560282262337516320*r**18*s - 2229590403694272671*r**18 + 5073844666712437070*r**17*s + 10939759694530699649*r**17 + 10216095207784569802*r**16*s + 3896533778955800472*r**16 - 2178090980821305402*r**15*s - 7729821900497528552*r**15 - 8289425058292627729*r**14*s - 3604235649734159339*r**14 - 201121278265887552*r**13*s + 3738115679727394096*r**13 + 4427175946883312216*r**12*s + 1958109791461483618*r**12 + 697045643556249146*r**11*s - 1228175243194076560*r**11 - 1544941663524413152*r**10*s - 641053434244342428*r**10 - 343557912467351670*r**9*s + 264648330045346227*r**9 + 341479471001125478*r**8*s + 123863118850669214*r**8 + 83530777649660566*r**7*s - 32819172156712234*r**7 - 43498282901562529*r**6*s - 13911205241476371*r**6 - 11544458494951726*r**5*s + 1449562403629191*r**5 + 2432902578877556*r**4*s + 1049495823735292*r**4 + 1035176512864314*r**3*s + 37517001611762*r**3 - 14319311581701*r**2*s - 51836313735566*r**2 - 51836313665994*r*s + 460*r + s - 1, (-18535456052445686862, -10434204035206519481), 4611, 64.033]
[67, 1, -45083, r**34 + 73911*r**33 - 352*r**32*s + 2872341*r**32 - 76354*r**31*s + 51065448*r**31 - 15906042*r**30*s + 2488560478*r**30 - 532974512*r**29*s + 15685681978*r**29 - 13838631370*r**28*s - 108742770667*r**28 - 55452688596*r**27*s - 295143585240*r**27 + 316840140602*r**26*s + 2597490359288*r**26 + 736632208957*r**25*s + 1292162708527*r**25 - 6375332707056*r**24*s - 28005792153029*r**24 - 7818162746875*r**23*s + 7594455217395*r**23 + 53361577532797*r**22*s + 155834547311610*r**22 + 39932404700179*r**21*s - 80569597917143*r**21 - 257789512283121*r**20*s - 491668642171454*r**20 - 186421444968595*r**19*s + 209363386118187*r**19 + 588546168423877*r**18*s + 767431047107140*r**18 + 485069084921351*r**17*s - 149006590684729*r**17 - 381374052013609*r**16*s - 107017215777174*r**16 - 332259921900323*r**15*s - 130062762764061*r**15 - 695141186019631*r**14*s - 1507092672287696*r**14 - 742143552026443*r**13*s + 254937379767793*r**13 + 1536708574467223*r**12*s + 2421017768699750*r**12 + 1665611431310059*r**11*s - 132342324173639*r**11 - 1273876139001333*r**10*s - 1796016932734467*r**10 - 1424920705958203*r**9*s - 1316612464556*r**9 + 540046486697361*r**8*s + 732135953081897*r**8 + 643722672785517*r**7*s + 30671843962401*r**7 - 112323532387091*r**6*s - 167528229532162*r**6 - 161033091791527*r**5*s - 12702897447405*r**5 + 6961323103691*r**4*s + 19970872105673*r**4 + 20825062675903*r**3*s + 2014998857345*r**3 + 1013657159957*r**2*s - 841877121256*r**2 - 1001342079466*r*s - 159465029140*r - 159465029631*s - 1, (-2355092301358118, -867187138277475), 4641, 66.495]
[29, 1, -45307, r**15 + 75826*r**14 + 8*r**13*s + 4434073*r**13 - 973833*r**12*s + 24317750*r**12 - 22545907*r**11*s - 27870522*r**11 - 115605350*r**10*s - 238337789*r**10 - 129012205*r**9*s - 62205978*r**9 + 277410908*r**8*s + 594455037*r**8 + 515677137*r**7*s + 234458104*r**7 - 229958248*r**6*s - 669342717*r**6 - 629998571*r**5*s - 173934672*r**5 + 111227124*r**4*s + 375497527*r**4 + 333048911*r**3*s + 5649359*r**3 - 61414286*r**2*s - 86298805*r**2 - 66958711*r*s + 19415589*r + 19415807*s + 1, (499560791, -226342103), 4727, 62.011]
[83, 1, -46091, -569*r**41 + r**40*s - 494606*r**40 + 88033*r**39*s - 50329339*r**39 + 6182111*r**38*s - 1857694693*r**38 + 420341209*r**37*s - 50864681835*r**37 + 14199179195*r**36*s - 563824288535*r**36 + 310470755164*r**35*s - 2472418154507*r**35 + 2879941520203*r**34*s - 20160531081716*r**34 + 17961432659882*r**33*s - 31737683891994*r**33 + 119456649366688*r**32*s + 420567428756148*r**32 + 247410103387662*r**31*s - 460900799633237*r**31 - 516405728607249*r**30*s - 4008879749417350*r**30 + 2172421056227454*r**29*s + 20200197537821525*r**29 + 9618682141306325*r**28*s + 25898791041343104*r**28 - 44559964439170323*r**27*s - 179198058191322502*r**27 - 104323387066751946*r**26*s - 103103890407531579*r**26 + 253636466438877645*r**25*s + 778081386359156957*r**25 + 513530793415355187*r**24*s + 245900837658581801*r**24 - 769587665693084796*r**23*s - 2000950739029878590*r**23 - 1406915293544084826*r**22*s - 316232752766050660*r**22 + 1471763405561966040*r**21*s + 3307343567781259468*r**21 + 2341616485115056344*r**20*s + 32061767142552404*r**20 - 1992704645160154432*r**19*s - 3687942204235487954*r**19 - 2433143848403295458*r**18*s + 667657489552950912*r**18 + 2156047768610389528*r**17*s + 2897841288720609697*r**17 + 1555937170595254003*r**16*s - 1304931542251641354*r**16 - 2001708975039790393*r**15*s - 1688274594280426279*r**15 - 554975400355768829*r**14*s + 1353488003652714553*r**14 + 1542597412735488223*r**13*s + 765319322877805055*r**13 + 49587826108320265*r**12*s - 901788444083814385*r**12 - 913965013718879488*r**11*s - 270248383230419471*r**11 + 55091126364775703*r**10*s + 408794008978630872*r**10 + 393608444045378974*r**9*s + 67223780270107430*r**9 - 35816678357279360*r**8*s - 127327387328747432*r**8 - 118506229409530638*r**7*s - 8641938253846929*r**7 + 13051444965356411*r**6*s + 26438265073828198*r**6 + 23788229039449098*r**5*s - 420013363869669*r**5 - 3202289336200273*r**4*s - 3372187254792040*r**4 - 2917452548711477*r**3*s + 319558104239184*r**3 + 492392773386608*r**2*s + 210492738353159*r**2 + 172834669682235*r*s - 37658068757049*r - 37658068757503*s - 1, (-2884275784596337070, -2659616518690119578), 4647, 67.388]
[41, 1, -46147, r**21 + 89125*r**20 - 586*r**19*s + 2055302*r**19 - 807980*r**18*s - 5551534*r**18 - 7292315*r**17*s - 22386387*r**17 + 11458135*r**16*s + 171441575*r**16 + 21468173*r**15*s - 139998370*r**15 - 403283961*r**14*s - 1224628676*r**14 - 21033797*r**13*s + 1868365299*r**13 + 2234747627*r**12*s + 3279311137*r**12 - 1025877430*r**11*s - 6815758278*r**11 - 6808599770*r**10*s - 4718457658*r**10 + 2285828186*r**9*s + 10415381861*r**9 + 9678303286*r**8*s + 2975475997*r**8 - 2356636740*r**7*s - 7396703300*r**7 - 6474680142*r**6*s - 404791044*r**6 + 1444806241*r**5*s + 2450120361*r**5 + 2031891699*r**4*s - 237076605*r**4 - 497828823*r**3*s - 339754292*r**3 - 260554061*r**2*s + 79607410*r**2 + 79525219*r*s - 549*r - s + 1, (-358731044, 7472389478), 4729, 66.067]
[59, 1, -46219, -113*r**29 + r**28*s - 1061686*r**28 + 86607*r**27*s - 16663315*r**27 + 7662404*r**26*s + 109809091*r**26 + 55406865*r**25*s + 213325147*r**25 - 428426860*r**24*s - 10389056213*r**24 + 1376590850*r**23*s + 11321864931*r**23 + 33032281210*r**22*s + 77415554937*r**22 - 165184287*r**21*s - 357882882442*r**21 - 20408243939*r**20*s + 1373155066357*r**20 + 554839237336*r**19*s + 741239022896*r**19 - 3398670661616*r**18*s - 15310732755092*r**18 - 3111604352497*r**17*s + 14929591803879*r**17 + 26507601265613*r**16*s + 52223850496506*r**16 - 1838218544540*r**15*s - 86113640575669*r**15 - 88290693041882*r**14*s - 76481246252423*r**14 + 41047475710911*r**13*s + 201473930322182*r**13 + 161461375875841*r**12*s + 37054146822529*r**12 - 108449006310304*r**11*s - 258080954581436*r**11 - 176455187227920*r**10*s + 37720484037904*r**10 + 142992625278781*r**9*s + 192516007851599*r**9 + 114570547630953*r**8*s - 68209160998026*r**8 - 109270275511302*r**7*s - 80128834389001*r**7 - 39899856554310*r**6*s + 42538230616605*r**6 + 48667960850351*r**5*s + 15510068201583*r**5 + 4736528713768*r**4*s - 12412021328665*r**4 - 11714900258481*r**3*s - 244238974449*r**3 + 942411434608*r**2*s + 1431941591693*r**2 + 1186650390142*r*s - 245291286140*r - 245291286527*s - 1, (-200452961824566, -224607092280092), 4694, 60.779]
[53, 1, -47659, -363*r**26 + r**25*s - 575520*r**25 + 104132*r**24*s - 6258486*r**24 + 3683156*r**23*s - 57404515*r**23 + 41014272*r**22*s - 242346702*r**22 + 349783944*r**21*s - 61950411*r**21 + 1627427874*r**20*s + 1804258328*r**20 + 3858384491*r**19*s + 3938798292*r**19 + 4348440956*r**18*s + 716906658*r**18 + 2444796987*r**17*s - 4283163926*r**17 + 8777033117*r**16*s + 8628769637*r**16 + 31726192351*r**15*s + 36641795374*r**15 + 47393715799*r**14*s + 42980177601*r**14 + 24023291932*r**13*s + 15813410893*r**13 - 30079874191*r**12*s - 32427503503*r**12 - 84157978462*r**11*s - 86566539335*r**11 - 95328435462*r**10*s - 75256732924*r**10 - 16428097714*r**9*s + 30855835993*r**9 + 90942931840*r**8*s + 92040925846*r**8 + 88420430407*r**7*s + 31970357870*r**7 - 2094535458*r**6*s - 30181223852*r**6 - 42165675329*r**5*s - 20664778864*r**5 - 14625995783*r**4*s + 3117345429*r**4 + 6613449403*r**3*s + 4069578516*r**3 + 3776781591*r**2*s - 11161044*r**2 - 292405343*r*s - 281345951*r - 281346047*s - 1, (-6440653465, 25814487165), 4704, 77.978]
[43, 1, -48187, r**22 + 109490*r**21 - 479*r**20*s + 632426*r**20 - 440270*r**19*s - 1075203*r**19 - 2404477*r**18*s - 9548410*r**18 + 1153507*r**17*s + 14664780*r**17 + 24045815*r**16*s + 39719111*r**16 + 1007163*r**15*s - 30804382*r**15 - 63964492*r**14*s - 49531732*r**14 - 79636863*r**13*s - 201263891*r**13 + 7668502*r**12*s + 276204628*r**12 + 387361070*r**11*s + 391177648*r**11 + 43317662*r**10*s - 429219521*r**10 - 479957154*r**9*s - 236984562*r**9 - 44607343*r**8*s + 194150746*r**8 + 264675660*r**7*s + 224875047*r**7 + 45303431*r**6*s - 201080938*r**6 - 287793329*r**5*s - 233039852*r**5 - 87004533*r**4*s + 133537641*r**4 + 189947847*r**3*s + 101473134*r**3 + 69897274*r**2*s - 17485952*r**2 - 31680287*r*s - 14193793*r - 14193792*s, (-429387452, -226137236), 4723, 79.374]
[59, 1, -48571, 525*r**29 + r**28*s - 1759012*r**28 + 103465*r**27*s - 67176484*r**27 + 16727451*r**26*s - 448310759*r**26 + 364438012*r**25*s + 2534907447*r**25 + 1806984379*r**24*s + 20205334372*r**24 - 9442599426*r**23*s - 50317318675*r**23 - 67279832856*r**22*s - 263890842151*r**22 + 75022739998*r**21*s + 422515375629*r**21 + 714947701798*r**20*s + 1368858445205*r**20 + 69829369528*r**19*s - 1690286649435*r**19 - 2369606090442*r**18*s - 3420901459971*r**18 + 197158071502*r**17*s + 5339885374819*r**17 + 5918267151954*r**16*s + 5350578938965*r**16 - 1571897827256*r**15*s - 10760045999751*r**15 - 9822522497388*r**14*s - 3172897854221*r**14 + 3528496258736*r**13*s + 10206192197231*r**13 + 7781112170148*r**12*s - 1930523422615*r**12 - 2970723151414*r**11*s - 427994110641*r**11 - 641144840704*r**10*s + 239820967275*r**10 - 2007296856398*r**9*s - 5352335583481*r**9 - 1750460976614*r**8*s + 4809193315527*r**8 + 4969745554216*r**7*s + 1715771663207*r**7 - 758970060694*r**6*s - 3673308657673*r**6 - 2582979379094*r**5*s + 1070929357204*r**5 + 1359967673029*r**4*s + 549144380747*r**4 + 200145909183*r**3*s - 437899990569*r**3 - 339434602351*r**2*s + 108032784984*r**2 + 98465807732*r*s - 9567092082*r - 9567092735*s - 1, (2534775504413, -7884984747633), 4691, 68.718]
[37, 1, -48907, r**19 + 119327*r**18 - 662*r**17*s + 387776*r**17 - 398902*r**16*s - 180283*r**16 - 1366743*r**15*s + 4828550*r**15 - 3466031*r**14*s + 9606569*r**14 - 24477551*r**13*s - 23926663*r**13 - 76151996*r**12*s - 70696086*r**12 - 111126576*r**11*s - 94468828*r**11 - 102145352*r**10*s - 90595826*r**10 - 38236058*r**9*s + 5058840*r**9 + 59208870*r**8*s + 60378878*r**8 + 61938278*r**7*s + 13185375*r**7 - 2725596*r**6*s - 18326561*r**6 - 19308514*r**5*s - 4075212*r**5 - 440442*r**4*s + 4246613*r**4 + 4602121*r**3*s + 973306*r**3 + 524017*r**2*s - 445119*r**2 - 566975*r*s - 122113*r - 122112*s, (20333030, 39605269), 4735, 75.725]
[53, 1, -49523, r**27 + 109578*r**26 + 541*r**25*s + 59198627*r**25 - 3722585*r**24*s + 4816635839*r**24 - 732299791*r**23*s + 111338133731*r**23 - 35951760736*r**22*s + 856661271494*r**22 - 613368116380*r**21*s + 2155192746286*r**21 - 4488172152233*r**20*s - 797991603617*r**20 - 16604401516381*r**19*s - 11095241472345*r**19 - 36597927419288*r**18*s - 30417602621012*r**18 - 60139950656660*r**17*s - 84449906614838*r**17 - 59153815969319*r**16*s - 78861728656917*r**16 + 73357265927255*r**15*s + 169792274177839*r**15 + 279879006579192*r**14*s + 313681563808648*r**14 + 146113382068088*r**13*s - 70974628686244*r**13 - 283603550200321*r**12*s - 359183173837105*r**12 - 292344651996615*r**11*s - 52933989035865*r**11 + 109612548479970*r**10*s + 206946464232748*r**10 + 213506686142170*r**9*s + 70317306054344*r**9 + 5080642026415*r**8*s - 63780662141393*r**8 - 80170154073673*r**7*s - 32695691552117*r**7 - 20051099737854*r**6*s + 8309649477270*r**6 + 13951285850970*r**5*s + 6875974809052*r**5 + 6317815882421*r**4*s + 120217682931*r**4 - 485761633189*r**3*s - 533584927222*r**3 - 608232929006*r**2*s - 76901677392*r**2 - 74648128255*r*s + 2253549823*r + 2253549824*s, (-141650092279258, 128535677955541), 4702, 65.557]
[37, 1, -49843, r**19 + 137206*r**18 - 481*r**17*s + 8577000*r**17 - 1719755*r**16*s + 65525317*r**16 - 47314940*r**15*s - 91882891*r**15 - 289602125*r**14*s - 1065079171*r**14 - 87742706*r**13*s + 560542386*r**13 + 2396865698*r**12*s + 5660815458*r**12 + 1884762702*r**11*s - 2630559420*r**11 - 7925499167*r**10*s - 12740201851*r**10 - 5869709973*r**9*s + 6093607353*r**9 + 11258539478*r**8*s + 11025151470*r**8 + 4983662510*r**7*s - 6596672765*r**7 - 7486912687*r**6*s - 2258221717*r**6 - 575801456*r**5*s + 1914388617*r**5 + 1626729117*r**4*s - 323793863*r**4 - 208103794*r**3*s + 195331399*r**3 + 98253418*r**2*s - 114793832*r**2 - 97210367*r*s + 17584127*r + 17584128*s, (-9776541413, -3723420403), 4734, 65.588]
[53, 1, -50627, r**27 + 150251*r**26 - 271*r**25*s + 36321988*r**25 - 3503686*r**24*s + 1795559752*r**24 - 355410960*r**23*s + 14431249224*r**23 - 10635121906*r**22*s - 69119648169*r**22 - 51844273956*r**21*s - 114226193745*r**21 + 143527000756*r**20*s + 1102673069442*r**20 + 197113419882*r**19*s + 1015730959810*r**19 - 2666781916574*r**18*s - 2728385581291*r**18 - 8246423834546*r**17*s - 9463238499695*r**17 - 10077573513066*r**16*s + 26052687092444*r**16 - 12078921993998*r**15*s + 1881026211922*r**15 - 115481759234100*r**14*s - 267583470566979*r**14 - 185004591803126*r**13*s - 109361080907917*r**13 + 226247719590134*r**12*s + 521249770759482*r**12 + 510133027834900*r**11*s + 266991861592010*r**11 - 81574328271326*r**10*s - 418894189282753*r**10 - 482492953911560*r**9*s - 235806213472177*r**9 - 61892434630668*r**8*s + 170158591342032*r**8 + 218913070469066*r**7*s + 100419986615560*r**7 + 54865779852478*r**6*s - 38068046312599*r**6 - 52835710855458*r**5*s - 22547611337891*r**5 - 16263161182966*r**4*s + 4666648894350*r**4 + 6783604892010*r**3*s + 2616134889391*r**3 + 2239410014812*r**2*s - 254268665082*r**2 - 376725010175*r*s - 122456344577*r - 122456344576*s, (3003734058911, 516186540004609), 4700, 66.024]
[43, 1, -50707, r**22 + 149688*r**21 - 712*r**20*s + 3152006*r**20 - 981286*r**19*s + 16300708*r**19 - 15565843*r**18*s - 2694218*r**18 - 83654028*r**17*s - 187499722*r**17 - 142056423*r**16*s - 265164737*r**16 + 210355304*r**15*s + 634113632*r**15 + 908099850*r**14*s + 1661403811*r**14 + 25757888*r**13*s - 495882216*r**13 - 3634572606*r**12*s - 5138993460*r**12 - 5617511254*r**11*s - 4737879752*r**11 - 476622045*r**10*s + 2708246394*r**10 + 7035577704*r**9*s + 7225425850*r**9 + 6715925267*r**8*s + 2762914213*r**8 - 496411184*r**7*s - 2853971772*r**7 - 4298449858*r**6*s - 2551352507*r**6 - 1906705516*r**5*s + 118314188*r**5 + 708198834*r**4*s + 657103884*r**4 + 652692706*r**3*s + 59689064*r**3 - 4733543*r**2*s - 64986376*r**2 - 64841912*r*s + 442*r + s - 1, (3156233823, 6701622913), 4721, 69.683]
[67, 1, -51203, r**34 + 151020*r**33 + 129*r**32*s + 31127784*r**32 - 3763333*r**31*s - 428046762*r**31 - 137231378*r**30*s + 31311755055*r**30 + 1860948969*r**29*s + 2331842419484*r**29 - 424586632336*r**28*s + 30600759535812*r**28 - 14336774215147*r**27*s + 156359855114021*r**27 - 159939123477271*r**26*s + 402410284212870*r**26 - 923205324603958*r**25*s + 348856679913761*r**25 - 3506240119276891*r**24*s - 3524348835379804*r**24 - 9021402001306096*r**23*s - 17909103826328220*r**23 - 8689760764315943*r**22*s - 18356846443967935*r**22 + 28393723432606542*r**21*s + 60061502446382913*r**21 + 90930589603350284*r**20*s + 132127222950063677*r**20 + 27075120846911714*r**19*s - 59572297678361854*r**19 - 208450901207989777*r**18*s - 317619562146581847*r**18 - 210689423743779964*r**17*s - 41567943036990213*r**17 + 222653476689039252*r**16*s + 421856680696133921*r**16 + 380254871661594074*r**15*s + 154494588102211786*r**15 - 114683447112280513*r**14*s - 358603888724223237*r**14 - 372940021889653390*r**13*s - 162623355259399545*r**13 + 14213942639739880*r**12*s + 210536621130269701*r**12 + 231171389731684068*r**11*s + 90160229994247442*r**11 + 12063983361082721*r**10*s - 88681625046722210*r**10 - 95341532298987034*r**9*s - 26828242297403483*r**9 - 3928329464720527*r**8*s + 26287001875431459*r**8 + 25964433289984599*r**7*s + 2951198877206382*r**7 - 1057295215156147*r**6*s - 4833064545146008*r**6 - 4206316172940057*r**5*s + 441159162476171*r**5 + 715779744340346*r**4*s + 362839572620131*r**4 + 262388638523941*r**3*s - 112682708145065*r**3 - 99637884759918*r**2*s + 13857900900895*r**2 + 13044820761944*r*s - 813080280406*r - 813080281087*s - 1, (-683992556235901919, -161745830364359987), 4671, 62.014]
[53, 1, -51427, r**27 + 149808*r**26 + 626*r**25*s + 14240599*r**25 - 2262001*r**24*s + 211084994*r**24 - 92539218*r**23*s + 650610585*r**23 - 1038359904*r**22*s - 2960446785*r**22 - 3629995524*r**21*s - 13322930975*r**21 + 3520654484*r**20*s + 14992347683*r**20 + 38236379934*r**19*s + 86408109037*r**19 + 20485148030*r**18*s - 37058501321*r**18 - 144494778782*r**17*s - 261600428863*r**17 - 135312829012*r**16*s + 29390612303*r**16 + 257215115224*r**15*s + 413467935123*r**15 + 320769365504*r**14*s + 97146028803*r**14 - 186713234282*r**13*s - 374219431061*r**13 - 429164668552*r**12*s - 284907383621*r**12 - 47866601518*r**11*s + 222784391555*r**11 + 353412739592*r**10*s + 286265352341*r**10 + 151695681308*r**9*s - 106816242557*r**9 - 181376304252*r**8*s - 130319985087*r**8 - 80382969454*r**7*s + 44865671383*r**7 + 59389927482*r**6*s + 24859705549*r**6 + 13365392350*r**5*s - 13071348573*r**5 - 12355595028*r**4*s - 149173539*r**4 + 1143915472*r**3*s + 1718867848*r**3 + 1290096936*r**2*s - 430135063*r**2 - 429982456*r*s + 762*r + s - 1, (173663262816, -364240191527), 4700, 67.374]
[67, 1, -51803, r**34 + 168027*r**33 - 796*r**32*s + 12589225*r**32 - 720504*r**31*s + 766966605*r**31 - 127999296*r**30*s + 33675896745*r**30 - 6765262752*r**29*s + 815682696132*r**29 - 250890046630*r**28*s + 9122106708036*r**28 - 4882219247631*r**27*s + 46571883943959*r**27 - 49380401889652*r**26*s + 68706313782154*r**26 - 271479332511772*r**25*s - 309946804448659*r**25 - 779389374581888*r**24*s - 1369912273053410*r**24 - 755470791902445*r**23*s - 1070594950174036*r**23 + 1745021694125220*r**22*s + 3506534737684070*r**22 + 5316209725914511*r**21*s + 6719584908394180*r**21 + 2059980764344272*r**20*s - 2028944845096348*r**20 - 8921575341899525*r**19*s - 12930647174979246*r**19 - 10207236975606748*r**18*s - 3823077116281198*r**18 + 5848971442718567*r**17*s + 13222709298781650*r**17 + 14149968321545236*r**16*s + 7727479022347926*r**16 + 10629144578229*r**15*s - 8480680231825102*r**15 - 10756273374730892*r**14*s - 6354705315384752*r**14 - 2310001189160393*r**13*s + 3929637188379928*r**13 + 5315072853413120*r**12*s + 2978033195509910*r**12 + 1419185187297265*r**11*s - 1539775676989024*r**11 - 1928755427438516*r**10*s - 832083480348635*r**10 - 355481174100323*r**9*s + 525366253732261*r**9 + 556796673807180*r**8*s + 122758026302519*r**8 + 12537209867745*r**7*s - 132424985680835*r**7 - 121876422726116*r**6*s - 1849532749903*r**6 + 14040901038005*r**5*s + 19540617435774*r**5 + 16662826234146*r**4*s - 2075489117638*r**4 - 3035040694866*r**3*s - 1116791120301*r**3 - 989548629632*r**2*s + 97243345538*r**2 + 127242317825*r*s + 29998972927*r + 29998972928*s, (-5164173861002354, -6384421338562979), 4670, 65.268]
[53, 1, -51859, r**27 + 169574*r**26 - 815*r**25*s + 1335160*r**25 - 772299*r**24*s + 19101462*r**24 - 8394077*r**23*s + 246368030*r**23 - 127830456*r**22*s + 1521034678*r**22 - 1349294514*r**21*s + 9989097102*r**21 - 9550912628*r**20*s + 55339919179*r**20 - 65609144429*r**19*s + 76566236617*r**19 - 342814902301*r**18*s - 454579808991*r**18 - 935101313220*r**17*s - 1566579693745*r**17 - 700225014557*r**16*s - 479490008148*r**16 + 2077152805507*r**15*s + 3857339006622*r**15 + 4384878885270*r**14*s + 3937881922488*r**14 + 143210099104*r**13*s - 3453818037020*r**13 - 6231935669384*r**12*s - 6117440499655*r**12 - 3728760944971*r**11*s + 708342753995*r**11 + 3630617305521*r**10*s + 4325716381311*r**10 + 3855489590980*r**9*s + 724352743613*r**9 - 652622869135*r**8*s - 1537107283380*r**8 - 1675777883179*r**7*s - 471237184632*r**7 - 165601315066*r**6*s + 271957200452*r**6 + 341404879686*r**5*s + 106640363636*r**5 + 76749483194*r**4*s - 22186710317*r**4 - 31252532667*r**3*s - 10421243966*r**3 - 9449644797*r**2*s + 589234943*r**2 + 971440129*r*s + 382205951*r + 382205952*s, (-2549585737608, 478614334152), 4699, 65.079]
[43, 1, -52267, r**22 + 179238*r**21 - 443*r**20*s + 8390412*r**20 - 2004215*r**19*s + 43875853*r**19 - 43022537*r**18*s - 186608587*r**18 - 188526057*r**17*s - 797345097*r**17 + 368154864*r**16*s + 2575083162*r**16 + 2132530166*r**15*s + 3699283840*r**15 - 3648657196*r**14*s - 18085763719*r**14 - 9752418408*r**13*s + 2422230638*r**13 + 22271529307*r**12*s + 51750064078*r**12 + 17644754161*r**11*s - 41034137717*r**11 - 57932242961*r**10*s - 53568571839*r**10 - 6149146883*r**9*s + 63910689943*r**9 + 61331697918*r**8*s + 13350091234*r**8 - 9007590840*r**7*s - 29017211850*r**7 - 24737277312*r**6*s + 1579637789*r**6 + 4438199158*r**5*s + 2948577646*r**5 + 3180800563*r**4*s + 548347972*r**4 + 301142411*r**3*s - 177941901*r**3 - 239754757*r**2*s - 54589255*r**2 - 61987691*r*s - 7398145*r - 7398144*s, (58943272591, -18694117074), 4720, 63.715]
[83, 1, -52883, -176*r**41 + r**40*s - 5140246*r**40 + 192330*r**39*s - 637536697*r**39 + 77365703*r**38*s - 20951990008*r**38 + 5558911013*r**37*s - 74428410793*r**37 + 106637212457*r**36*s + 520774382039*r**36 + 278454712713*r**35*s - 2094764483141*r**35 - 303617118475*r**34*s + 4342065058836*r**34 + 6276350299016*r**33*s + 28805245351171*r**33 - 15712838500404*r**32*s - 158551785761770*r**32 - 44331559454880*r**31*s + 245946078151591*r**31 + 252045416796197*r**30*s + 409470047107451*r**30 - 394130003387166*r**29*s - 2301318066545561*r**29 - 728433045871262*r**28*s + 2438432885485228*r**28 + 3040772494799080*r**27*s + 3275054428934275*r**27 - 1338140888461840*r**26*s - 9096704770647035*r**26 - 4857429488223526*r**25*s + 8274421867295552*r**25 + 5861260703726068*r**24*s - 7288153136942936*r**24 - 7826971446276969*r**23*s - 19831064283275831*r**23 + 18087911387646763*r**22*s + 101898857863481939*r**22 + 42979761418891593*r**21*s - 36098772399950235*r**21 - 139712741173827347*r**20*s - 293769906202059237*r**20 - 92416983332158675*r**19*s + 197314818631849457*r**19 + 371896780472932883*r**18*s + 496161888574658073*r**18 + 151234741611381165*r**17*s - 352508000538562027*r**17 - 563734002807555798*r**16*s - 559985124887096855*r**16 - 201548040030348777*r**15*s + 351291469177730208*r**15 + 535130126698379200*r**14*s + 430418716285633589*r**14 + 193181658742365610*r**13*s - 217085578119250682*r**13 - 325741804289616338*r**12*s - 219954108649258842*r**12 - 118838587693207172*r**11*s + 87852616826518472*r**11 + 127725923753011108*r**10*s + 70907404272617429*r**10 + 42730100863899011*r**9*s - 25292699461611268*r**9 - 32989597863831709*r**8*s - 13108535204265213*r**8 - 7556886709801649*r**7*s + 5834317255215044*r**7 + 6200522678815804*r**6*s + 1095787851568392*r**6 + 199118854756373*r**5*s - 1081418869640408*r**5 - 984149478735505*r**4*s + 3013585436677*r**4 + 114933619102115*r**3*s + 129584166207602*r**3 + 118695678306861*r**2*s - 4112836128438*r**2 - 10888486584901*r*s - 6775650647481*r - 6775650648063*s - 1, (-541540927379883951, 554512025840092217), 4635, 69.082]
[71, 1, -53507, r**36 + 193587*r**35 + 235*r**34*s + 99100236*r**34 - 6379883*r**33*s + 8463005040*r**33 - 1238770908*r**32*s + 202304144206*r**32 - 64628535784*r**31*s + 1099734481521*r**31 - 1066229348672*r**30*s - 4587066682570*r**30 - 4941193993756*r**29*s - 39243649938760*r**29 + 12587826899330*r**28*s + 29000151798686*r**28 + 135206756972499*r**27*s + 616712996941671*r**27 + 60322685157389*r**26*s + 791480145855628*r**26 - 1731854099534356*r**25*s - 2867610752078854*r**25 - 5302947188375655*r**24*s - 8412022226213811*r**24 - 3267796058501328*r**23*s - 2265619511158950*r**23 + 12017450859150642*r**22*s + 19730979032065904*r**22 + 25856384619655170*r**21*s + 26814958570912188*r**21 + 7406454402666220*r**20*s - 7730028313732716*r**20 - 35155188764306912*r**19*s - 43318857924555162*r**19 - 44276813417319020*r**18*s - 27020658597239396*r**18 - 1278336244155576*r**17*s + 16699585856118436*r**17 + 39822067765306640*r**16*s + 35943571962380308*r**16 + 37249370100459302*r**15*s + 21456428607404674*r**15 + 3911241936558182*r**14*s - 9048059010100416*r**14 - 26236567637138216*r**13*s - 25816570249032312*r**13 - 25686241889105010*r**12*s - 11344751157864125*r**12 - 227792373559024*r**11*s + 9355096130333515*r**11 + 14859852104733099*r**10*s + 9589584137578580*r**10 + 7332157793240249*r**9*s + 25672457039100*r**9 - 2575750979508728*r**8*s - 2821225797915314*r**8 - 3110003262490744*r**7*s - 823937417978079*r**7 - 409697403629308*r**6*s + 275284433988894*r**6 + 436678294745620*r**5*s + 179952230358092*r**5 + 179111683723814*r**4*s + 16538137254334*r**4 + 3041343362359*r**3*s - 9615009425809*r**3 - 13158104659979*r**2*s - 3204409466492*r**2 - 3543095745284*r*s - 338686477562*r - 338686478335*s - 1, (-62486454406627889, 33382852328260560), 4659, 67.547]
[79, 1, -53899, r**40 + 225584*r**39 - 686*r**38*s + 47555524*r**38 - 5056335*r**37*s + 1290915537*r**37 - 384278282*r**36*s + 8086440273*r**36 - 6849213925*r**35*s + 3406058411*r**35 - 40198983113*r**34*s + 13898877804*r**34 - 102330946363*r**33*s + 215678787311*r**33 - 397777805551*r**32*s - 1093411962234*r**32 - 1348992322531*r**31*s - 4534232146727*r**31 + 1163994116751*r**30*s + 4818457921284*r**30 + 12770743099235*r**29*s + 30421481663041*r**29 + 7583069906555*r**28*s - 1628004557571*r**28 - 56110315491055*r**27*s - 129303172453875*r**27 - 78725989743461*r**26*s - 50279514666834*r**26 + 141785635147370*r**25*s + 350247402767020*r**25 + 294597533259049*r**24*s + 202756653876053*r**24 - 201643136285370*r**23*s - 607678128357170*r**23 - 625810515394162*r**22*s - 453012756337008*r**22 + 119020360743434*r**21*s + 731466995909366*r**21 + 874025818645378*r**20*s + 639390983295756*r**20 + 67625944693314*r**19*s - 644012434942014*r**19 - 834341218490770*r**18*s - 562557060092544*r**18 - 174955236813714*r**17*s + 392450736264674*r**17 + 526113574670510*r**16*s + 304926227983195*r**16 + 144821239166954*r**15*s - 141240553272918*r**15 - 197856751387840*r**14*s - 95843914250032*r**14 - 67252073494051*r**13*s + 15187534248313*r**13 + 29196157898272*r**12*s + 12428521528283*r**12 + 17621648626623*r**11*s + 9174890179831*r**11 + 7908476240763*r**10*s + 2074791737348*r**10 - 1675801662351*r**9*s - 4133386795957*r**9 - 4433402612275*r**8*s - 1028874079538*r**8 - 336210527327*r**7*s + 650434895989*r**7 + 735977094083*r**6*s + 127085164284*r**6 + 90936985359*r**5*s - 31311189395*r**5 - 34415021161*r**4*s - 1466885721*r**4 - 2448481851*r**3*s - 314466071*r**3 - 840520589*r**2*s - 381479330*r**2 - 527400184*r*s - 146125830*r - 146126591*s - 1, (-1498598226259742, 899310099944460), 4641, 71.328]
[89, 1, -54323, r**45 + 237641*r**44 - 559*r**43*s + 86812511*r**43 - 7248459*r**42*s + 4029092058*r**42 - 792406455*r**41*s + 290676738062*r**41 - 40804817969*r**40*s + 11295429534631*r**40 - 2632070314112*r**39*s + 142216849090422*r**39 - 70006543816845*r**38*s + 406185015693786*r**38 - 713088486636989*r**37*s - 2916187184724759*r**37 - 2234893059068823*r**36*s - 14388218359474849*r**36 + 7161811453065633*r**35*s + 27864433948594686*r**35 + 49496719060772834*r**34*s + 196096582410308055*r**34 - 21700641639023959*r**33*s - 138507167163935278*r**33 - 529557247441412764*r**32*s - 1530623077271979689*r**32 - 356904607510151151*r**31*s + 162888024630752028*r**31 + 2959124130221421606*r**30*s + 7331519463252883620*r**30 + 3730057276391301505*r**29*s + 1517920716489637790*r**29 - 9472806542005567542*r**28*s - 22775060233122276860*r**28 - 15968358603614822393*r**27*s - 8087928315299263166*r**27 + 19083444339899962515*r**26*s + 48483399591077706991*r**26 + 39714202599961272366*r**25*s + 19114304524999102692*r**25 - 26639278295043337337*r**24*s - 74266147591747680821*r**24 - 65032440402152828069*r**23*s - 26331815440360922155*r**23 + 28754569368080456445*r**22*s + 84739894395474683967*r**22 + 74818390186194405423*r**21*s + 21892812752701224642*r**21 - 26730271205811167859*r**20*s - 73200047761787425516*r**20 - 62498554418420636660*r**19*s - 9356108525928853544*r**19 + 22237310829753262810*r**18*s + 47731672403343282803*r**18 + 38230628166700873504*r**17*s - 810888804389230377*r**17 - 15661852381461556976*r**16*s - 23012768151387495852*r**16 - 16861224438509785689*r**15*s + 3783078239821410419*r**15 + 8604071960593026794*r**14*s + 7879027500535125705*r**14 + 5105383791434337524*r**13*s - 2498928774213422210*r**13 - 3464619828350438236*r**12*s - 1776449233933868926*r**12 - 930935621156226016*r**11*s + 899907493922037857*r**11 + 974667765557152013*r**10*s + 218008412389485950*r**10 + 50856823585826380*r**9*s - 195255351804530313*r**9 - 181681486620470045*r**8*s - 1771022626072968*r**8 + 18161028311683950*r**7*s + 24934217196456481*r**7 + 20736844817164791*r**6*s - 3387252353455453*r**6 - 4630294203421510*r**5*s - 1696251090356471*r**5 - 1245992913298773*r**4*s + 449680369042093*r**4 + 470545262552686*r**3*s + 41151959751305*r**3 + 18491539587196*r**2*s - 25033776300158*r**2 - 22660419944449*r*s + 2373356355585*r + 2373356355584*s, (-106089547672211803913, 76588634656158989642), 4619, 63.427]
[43, 1, -54787, r**22 + 235215*r**21 - 180*r**20*s + 14674101*r**20 - 3314162*r**19*s - 24710574*r**19 - 60331206*r**18*s - 573517307*r**18 + 152342002*r**17*s + 2248264742*r**17 + 1338990620*r**16*s + 3799401705*r**16 - 5092392347*r**15*s - 21267503563*r**15 - 12714696946*r**14*s - 1550661089*r**14 + 24055678708*r**13*s + 56973434010*r**13 + 28803201815*r**12*s - 24713762217*r**12 - 50279910284*r**11*s - 60518780732*r**11 - 21262927856*r**10*s + 49189690035*r**10 + 53420733082*r**9*s + 20966666425*r**9 - 3533324816*r**8*s - 34563634877*r**8 - 26511793434*r**7*s + 6203428030*r**7 + 10305101824*r**6*s + 6574178115*r**6 + 4076884746*r**5*s - 2533141258*r**5 - 2866063900*r**4*s - 747003581*r**4 - 227746959*r**3*s + 649399715*r**3 + 514630406*r**2*s - 148276983*r**2 - 136681848*r*s + 11832694*r + 11833343*s + 1, (-18270772913, 66990295519), 4717, 65.751]
[79, 1, -55807, r**40 + 269083*r**39 - 908*r**38*s - 229674378*r**38 - 2039138*r**37*s + 61650101126*r**37 + 2034185892*r**36*s + 2085719524047*r**36 - 574335552060*r**35*s - 40456983306295*r**35 - 7011236139801*r**34*s - 1105696630537538*r**34 + 364271424785040*r**33*s + 10651922596829056*r**33 + 3446752247106542*r**32*s + 178196958912650649*r**32 - 67933760359481769*r**31*s + 43252184955482662*r**31 - 736378248992113094*r**30*s - 3105761125773494330*r**30 - 846078610156865863*r**29*s + 6999754069341761184*r**29 + 5325673788149124232*r**28*s + 62655892723044970478*r**28 - 28993314913916650129*r**27*s - 68343347186122103376*r**27 - 224365697222388562444*r**26*s - 636928057159306677524*r**26 - 145636410851731237111*r**25*s - 73757652945597361113*r**25 + 1272804304304898897081*r**24*s + 2831878344930308021435*r**24 + 2135123699533341080332*r**23*s + 2174439604401041703312*r**23 - 2411001104539035599872*r**22*s - 6260751835226424372966*r**22 - 8002071469530017634761*r**21*s - 8847536138617848389359*r**21 - 1016303476252652198913*r**20*s + 6094108005311264898949*r**20 + 14111319116388997950146*r**19*s + 17626485190555919165988*r**19 + 11216607506555083873019*r**18*s + 1214319689971059410747*r**18 - 12083729710524649288005*r**17*s - 20054178138598357393940*r**17 - 19571112421683069543033*r**16*s - 9613947469899066090212*r**16 + 2454224586399626120925*r**15*s + 13417077710193183450979*r**15 + 17339273304175866090414*r**14*s + 10989132915274132426727*r**14 + 4625013697410999891715*r**13*s - 4903046325446080585504*r**13 - 8689328098918938710411*r**12*s - 6519139379392190150421*r**12 - 4732680642384986473897*r**11*s + 525900423503181218851*r**11 + 2266101465642082181263*r**10*s + 2222498342948122369685*r**10 + 2117961963983474286563*r**9*s + 337470996311876882817*r**9 - 99495877729768388435*r**8*s - 412286093743519037350*r**8 - 510261438431649719021*r**7*s - 177651123403115478877*r**7 - 120750131547211094304*r**6*s + 30286077467292167928*r**6 + 63749556047648579197*r**5*s + 40541073721957635659*r**5 + 37541920180317272309*r**4*s + 1317603459467806364*r**4 - 3228184054534198859*r**3*s - 4774818024951174203*r**3 - 4784102989544942313*r**2*s - 247600440414112533*r**2 - 9284964596183746*r*s + 238315475818195334*r + 238315475818196360*s + 1, (3085726562506167441140, 4142746308986686429261), 4638, 65.877]
[67, 1, -56747, r**34 + 283135*r**33 + 565*r**32*s + 19432957*r**32 - 3736309*r**31*s - 1506716115*r**31 - 5044807*r**30*s + 29386074577*r**30 + 9732947969*r**29*s + 3762376276882*r**29 - 592099646125*r**28*s + 46475777838891*r**28 - 22844948095209*r**27*s + 149104400522394*r**27 - 230605022483081*r**26*s - 256688447555933*r**26 - 915032651996188*r**25*s - 2044047032293091*r**25 - 968566314503698*r**24*s - 1585346395380231*r**24 + 3213948294275580*r**23*s + 7509053538743107*r**23 + 8686924188313165*r**22*s + 11549011376300184*r**22 - 1469096795512390*r**21*s - 13573687992372465*r**21 - 23940734172687263*r**20*s - 31780794562502718*r**20 - 10907966050173362*r**19*s + 14456394841160057*r**19 + 38156139749068371*r**18*s + 52874434616786612*r**18 + 29290373156063048*r**17*s - 10390754890126959*r**17 - 42408787756441447*r**16*s - 61192870021543134*r**16 - 39989842156486534*r**15*s + 7193446496755463*r**15 + 36677157916671891*r**14*s + 52126203806307852*r**14 + 35687293465317522*r**13*s - 7263826060364725*r**13 - 26380141671296565*r**12*s - 32909874340192486*r**12 - 21911072778172312*r**11*s + 7482198056005101*r**11 + 15888644443170203*r**10*s + 14763649950753619*r**10 + 8916119409451666*r**9*s - 5398845182202078*r**9 - 7541279026216526*r**8*s - 4165827064848747*r**8 - 1995648337600421*r**7*s + 2399085774383114*r**7 + 2515775090485212*r**6*s + 488979834163591*r**6 + 22155492591283*r**5*s - 575456879492467*r**5 - 491806820665908*r**4*s + 60364385657063*r**4 + 97748967120003*r**3*s + 51483609432335*r**3 + 35686315487822*r**2*s - 17495557290467*r**2 - 15797296211914*r*s + 1698261375944*r + 1698261377023*s + 1, (38308596628524469, 54212829321260354), 4663, 66.425]
[61, 1, -57571, -1145*r**30 + r**29*s - 8864557*r**29 + 350020*r**28*s - 1119992990*r**28 + 134950334*r**27*s - 42836226649*r**27 + 9831636514*r**26*s - 703948579035*r**26 + 281231495491*r**25*s - 5450743850444*r**25 + 3947834517948*r**24*s - 17370036005062*r**24 + 29687550969600*r**23*s + 10720488576918*r**23 + 119386972197201*r**22*s + 208031103655702*r**22 + 210664082720199*r**21*s + 373296301733436*r**21 - 109471595886022*r**20*s - 381267499116203*r**20 - 997320747581571*r**19*s - 1588923392732367*r**19 - 858641399875680*r**18*s - 147681851930230*r**18 + 1603207342855768*r**17*s + 3033121885650149*r**17 + 2619745324105167*r**16*s + 1289512559950625*r**16 - 1191127325073406*r**15*s - 3467166431356306*r**15 - 3604753692706409*r**14*s - 1890381069412316*r**14 + 264196725559471*r**13*s + 2625496669885870*r**13 + 2956475491474352*r**12*s + 1423233496837785*r**12 + 195243127208595*r**11*s - 1388760938522769*r**11 - 1574667479854956*r**10*s - 618078772538116*r**10 - 142215510484362*r**9*s + 530204814141321*r**9 + 572838403092961*r**8*s + 156785230199231*r**8 + 27958271717478*r**7*s - 146071886407068*r**7 - 147843719343579*r**6*s - 23188019205423*r**6 + 1184342305684*r**5*s + 27541882356365*r**5 + 26945273227832*r**4*s + 2150066602785*r**4 - 809939995261*r**3*s - 3173318507152*r**3 - 3133747081892*r**2*s - 134165869735*r**2 + 39572435371*r*s + 173738618323*r + 173738619391*s + 1, (822133796678940, -1521188090748381), 4675, 60.743]
[89, 1, -57587, r**45 + 323141*r**44 - 1131*r**43*s + 25234393*r**43 - 1782788*r**42*s + 2183066791*r**42 - 348365024*r**41*s + 109715992998*r**41 - 19524563895*r**40*s + 2786559748262*r**40 - 856401668541*r**39*s + 20304053399748*r**39 - 15317549417192*r**38*s + 18560060084177*r**38 - 100910674309599*r**37*s - 19245044380401*r**37 - 265874175884083*r**36*s + 1191720189569064*r**36 - 949178858091034*r**35*s + 2021531768973952*r**35 - 6651246699675718*r**34*s - 16426544197370376*r**34 - 17167895156602139*r**33*s - 48212284083556234*r**33 + 15536660332854695*r**32*s + 25354877802363327*r**32 + 148745341924227930*r**31*s + 282096862763440494*r**31 + 204094831523482761*r**30*s + 295899961471706436*r**30 - 279439869203123824*r**29*s - 662753086784436844*r**29 - 1105763009076050165*r**28*s - 1536885044559455647*r**28 - 507995532841744573*r**27*s + 231937685560188506*r**27 + 2094624029999817568*r**26*s + 3141503250968205703*r**26 + 3041284111832102020*r**25*s + 2616258154772173278*r**25 - 697534477982736130*r**24*s - 2838702062461982244*r**24 - 6047180611698258347*r**23*s - 8019251767945012605*r**23 - 4431694048541468975*r**22*s + 16993398131661771*r**22 + 7319663016199581399*r**21*s + 13250682501329385524*r**21 + 10134682969340672511*r**20*s + 2097697615978703618*r**20 - 6846011948903422182*r**19*s - 14634334817016735392*r**19 - 11621236127376702053*r**18*s - 983991052170616358*r**18 + 5928153312087274677*r**17*s + 11140716433021387381*r**17 + 8219130279869804928*r**16*s - 1289941627872673441*r**16 - 4634039985136764054*r**15*s - 5652307446343568421*r**15 - 3568277433320327291*r**14*s + 1904540840987728050*r**14 + 2779670099152675838*r**13*s + 1736358190320037698*r**13 + 776719173810924178*r**12*s - 1113672474051745433*r**12 - 1135645850262809815*r**11*s - 221021529406670007*r**11 + 47102400934321433*r**10*s + 353488231821769041*r**10 + 289913322813371232*r**9*s - 41862456362662519*r**9 - 81471799940089354*r**8*s - 59633284189887258*r**8 - 39065676771990629*r**7*s + 21568956931290469*r**7 + 22741763245722692*r**6*s + 3427339503518607*r**6 + 676985969299575*r**5*s - 3289216584905915*r**5 - 2825835894947256*r**4*s + 392796652512070*r**4 + 506426276429620*r**3*s + 156675081098259*r**3 + 108730038399271*r**2*s - 52844609535798*r**2 - 47945041797895*r*s + 4899568059141*r + 4899568058367*s + 1, (5824896539957942993, 8695700960170257650), 4613, 67.537]
[53, 1, -58603, r**27 + 365802*r**26 - 525*r**25*s + 63935473*r**25 - 7472644*r**24*s + 1542929514*r**24 - 490870751*r**23*s + 9593246861*r**23 - 8191162364*r**22*s - 4479029729*r**22 - 47482038813*r**21*s - 164154024635*r**21 - 55647182738*r**20*s - 180814272532*r**20 + 360083748066*r**19*s + 1046335122310*r**19 + 965492381585*r**18*s + 1753277292678*r**18 - 949086872270*r**17*s - 3847936948056*r**17 - 5028539422331*r**16*s - 7923438039339*r**16 + 670766903831*r**15*s + 11006442505917*r**15 + 15558922402726*r**14*s + 20766073432797*r**14 + 482569220783*r**13*s - 28149086842495*r**13 - 32852534689512*r**12*s - 28094818440170*r**12 + 4854682620318*r**11*s + 51576732344030*r**11 + 44453348746963*r**10*s + 8442948505486*r**10 - 20769694284654*r**9*s - 50428653477868*r**9 - 31359553217265*r**8*s + 18951678838691*r**8 + 27470495802653*r**7*s + 18391927802389*r**7 + 5570762692366*r**6*s - 16939228658409*r**6 - 14012634802917*r**5*s + 2045894543761*r**5 + 4066839105880*r**4*s + 3131176242074*r**4 + 1709987200384*r**3*s - 1732188851827*r**3 - 1391084014959*r**2*s + 371223883462*r**2 + 341107613547*r*s - 30116633449*r - 30116634623*s - 1, (1495613955644, 14371080210827), 4692, 59.055]
[37, 1, -59083, -697*r**18 + r**17*s - 4064926*r**17 + 383583*r**16*s - 40388734*r**16 + 25511073*r**15*s + 213666280*r**15 + 136569958*r**14*s + 609256146*r**14 - 600245817*r**13*s - 6310237584*r**13 - 1118637586*r**12*s - 5427691507*r**12 + 17574035747*r**11*s + 57068356276*r**11 + 34678963753*r**10*s + 21019115842*r**10 - 69772236325*r**9*s - 192882320180*r**9 - 119902060013*r**8*s + 18550739046*r**8 + 161659986335*r**7*s + 292134963152*r**7 + 155924418835*r**6*s - 128955621353*r**6 - 210256828868*r**5*s - 175766739490*r**5 - 68966258024*r**4*s + 125925721640*r**4 + 127207875332*r**3*s + 21687922368*r**3 - 5516370489*r**2*s - 34004938572*r**2 - 27201988774*r*s + 6803323316*r + 6803323487*s + 1, (139250677595, -198315568870), 4727, 60.817]
[43, 1, -59107, -90*r**21 + r**20*s - 3063618*r**20 + 376623*r**19*s - 33164834*r**19 + 17741853*r**18*s - 101862017*r**18 + 166114482*r**17*s + 255677865*r**17 + 628845552*r**16*s + 1454888408*r**16 + 404910902*r**15*s + 251856983*r**15 - 2634462979*r**14*s - 4826533278*r**14 - 4957925603*r**13*s - 5179564861*r**13 + 960081589*r**12*s + 5611407483*r**12 + 11423372676*r**11*s + 15367593258*r**11 + 7026887424*r**10*s - 5130329104*r**10 - 14739641636*r**9*s - 19750686620*r**9 - 11537669949*r**8*s + 5580452234*r**8 + 13606620593*r**7*s + 15682111996*r**7 + 7795404511*r**6*s - 8922533875*r**6 - 9922502406*r**5*s - 3004639707*r**5 - 382050208*r**4*s + 3190217152*r**4 + 2767467422*r**3*s - 223137385*r**3 - 477954801*r**2*s - 328478114*r**2 - 258391373*r*s + 70472667*r + 70473887*s + 1, (9866431012, -5610295854), 4713, 68.280]
[59, 1, -60091, r**30 + 421708*r**29 - 1139*r**28*s + 4971586*r**28 - 1827163*r**27*s + 22398413*r**27 - 14441852*r**26*s + 456414211*r**26 - 235644203*r**25*s - 1724509335*r**25 - 1527494580*r**24*s + 2161546142*r**24 + 2347923006*r**23*s + 33272970370*r**23 - 18970181664*r**22*s - 187076774778*r**22 - 75121598835*r**21*s - 105009848969*r**21 + 406380822441*r**20*s + 1529945715657*r**20 + 584739622252*r**19*s - 368921308812*r**19 - 2342280115838*r**18*s - 5330391761138*r**18 - 2091749554669*r**17*s + 2332876810817*r**17 + 6503122376725*r**16*s + 10292249567379*r**16 + 4468282304900*r**15*s - 4628739412384*r**15 - 10137158741988*r**14*s - 12213886785512*r**14 - 6180265678445*r**13*s + 4611013818837*r**13 + 9353341819261*r**12*s + 9212295147649*r**12 + 5535409124516*r**11*s - 2464034607260*r**11 - 5150916662890*r**10*s - 4465648692724*r**10 - 3176745162607*r**9*s + 659637004147*r**9 + 1648050395393*r**8*s + 1387690747781*r**8 + 1147694944486*r**7*s - 57237445678*r**7 - 281807743676*r**6*s - 268840386237*r**6 - 249215368581*r**5*s - 6550055395*r**5 + 21590815608*r**4*s + 30212920585*r**4 + 29671018537*r**3*s + 982688377*r**3 - 532651706*r**2*s - 1515852537*r**2 - 1515434826*r*s + 1292*r + s - 1, (1680234007812, -2487838350581), 4677, 70.506]
[61, 1, -60331, -1262*r**30 + r**29*s - 2639774*r**29 + 439050*r**28*s - 9641440*r**28 + 14702993*r**27*s - 79251130*r**27 + 43141290*r**26*s - 2987237546*r**26 + 1043276791*r**25*s + 1727601546*r**25 + 12485251694*r**24*s + 91365248378*r**24 - 5589887918*r**23*s - 167494375447*r**23 - 231691614805*r**22*s - 804311207442*r**22 + 284054730997*r**21*s + 2422938268894*r**21 + 1801860819715*r**20*s + 1801057912747*r**20 - 3033935740490*r**19*s - 11677998475947*r**19 - 5880735960443*r**18*s + 2906180370734*r**18 + 13537287002335*r**17*s + 27384505103758*r**17 + 10066017831201*r**16*s - 18972888637965*r**16 - 30104286194952*r**15*s - 34107740996259*r**15 - 5817839281961*r**14*s + 39626140015110*r**14 + 40150895779027*r**13*s + 19513434760526*r**13 - 10421778969177*r**12*s - 48726494006297*r**12 - 36929264642018*r**11*s + 1374480422379*r**11 + 23234743108847*r**10*s + 38319798990914*r**10 + 25056740900387*r**9*s - 8916210675866*r**9 - 19683754193957*r**8*s - 18862433169851*r**8 - 11881288153422*r**7*s + 5655042836759*r**7 + 8910060889157*r**6*s + 5465793983240*r**6 + 3459476686800*r**5*s - 1789296222828*r**5 - 2308758494693*r**4*s - 842333480859*r**4 - 532224762497*r**3*s + 297345697905*r**3 + 330536542849*r**2*s + 53626349404*r**2 + 33189212654*r*s - 20437567980*r - 20437567487*s - 1, (33674775781669, -45114084201624), 4672, 70.462]
[71, 1, -60443, -1316*r**35 + r**34*s - 744342*r**34 + 438702*r**33*s - 400743725*r**33 + 38286533*r**32*s - 20751196896*r**32 + 3374077309*r**31*s - 899896809707*r**31 + 197275789751*r**30*s - 11685350177749*r**30 + 5639085842505*r**29*s - 34077374753295*r**29 + 58277188637092*r**28*s + 193125456540490*r**28 + 192200654034322*r**27*s + 758689635435744*r**27 - 327204433200833*r**26*s - 2467322818754468*r**26 - 2083317312933885*r**25*s - 8083421395837914*r**25 + 4806214709603676*r**24*s + 21780725824906212*r**24 + 25271530500792169*r**23*s + 58855396279903432*r**23 - 18178332014837094*r**22*s - 95785409985987962*r**22 - 151670682890956390*r**21*s - 256388609562988549*r**21 - 22912579770881619*r**20*s + 212056668877125737*r**20 + 450946790669123653*r**19*s + 660964076319857288*r**19 + 269322230369987608*r**18*s - 222901328589217074*r**18 - 733138046731360778*r**17*s - 1043239737434475259*r**17 - 670574277638221119*r**16*s + 39997901135746863*r**16 + 675716716203845149*r**15*s + 1038471917378457552*r**15 + 855723873584283866*r**14*s + 159315194564326594*r**14 - 330552024552557524*r**13*s - 660678846160677867*r**13 - 644437046339397325*r**12*s - 188696931258126807*r**12 + 48101858785106633*r**11*s + 266873419213372538*r**11 + 297649396633233695*r**10*s + 103237660560334306*r**10 + 32864644805783982*r**9*s - 66174595151963828*r**9 - 83516100295080028*r**8*s - 31782624670575187*r**8 - 19754253817811696*r**7*s + 9219488543415753*r**7 + 13393364819396659*r**6*s + 5577088335956937*r**6 + 4596465027799807*r**5*s - 533914571015140*r**5 - 1016468176892815*r**4*s - 515979609041531*r**4 - 506691056715061*r**3*s - 14848932529562*r**3 + 6866631160929*r**2*s + 19293649028220*r**2 + 21715568688239*r*s + 2421920105359*r + 2421920104447*s + 1, (-111694880922952660, -204908225850495868), 4649, 64.280]
[37, 1, -61627, r**19 + 496911*r**18 - 1068*r**17*s + 6271445*r**17 - 2508443*r**16*s + 4608452*r**16 - 25910143*r**15*s - 112000148*r**15 - 38458910*r**14*s - 79722039*r**14 + 244434537*r**13*s + 773748143*r**13 + 483925561*r**12*s + 368326133*r**12 - 935940372*r**11*s - 2562076806*r**11 - 1936925846*r**10*s - 862604644*r**10 + 1752236422*r**9*s + 4352327844*r**9 + 3689780848*r**8*s + 1133218666*r**8 - 1527194454*r**7*s - 3686529765*r**7 - 3423822010*r**6*s - 662598611*r**6 + 499438944*r**5*s + 1397417041*r**5 + 1292571105*r**4*s + 10027824*r**4 - 166195687*r**3*s - 228780544*r**3 - 192937074*r**2*s + 30711853*r**2 + 31210653*r*s - 667*r + s - 1, (-4686068439, -1577517629), 4725, 71.546]
[61, 1, -62131, -1352*r**30 + r**29*s - 11154016*r**29 + 550314*r**28*s - 1025265027*r**28 + 146448292*r**27*s - 30467468566*r**27 + 8174468776*r**26*s - 407291063578*r**26 + 189159051684*r**25*s - 2651530611647*r**25 + 2246931132215*r**24*s - 6860586734776*r**24 + 14834795897474*r**23*s + 10097349366489*r**23 + 53295290482783*r**22*s + 97794251296560*r**22 + 79005021318093*r**21*s + 150255564596038*r**21 - 92048723121196*r**20*s - 207073073670301*r**20 - 502287867654344*r**19*s - 770812209275661*r**19 - 433561973687431*r**18*s - 204627355238658*r**18 + 773697059751661*r**17*s + 1470319371246744*r**17 + 1610755672437786*r**16*s + 1339362134915027*r**16 - 42381249785762*r**15*s - 1343729416813359*r**15 - 2258397478360949*r**14*s - 2203322363348096*r**14 - 1173771536733903*r**13*s + 472377947540844*r**13 + 1634494332581430*r**12*s + 1920956768056223*r**12 + 1544493592148536*r**11*s + 181476219762249*r**11 - 586876038665725*r**10*s - 998138592972678*r**10 - 985631247209031*r**9*s - 259141152167656*r**9 + 36603236005114*r**8*s + 315049708241203*r**8 + 358836647224994*r**7*s + 115311037825071*r**7 + 49511485334953*r**6*s - 58363541153452*r**6 - 74870613591608*r**5*s - 26080526895434*r**5 - 18355234854294*r**4*s + 5739564640246*r**4 + 8228052155368*r**3*s + 2991288409591*r**3 + 2626213254799*r**2*s - 227341393164*r**2 - 365078348607*r*s - 137737469119*r - 137737469951*s - 1, (-1202028201479487, 607051232695282), 4670, 62.415]
[79, 1, -62851, r**40 + 532120*r**39 + 1181*r**38*s + 149458152*r**38 - 13601197*r**37*s + 6367958567*r**37 - 1398190276*r**36*s + 94167383581*r**36 - 40849552513*r**35*s + 459768001674*r**35 - 495367261390*r**34*s - 633383725745*r**34 - 2416429368710*r**33*s - 8189232709808*r**33 - 1661710354861*r**32*s - 523437281442*r**32 + 18020626510983*r**31*s + 52656220137655*r**31 + 22927865671380*r**30*s - 37110949920922*r**30 - 67657177717531*r**29*s - 223300333549007*r**29 + 53155594215813*r**28*s + 540318110764041*r**28 + 489250611686295*r**27*s + 769871910901748*r**27 - 584601666346465*r**26*s - 2600698846500541*r**26 - 2096349779121205*r**25*s - 1198055100929951*r**25 + 2008320656446565*r**24*s + 7282307478673525*r**24 + 3683837083009576*r**23*s - 2417516344588269*r**23 - 7990013605399060*r**22*s - 15972335692780835*r**22 - 4456558035565367*r**21*s + 13248266689102899*r**21 + 20478567648851788*r**20*s + 26147853284571764*r**20 + 2923092062208590*r**19*s - 29674147278268715*r**19 - 37251783730827348*r**18*s - 34172969705128395*r**18 - 779614799535099*r**17*s + 41624160510356253*r**17 + 50975138456248796*r**16*s + 38031840317913149*r**16 + 4939080196448516*r**15*s - 36884107800303969*r**15 - 48241954069151133*r**14*s - 32762960919857223*r**14 - 11271473848793982*r**13*s + 20331274385218356*r**13 + 29599129885636156*r**12*s + 19516688946463555*r**12 + 10624856178983515*r**11*s - 6885476820999833*r**11 - 11493559162922658*r**10*s - 7636332908350618*r**10 - 5345964129368029*r**9*s + 1390344975396753*r**9 + 2775394187309341*r**8*s + 1915445874191108*r**8 + 1563303316505837*r**7*s - 153808147878280*r**7 - 400489377046628*r**6*s - 297010363562377*r**6 - 267753449328868*r**5*s + 7193873026758*r**5 + 31238440489499*r**4*s + 26025948284431*r**4 + 25035254453255*r**3*s - 1306151*r**3 - 990678388707*r**2*s - 990677263570*r**2 - 990677826138*r*s - 1448*r - s + 1, (-45130518238687608, 36166915367756980), 4627, 67.640]
[67, 1, -63803, r**34 + 572526*r**33 + 1229*r**32*s + 457389357*r**32 - 22956242*r**31*s + 60030047184*r**31 - 6918368483*r**30*s + 2417299801376*r**30 - 542578930295*r**29*s + 39347343689622*r**29 - 15795504728173*r**28*s + 317980608714529*r**28 - 221788567215664*r**27*s + 1291373559829012*r**27 - 1763971782517201*r**26*s + 1178057423892851*r**26 - 8322469166729403*r**25*s - 11665619030877002*r**25 - 20946963211761140*r**24*s - 43066400252076463*r**24 - 9802544595475290*r**23*s - 12240486421535961*r**23 + 84536506011234307*r**22*s + 174623442816992370*r**22 + 167219258901884638*r**21*s + 194505920459166821*r**21 - 85301600868992357*r**20*s - 342500694505346132*r**20 - 492706581829479130*r**19*s - 559926489487190065*r**19 - 126096372274027641*r**18*s + 382604749327334968*r**18 + 740527222129488586*r**17*s + 834448796331613121*r**17 + 430246939353308231*r**16*s - 246097095082186812*r**16 - 650323709404596096*r**15*s - 735478138059065529*r**15 - 503674350712744875*r**14*s + 84245798101426322*r**14 + 344341952985713638*r**13*s + 396100577814530201*r**13 + 316358005770328667*r**12*s - 8998867130619828*r**12 - 107839688568225242*r**11*s - 129948709125068367*r**11 - 115188616009386371*r**10*s - 3846383161372183*r**10 + 18003894741699222*r**9*s + 25141608511100589*r**9 + 24274125120525832*r**8*s + 1701784854792731*r**8 - 892528602356904*r**7*s - 2591421028916423*r**7 - 2742134979162604*r**6*s - 297946293341204*r**6 - 181674022701631*r**5*s + 82242220789233*r**5 + 115676050940102*r**4*s + 32842680832159*r**4 + 36497644812060*r**3*s + 6718397784389*r**3 + 3654977871660*r**2*s - 3063415483161*r**2 - 3063414851063*r*s + 1529*r + s - 1, (-132418691104285130, 794236493779409030), 4654, 65.443]
[37, 1, -64123, -1040*r**18 + r**17*s - 5297270*r**17 + 651244*r**16*s - 53723143*r**16 + 30693048*r**15*s - 43330685*r**15 + 250011305*r**14*s + 990152906*r**14 + 441835924*r**13*s + 492482188*r**13 - 1919525840*r**12*s - 6949165696*r**12 - 2586234641*r**11*s + 5294168759*r**11 + 9071874165*r**10*s + 12852051463*r**10 - 197816617*r**9*s - 22554372749*r**9 - 16375820917*r**8*s + 4046569699*r**8 + 12948281565*r**7*s + 17912191489*r**7 + 6289557355*r**6*s - 16249352027*r**6 - 13345415996*r**5*s + 1849981347*r**5 + 4905771939*r**4*s + 4998359404*r**4 + 2331884389*r**3*s - 3408691850*r**3 - 2574732664*r**2*s + 932514111*r**2 + 835170699*r*s - 97985353*r - 97986815*s - 1, (-11851662767, 6173889286), 4723, 66.203]
[97, 1, -66083, -1713*r**48 + r**47*s + 7532245*r**47 + 771227*r**46*s + 30151319*r**46 + 100992576*r**45*s - 21407561076*r**45 + 1366671759*r**44*s - 89221600794*r**44 + 132833562669*r**43*s + 2333650142092*r**43 - 170647518206*r**42*s - 14948186307240*r**42 - 4405601201850*r**41*s + 8754848042820*r**41 + 46120781766988*r**40*s + 336509971203876*r**40 - 84796245532920*r**39*s - 1647472416413400*r**39 - 554391839478364*r**38*s + 1505268369833357*r**38 + 3320952784968697*r**37*s + 10754560131163487*r**37 - 2789577645977794*r**36*s - 33743253802737512*r**36 - 17580239444247244*r**35*s + 15482803768492089*r**35 + 39259776662830505*r**34*s + 28362280444528754*r**34 + 21977901705923535*r**33*s + 109852351428760261*r**33 + 16219950872947299*r**32*s + 95074220597559678*r**32 - 436067184945435639*r**31*s - 2040124795339743561*r**31 - 312100796932453837*r**30*s + 2607482954647668903*r**30 + 3425644676863075486*r**29*s + 4828277072055775922*r**29 - 1210624479897898005*r**28*s - 9679876824659206134*r**28 - 8676249134947900723*r**27*s - 2178637661674637402*r**27 + 2960027218799546016*r**26*s + 3611040901398157316*r**26 + 6512113119223562570*r**25*s - 3149292353701118442*r**25 + 12615802339833927808*r**24*s + 46373452858350178022*r**24 + 22167421321799681924*r**23*s + 9871850774432217512*r**23 - 69472169569355185802*r**22*s - 188567192323021034245*r**22 - 101142475823873385887*r**21*s + 30874826287867480689*r**21 + 199202287613978240398*r**20*s + 393585271812853844488*r**20 + 177645583968392722282*r**19*s - 209933397161087702777*r**19 - 375715352563926969079*r**18*s - 432935658710878136134*r**18 - 122964988754573498883*r**17*s + 395215111771136635087*r**17 + 437276778229081462507*r**16*s + 221747433313580786986*r**16 - 29738928550145963547*r**15*s - 362446220234678127979*r**15 - 304447020092204685243*r**14*s - 5173620848426315955*r**14 + 108833534148342854968*r**13*s + 181848717224532288598*r**13 + 121207246729509683791*r**12*s - 55229382437291648306*r**12 - 79979987400970966045*r**11*s - 47815071089956167286*r**11 - 21701375461404153414*r**10*s + 30521186649154595008*r**10 + 29938216438445057652*r**9*s + 3510002735123856414*r**9 - 2143232799746662260*r**8*s - 7461016644681566160*r**8 - 5885856912799898244*r**7*s + 1373308284498316662*r**7 + 1831916609755660726*r**6*s + 728330405555272331*r**6 + 423657834868794499*r**5*s - 344259032507982309*r**5 - 317182852434791062*r**4*s + 15020951453132740*r**4 + 31712190960800354*r**3*s + 21327251737338845*r**3 + 16236175204530283*r**2*s - 5546140945853850*r**2 - 5091076545182359*r*s + 455064401476245*r + 455064401477631*s + 1, (251437950414664091830, 351618395595668786288), 4580, 68.608]
[61, 1, -67651, r**31 + 939109*r**30 - 1093*r**29*s + 99363977*r**29 - 16550130*r**28*s + 182022415*r**28 - 500106682*r**27*s - 2294645069*r**27 + 131371311*r**26*s + 180745268225*r**26 - 25167515444*r**25*s + 967907966592*r**25 - 886503005762*r**24*s - 2082398381421*r**24 - 4367688981010*r**23*s - 13497118529048*r**23 - 487523136148*r**22*s + 6688679930331*r**22 + 30999834821301*r**21*s + 69591794748869*r**21 + 29401949911099*r**20*s - 11571002614848*r**20 - 91631954949194*r**19*s - 179575003649632*r**19 - 100406917749584*r**18*s + 35894966692641*r**18 + 154611302980001*r**17*s + 234261561354383*r**17 + 138352271857431*r**16*s - 67930403656728*r**16 - 146975116113306*r**15*s - 140254044755272*r**15 - 89204705814392*r**14*s + 36922880598753*r**14 + 62335389093539*r**13*s + 35601316774027*r**13 + 30608192525515*r**12*s + 12373034716*r**12 - 2226062149220*r**11*s + 3548108610674*r**11 - 2721428539094*r**10*s - 7187898430209*r**10 - 9789497992575*r**9*s - 6657899021519*r**9 - 2049519899065*r**8*s + 5205942829734*r**8 + 5150740675004*r**7*s + 513540176529*r**7 - 88285094794*r**6*s - 631977339076*r**6 - 634114102678*r**5*s - 36749114914*r**5 - 3141512331*r**4*s + 31886200799*r**4 + 35950827118*r**3*s + 6455779695*r**3 + 5164025975*r**2*s - 162433688*r**2 - 1295155473*r*s - 1133641453*r - 1133641727*s - 1, (97593335935917, 110745650280310), 4663, 68.689]
[67, 1, -67763, r**34 + 951692*r**33 - 659*r**32*s + 456903566*r**32 - 30642461*r**31*s + 46538475681*r**31 - 5983783848*r**30*s + 1090332906581*r**30 - 367508944659*r**29*s + 3808451251674*r**29 - 5253074059232*r**28*s - 2804050647007*r**28 - 21574350739854*r**27*s - 5124889487421*r**27 - 45263362729099*r**26*s + 17869376947553*r**26 - 109691423230945*r**25*s + 88825462822068*r**25 - 383592183793361*r**24*s - 1107779542440786*r**24 - 944063204566493*r**23*s - 2479751744974750*r**23 + 1567804176214400*r**22*s + 6736849857180803*r**22 + 7350248559150917*r**21*s + 10167292981992644*r**21 - 3660254745375412*r**20*s - 22727143967957709*r**20 - 22057305427329119*r**19*s - 18164911436108044*r**19 + 11583316355323632*r**18*s + 51690507682486739*r**18 + 41647541930067295*r**17*s + 13535933717029576*r**17 - 30149917131338986*r**16*s - 79363549770308071*r**16 - 55201695320887637*r**15*s + 4260411240265980*r**15 + 48236273147552394*r**14*s + 81458013076632599*r**14 + 51426893829549139*r**13*s - 18959764097264884*r**13 - 48339156104267948*r**12*s - 54790812699021333*r**12 - 32287844419116907*r**11*s + 18791193259470114*r**11 + 31318839882596852*r**10*s + 23637152235228716*r**10 + 13069931638985315*r**9*s - 9979904689260428*r**9 - 13210777381471053*r**8*s - 6306420064560769*r**8 - 3228882241446756*r**7*s + 3092366722656343*r**7 + 3547256682460372*r**6*s + 967163412420192*r**6 + 438795051542876*r**5*s - 545936282410054*r**5 - 572647718501130*r**4*s - 72726635670474*r**4 - 25193323942757*r**3*s + 49054341131613*r**3 + 49286497538613*r**2*s + 1985671945832*r**2 + 232133776078*r*s - 1753539066572*r - 1753539067903*s - 1, (-13000990459066572, -46100121146780057), 4649, 69.756]
[41, 1, -71347, r**21 + 1351173*r**20 - 1908*r**19*s + 57439752*r**19 - 13859070*r**18*s + 502976757*r**18 - 322878063*r**17*s + 779250757*r**17 - 2470301496*r**16*s - 4770654343*r**16 - 6804968803*r**15*s - 13918264234*r**15 - 29310063*r**14*s + 7038267586*r**14 + 30448529702*r**13*s + 51438081394*r**13 + 35376826464*r**12*s + 19961578668*r**12 - 39394794175*r**11*s - 84478228919*r**11 - 96708701917*r**10*s - 78908514447*r**10 - 4073528703*r**9*s + 75432853664*r**9 + 117202952589*r**8*s + 98881151316*r**8 + 50933752963*r**7*s - 30497455673*r**7 - 67113944015*r**6*s - 58039090444*r**6 - 47508554086*r**5*s - 3545297058*r**5 + 13156514633*r**4*s + 19401831850*r**4 + 20033803150*r**3*s + 3992601013*r**3 + 601278966*r**2*s - 3402113479*r**2 - 3400788073*r*s + 1131*r + s - 1, (-36041581096, -129132258557), 4708, 69.046]
[79, 1, -71987, r**40 + 1503148*r**39 - 1768*r**38*s + 1570455503*r**38 - 70968927*r**37*s + 325643487925*r**37 - 27748336494*r**36*s + 29639349226627*r**36 - 4013277599295*r**35*s + 1160850488201917*r**35 - 260552722251460*r**34*s + 20973022155256075*r**34 - 7830190533173063*r**33*s + 187734245751510514*r**33 - 120394950111049456*r**32*s + 810964701722273169*r**32 - 1028480558282368084*r**31*s + 977746223921427531*r**31 - 5070596537124231926*r**30*s - 5148405973462488547*r**30 - 13930779627789692610*r**29*s - 21642445540901322382*r**29 - 15723594349322252930*r**28*s - 21850106387737269212*r**28 + 18786721081037322853*r**27*s + 37731394831927194341*r**27 + 79782278055721899784*r**26*s + 102806312482093644376*r**26 + 65395587775376419034*r**25*s + 28383737930709814107*r**25 - 77901911407915930802*r**24*s - 140087905195431152174*r**24 - 173558601107413716817*r**23*s - 137938193839158326180*r**23 - 40932547019928415694*r**22*s + 60215126756520678428*r**22 + 153586796166625397575*r**21*s + 158901660668061326788*r**21 + 136049595981443667026*r**20*s + 44690905170666612426*r**20 - 35859500872330930099*r**19*s - 85161970711982522916*r**19 - 115699898754501896650*r**18*s - 76183579000646058860*r**18 - 41699173945223531207*r**17*s + 14801651156154620824*r**17 + 48883201986976182518*r**16*s + 50840077053230251877*r**16 + 44840745706365623343*r**15*s + 8525452105216104352*r**15 - 9234678803305674574*r**14*s - 21228849489712358803*r**14 - 22274001367420875894*r**13*s - 6569467831759729717*r**13 - 681789334691806912*r**12*s + 6249288045730443687*r**12 + 7043199909991333132*r**11*s + 2126609241957926763*r**11 + 779853651273261618*r**10*s - 1361136151523872899*r**10 - 1541147498430573148*r**9*s - 394702035348236250*r**9 - 177768864114319682*r**8*s + 220083576761834561*r**8 + 238420985098199363*r**7*s + 41237482574321309*r**7 + 17245486859737184*r**6*s - 25238648337286477*r**6 - 25441894221298355*r**5*s - 1699463986493678*r**5 - 40124767278932*r**4*s + 1830861303362866*r**4 + 1705638685584136*r**3*s - 78923039120237*r**3 - 133622659807282*r**2*s - 63099652540368*r**2 - 54699619254273*r*s + 8400033284097*r + 8400033284096*s, (-97919806400431986978, -43800740986130086997), 4614, 64.582]
[47, 1, -72547, r**24 + 1495236*r**23 + 723*r**22*s + 53985763*r**22 - 12642636*r**21*s + 411210244*r**21 - 285838958*r**20*s + 281520204*r**20 - 1950512341*r**19*s - 4119939245*r**19 - 4124242355*r**18*s - 3852902577*r**18 + 2124170294*r**17*s + 18073026226*r**17 + 6226406925*r**16*s - 8342456709*r**16 - 30144784783*r**15*s - 115735459672*r**15 - 701204738*r**14*s + 20412688604*r**14 + 285988141935*r**13*s + 495729117737*r**13 + 462088147306*r**12*s + 465058771383*r**12 - 175536234056*r**11*s - 489779074688*r**11 - 1187023016903*r**10*s - 1188129779895*r**10 - 1238896585010*r**9*s - 713496303132*r**9 - 246374365446*r**8*s + 146027572876*r**8 + 545634748661*r**7*s + 418201096533*r**7 + 522698032425*r**6*s + 211581927241*r**6 + 168333399746*r**5*s + 18461747994*r**5 - 25109862569*r**4*s - 25414292087*r**4 - 40718887123*r**3*s - 12392219872*r**3 - 15108869178*r**2*s - 2508445636*r**2 - 2718130175*r*s - 209682433*r - 209682432*s, (398278053355, -749076468351), 4692, 65.909]
[71, 1, -72931, r**36 + 1543228*r**35 + 1329*r**34*s + 63357041*r**34 - 18831133*r**33*s - 1189181442*r**33 - 97757858*r**32*s - 4179743971*r**32 + 5625744645*r**31*s + 113098214888*r**31 + 2739097146*r**30*s + 893271436129*r**30 - 540706876425*r**29*s - 120383714579*r**29 - 4063420448231*r**28*s - 18452991383528*r**28 - 3870908803776*r**27*s + 1446969268420*r**27 + 42595150998067*r**26*s + 160391663242191*r**26 + 31657020319085*r**25*s - 145933824133320*r**25 - 290731916677804*r**24*s - 677522865024716*r**24 + 17926499554889*r**23*s + 1141418355933630*r**23 + 1194352277869501*r**22*s + 1246741945991494*r**22 - 674977126555892*r**21*s - 3547436197061275*r**21 - 2612861717706723*r**20*s - 225912594435383*r**20 + 2414928352987009*r**19*s + 5281040663636288*r**19 + 2844772450876095*r**18*s - 2381331849998152*r**18 - 3915758059558822*r**17*s - 3644531395337875*r**17 - 1125918056068805*r**16*s + 3212989176004113*r**16 + 3189979901227197*r**15*s + 750756625848674*r**15 - 376990624369599*r**14*s - 1549524722201698*r**14 - 1227526843658988*r**13*s + 224136108144669*r**13 + 386293568087337*r**12*s + 213854074379700*r**12 + 166199193160669*r**11*s - 38679344730236*r**11 - 31556880686210*r**10*s + 30644719337311*r**10 - 1091934011453*r**9*s - 43770577454753*r**9 - 39480438710527*r**8*s - 4258498362076*r**8 + 8826168092896*r**7*s + 18398280075222*r**7 + 13774312510579*r**6*s - 3983043163683*r**6 - 5429724525791*r**5*s - 2301738124600*r**5 - 1393107834840*r**4*s + 970716466593*r**4 + 959213558761*r**3*s + 39067210680*r**3 - 20190538504*r**2*s - 67962422679*r**2 - 59256849999*r*s + 8707126861*r + 8707129343*s + 1, (2948582433120599, 360843290673883), 4633, 69.287]
[79, 1, -73643, r**40 + 1678086*r**39 - 1671*r**38*s + 199860659*r**38 - 9717051*r**37*s + 20882421415*r**37 - 2779723528*r**36*s + 2602797643918*r**36 - 271838628923*r**35*s + 140258498890641*r**35 - 26685192178037*r**34*s + 2724348002353904*r**34 - 972596430471670*r**33*s + 22213585713906097*r**33 - 15308852094913186*r**32*s + 62771114843823071*r**32 - 117932273757059266*r**31*s - 121500172318676858*r**31 - 435580041838385549*r**30*s - 941283775315442707*r**30 - 480017634565068823*r**29*s - 717687661902295517*r**29 + 1392854334320306431*r**28*s + 3438817900291463421*r**28 + 3711430958791127388*r**27*s + 4440715940473712821*r**27 - 1074193497549704599*r**26*s - 6775412030544367952*r**26 - 9543827480694142519*r**25*s - 10988792135158318003*r**25 - 1782085224405722157*r**24*s + 8974644862108053057*r**24 + 15840943238649775946*r**23*s + 18761451964337505434*r**23 + 7343086836341580374*r**22*s - 8367671933028864280*r**22 - 19718721381914906420*r**21*s - 24219771102638645398*r**21 - 14022458601980251476*r**20*s + 4422968735694514046*r**20 + 17083360719990550748*r**19*s + 21589308570119898804*r**19 + 16691823379799514694*r**18*s + 1733898662895528610*r**18 - 7881569266836425702*r**17*s - 12605508327236511178*r**17 - 13211461960708515146*r**16*s - 5753502545946668821*r**16 - 476323304850554704*r**15*s + 4928141268565806528*r**15 + 7381191482236809315*r**14*s + 5226514086549030579*r**14 + 2970933691854073951*r**13*s - 1497436154908567535*r**13 - 3109772116265149098*r**12*s - 2672278083220274048*r**12 - 1866252514424881551*r**11*s + 499844244225843813*r**11 + 1049894693407139039*r**10*s + 836220877845540296*r**10 + 602404558842323354*r**9*s - 177204173227803691*r**9 - 280654632928084506*r**8*s - 155505896675409197*r**8 - 107264443770302538*r**7*s + 44683128736215814*r**7 + 53692638412680999*r**6*s + 14749569263350305*r**6 + 8700980160480381*r**5*s - 6414931472287465*r**5 - 6334789087288181*r**4*s - 202738562760073*r**4 + 138164111308676*r**3*s + 398925806271893*r**3 + 337549291889611*r**2*s - 64729947533638*r**2 - 61376538600125*r*s + 3353410635451*r + 3353410637823*s + 1, (-11282952936859085377, -13580362138585056900), 4612, 66.672]
[79, 1, -73771, -2617*r**39 + r**38*s - 40129623*r**38 + 1757048*r**37*s - 3036194779*r**37 + 499584033*r**36*s - 69954520159*r**36 + 21779803070*r**35*s - 1139279051631*r**35 + 446606262127*r**34*s - 16668667144379*r**34 + 7371350989995*r**33*s - 161903871076321*r**33 + 99963912834866*r**32*s - 827640784628035*r**32 + 906387480732948*r**31*s - 1472970011568136*r**31 + 4956839776932043*r**30*s + 4138822912093732*r**30 + 15260429247852229*r**29*s + 22404982283018346*r**29 + 21222737245876732*r**28*s + 25714855293729844*r**28 - 8164305985288220*r**27*s - 29171393263280902*r**27 - 63377336657544218*r**26*s - 76259873286680376*r**26 - 50968729692056209*r**25*s - 7049666057616310*r**25 + 44337012789210513*r**24*s + 71928901027538608*r**24 + 72086846832062448*r**23*s + 26031688194873067*r**23 - 890500023988878*r**22*s - 26004129905081977*r**22 - 32624153848928830*r**21*s - 11048632017502605*r**21 - 10034816543585848*r**20*s - 4500097846676061*r**20 - 434515487310164*r**19*s + 1434592784331729*r**19 + 7202146558186834*r**18*s + 10236270938447357*r**18 + 6890387870885846*r**17*s - 2043689947898711*r**17 - 4910731775210756*r**16*s - 4602840151852447*r**16 - 3084584517337116*r**15*s + 1259633520055404*r**15 + 1670528040150609*r**14*s + 545425919324014*r**14 + 460266233515074*r**13*s - 51460831240794*r**13 - 66700245833129*r**12*s - 9783710607214*r**12 + 25150746740026*r**11*s + 126671885266688*r**11 + 31187946883607*r**10*s - 113409207733488*r**10 - 157608580640117*r**9*s - 129627159352334*r**9 - 19487304146962*r**8*s + 146142808806724*r**8 + 134970338652680*r**7*s + 17426023311475*r**7 - 24779059104293*r**6*s - 58315833179205*r**6 - 45955301832579*r**5*s + 8420311543217*r**5 + 15065708325904*r**4*s + 9555187189839*r**4 + 6835657794368*r**3*s - 2529147401329*r**3 - 2924620733216*r**2*s - 600575247043*r**2 - 395475666673*r*s + 205101270767*r + 205101268991*s + 1, (44214506952598475, 27312012631099), 4612, 68.608]
[59, 1, -73867, r**30 + 1705629*r**29 + 88*r**28*s + 135150582*r**28 - 24649513*r**27*s + 950982132*r**27 - 749938108*r**26*s - 4469122348*r**26 - 3657349472*r**25*s - 21955644282*r**25 + 11802360923*r**24*s + 60429937451*r**24 + 68551032712*r**23*s + 188644919341*r**23 - 67707401313*r**22*s - 335717297122*r**22 - 510071954563*r**21*s - 970936710547*r**21 - 4074210614*r**20*s + 880684880288*r**20 + 1945799295331*r**19*s + 3253571715584*r**19 + 1140720660927*r**18*s - 966970797348*r**18 - 4319026745576*r**17*s - 7149112315370*r**17 - 4626021419436*r**16*s - 923942242178*r**16 + 5444182112464*r**15*s + 10382010661671*r**15 + 9368603828471*r**14*s + 4573776296590*r**14 - 3076444041809*r**13*s - 9751191040085*r**13 - 11321097109548*r**12*s - 7080386081758*r**12 - 1289146671731*r**11*s + 5539673475860*r**11 + 8308228778829*r**10*s + 5996469313958*r**10 + 3427464185588*r**9*s - 1530051438912*r**9 - 3467001835868*r**8*s - 2961412628738*r**8 - 2392953207694*r**7*s + 11201529761*r**7 + 710553573757*r**6*s + 847809259831*r**6 + 809679841801*r**5*s + 81495500234*r**5 - 44535658030*r**4*s - 132425678550*r**4 - 135309493730*r**3*s - 12184281226*r**3 - 2887828799*r**2*s + 9292434786*r**2 + 9290724370*r*s - 1044*r - s + 1, (-169214732427, -4152557079723), 4661, 71.183]
[53, 1, -74203, r**27 + 1793731*r**26 - 2197*r**25*s + 154298933*r**25 - 26386058*r**24*s + 2282805846*r**24 - 979595937*r**23*s + 12406517629*r**23 - 12058295058*r**22*s + 11768707659*r**22 - 68102232828*r**21*s - 106301650606*r**21 - 170816006760*r**20*s - 331385485030*r**20 - 54292915647*r**19*s + 67553671693*r**19 + 647159404186*r**18*s + 1762893685091*r**18 + 729773528280*r**17*s + 1342985059218*r**17 - 3108126716664*r**16*s - 6113279306702*r**16 - 8465551414493*r**15*s - 10189656207389*r**15 - 2384848222080*r**14*s + 4723738392665*r**14 + 14184319958316*r**13*s + 17880688627880*r**13 + 13736881745636*r**12*s + 2921971170138*r**12 - 7068389845839*r**11*s - 12951592626337*r**11 - 13620965352240*r**10*s - 5272029534651*r**10 - 658303085700*r**9*s + 4385595916498*r**9 + 5757442168146*r**8*s + 2646202563814*r**8 + 1660293821655*r**7*s - 634920551713*r**7 - 1123890686116*r**6*s - 627996413147*r**6 - 556602324792*r**5*s - 859742886*r**5 + 71911478154*r**4*s + 72569073014*r**4 + 77478913037*r**3*s + 9592483264*r**3 + 5615244006*r**2*s - 3272391396*r**2 - 3979001855*r*s - 706609153*r - 706609152*s, (7860872590051, -6186393032474), 4676, 67.328]
[97, 1, -74843, r**49 + 1941774*r**48 - 2010*r**47*s + 1003521984*r**47 - 64924656*r**46*s + 150624158407*r**46 - 15020176877*r**45*s + 7721881447809*r**45 - 1506021329358*r**44*s + 153218160530356*r**44 - 53575015007903*r**43*s + 1440820007593604*r**43 - 884481121815549*r**42*s + 6028285409749974*r**42 - 7808007843582013*r**41*s - 767620569006777*r**41 - 36597593302640666*r**40*s - 102940609143156298*r**40 - 61977131147741565*r**39*s - 288535827559539749*r**39 + 204743702203938253*r**38*s + 372632670313567814*r**38 + 1143515385055572491*r**37*s + 2905714504196343188*r**37 + 891585834312127504*r**36*s + 1462040841450009470*r**36 - 5634830206461142492*r**35*s - 14318055929558960818*r**35 - 12012132616507547742*r**34*s - 18310218403486056991*r**34 + 13159264591881003542*r**33*s + 48124940811764355882*r**33 + 56342569176267424203*r**32*s + 81591958022235512647*r**32 - 16790458012479666053*r**31*s - 138123559730497210098*r**31 - 172063391411928688071*r**30*s - 215994809471734410564*r**30 + 26297352062467608110*r**29*s + 358390951643490592324*r**29 + 390195099690162599995*r**28*s + 349059283169294165417*r**28 - 113235699955853434283*r**27*s - 754739413243386239775*r**27 - 659111246814776107737*r**26*s - 267601364870863948276*r**26 + 369435767026129074482*r**25*s + 1146969629377721309231*r**25 + 787227232213223707385*r**24*s - 128325243636569244887*r**24 - 715077947809734653926*r**23*s - 1174995519223194136208*r**23 - 618804552146189224960*r**22*s + 523620555587748564829*r**22 + 865669374870294186867*r**21*s + 805596450232570334945*r**21 + 299465835573176764404*r**20*s - 566753604337797150082*r**20 - 701159647917308314157*r**19*s - 412922637689284522532*r**19 - 91841314222410649919*r**18*s + 376663269367373524850*r**18 + 425227772895197012955*r**17*s + 193549721246676733619*r**17 + 22479936650455924240*r**16*s - 206980801244986487460*r**16 - 219514413292914405247*r**15*s - 75967829222728769063*r**15 + 2816758251033098879*r**14*s + 98760272747994694410*r**14 + 95868166995080304035*r**13*s + 18558038123315335994*r**13 - 9076480862879332210*r**12*s - 34930464050049804652*r**12 - 32822159860465702348*r**11*s - 4652198884650169462*r**11 + 3726924362943815222*r**10*s + 10414620359028026931*r**10 + 10196277854355794828*r**9*s + 2033089050750688876*r**9 - 809554323843975769*r**8*s - 3621047223348132337*r**8 - 3288423498580889239*r**7*s - 144868720222082150*r**7 + 544173845467769451*r**6*s + 929098505327876276*r**6 + 716605767811416732*r**5*s - 189078656886307142*r**5 - 240998360157420825*r**4*s - 80425297196160499*r**4 - 47770610162918273*r**3*s + 36803778458534515*r**3 + 32654687160095733*r**2*s - 4149091287754212*r**2 - 4149091285862648*r*s + 2298*r + s - 1, (639025249982467428243, -728550215603265759820), 4565, 69.743]
[37, 1, -76243, r**19 + 2148269*r**18 - 206*r**17*s + 121665185*r**17 - 25265946*r**16*s + 944617765*r**16 - 667345392*r**15*s + 65955180*r**15 - 4403841930*r**14*s - 8377455849*r**14 - 7979755838*r**13*s - 6499662036*r**13 + 2078473461*r**12*s - 12082570977*r**12 + 19548762338*r**11*s + 33961113244*r**11 + 79920915448*r**10*s + 220307661384*r**10 + 14457757332*r**9*s - 229501535974*r**9 - 411237190730*r**8*s - 576054771176*r**8 - 133177238728*r**7*s + 499252152863*r**7 + 696613504474*r**6*s + 550634403165*r**6 + 170712304556*r**5*s - 410045170117*r**5 - 495712280078*r**4*s - 218329663621*r**4 - 82086009076*r**3*s + 139886101202*r**3 + 153248226964*r**2*s + 30363324121*r**2 + 13357298870*r*s - 17008161972*r - 17008164863*s - 1, (516827480967, -189131715351), 4715, 65.489]
[61, 1, -76963, r**31 + 2335980*r**30 - 2413*r**29*s + 256491083*r**29 - 38305949*r**28*s + 3961829867*r**28 - 1694726870*r**27*s + 13313236394*r**27 - 19474853035*r**26*s - 6046265658*r**26 - 78640288279*r**25*s + 440302247856*r**25 - 242900890648*r**24*s + 4715852032005*r**24 - 3032839193628*r**23*s + 16352958306433*r**23 - 24880252183744*r**22*s + 17271223829009*r**22 - 110630271606332*r**21*s - 66766114605987*r**21 - 307003058509152*r**20*s - 342456195236163*r**20 - 518970596149172*r**19*s - 655296098964589*r**19 - 311452435834224*r**18*s - 358017183957311*r**18 + 769260580834922*r**17*s + 902934273375955*r**17 + 2258101157982646*r**16*s + 2576067444706259*r**16 + 2573551790104256*r**15*s + 2756435570360373*r**15 - 339535595482582*r**14*s - 1975392362450787*r**14 - 5860710306663954*r**13*s - 7757791830010667*r**13 - 5995963434260312*r**12*s - 2451447577746417*r**12 + 3699075829817076*r**11*s + 8257773305726459*r**11 + 9066747932101960*r**10*s + 5075864698994827*r**10 + 418935905935052*r**9*s - 4889863338318489*r**9 - 6389610838955784*r**8*s - 3699668823229881*r**8 - 1648038527770276*r**7*s + 1824680217267624*r**7 + 2602782896135520*r**6*s + 1417120908382847*r**6 + 860318276834219*r**5*s - 463520369286618*r**5 - 652178513186081*r**4*s - 291544734336538*r**4 - 199724743123194*r**3*s + 80753414047261*r**3 + 99330745316201*r**2*s + 26088083016153*r**2 + 18577328970241*r*s - 7510754045953*r - 7510754045952*s, (2387977462275432, -3375156662758393), 4653, 59.990]
[67, 1, -78259, 936*r**33 + r**32*s - 69655176*r**32 + 2571606*r**31*s - 7957076728*r**31 + 1027755775*r**30*s - 261619841993*r**30 + 66123429920*r**29*s - 3529777974274*r**29 + 1633143150047*r**28*s - 20752937077253*r**28 + 19093291210233*r**27*s - 42888747947534*r**27 + 116659996999554*r**26*s + 81128179472686*r**26 + 385341342298762*r**25*s + 585952090750810*r**25 + 593821475728692*r**24*s + 1000568189246712*r**24 - 233044794252454*r**23*s - 409080355532306*r**23 - 2716032084869333*r**22*s - 3947478965720557*r**22 - 4179525872207357*r**21*s - 4343653247607488*r**21 + 356015244098270*r**20*s + 3374365847146521*r**20 + 8624907327926879*r**19*s + 10435975832681224*r**19 + 8153957040682124*r**18*s + 3363729243302769*r**18 - 4398299562206770*r**17*s - 9356368162654594*r**17 - 11769688051017949*r**16*s - 7896048004605757*r**16 - 3111300607242862*r**15*s + 3244650743065230*r**15 + 6732638270319937*r**14*s + 5695532871570719*r**14 + 4574538255881337*r**13*s + 279740800489088*r**13 - 1403701272907510*r**12*s - 1926063126365111*r**12 - 2047229704562675*r**11*s - 519064143177808*r**11 - 176940782546434*r**10*s + 269041461798529*r**10 + 376182362437214*r**9*s + 139562457554438*r**9 + 126040127686560*r**8*s + 7300938902223*r**8 - 12079015547966*r**7*s - 17876442203442*r**7 - 21579275620146*r**6*s - 6137470710580*r**6 - 3791668188589*r**5*s + 2223375058802*r**5 + 2566707549293*r**4*s + 532855879266*r**4 + 380168291260*r**3*s - 115382966242*r**3 - 120736922794*r**2*s + 26783704839*r**2 - 5390699218*r*s - 32176960812*r - 32176963583*s - 1, (3688398580800822, -8155906010309098), 4636, 67.688]
[53, 1, -79579, 106*r**26 + r**25*s - 84739232*r**25 + 2938622*r**24*s - 10549782527*r**24 + 1309381431*r**23*s - 346933831418*r**23 + 88367701100*r**22*s - 4080009624187*r**22 + 2107192286948*r**21*s - 13129531232297*r**21 + 20766910379719*r**20*s + 46269138072796*r**20 + 76807720547423*r**19*s + 268696882786122*r**19 - 20502591281562*r**18*s - 78061305201837*r**18 - 722985856236256*r**17*s - 1666439205702181*r**17 - 929995874361057*r**16*s - 699732083227620*r**16 + 2044975530905069*r**15*s + 4661193726250012*r**15 + 4436156890109442*r**14*s + 3414229415638991*r**14 - 1590092693620902*r**13*s - 6352664066587705*r**13 - 7860348562313755*r**12*s - 5913858150421468*r**12 - 1315916424165977*r**11*s + 4373333283897252*r**11 + 6705100422749882*r**10*s + 5004927964623893*r**10 + 2844556511559446*r**9*s - 1392581767313985*r**9 - 2839744450412205*r**8*s - 2180947577189262*r**8 - 1756566176022025*r**7*s + 62951812801408*r**7 + 470680016030632*r**6*s + 436515530681335*r**6 + 465519242882834*r**5*s + 88921026931211*r**5 + 50159415488683*r**4*s - 13964104393286*r**4 - 40888099074775*r**3*s - 29049830106402*r**3 - 30566606512940*r**2*s - 5159590488599*r**2 - 1516808948385*r*s + 3642784496287*r + 3642784497663*s + 1, (-776053474368328, 5414482025949777), 4671, 61.914]
[59, 1, -80491, r**30 + 3217201*r**29 - 635*r**28*s + 627245123*r**28 - 72941880*r**27*s + 15379425800*r**27 - 4637070911*r**26*s + 263651145103*r**26 - 100854064938*r**25*s + 1871123738592*r**25 - 1505260354646*r**24*s - 2568377991982*r**24 - 8824444053720*r**23*s - 39293116658891*r**23 - 1936856383116*r**22*s + 2734772556106*r**22 + 101142840205866*r**21*s + 284439926778239*r**21 + 128143518283039*r**20*s + 70380782320543*r**20 - 424144592665068*r**19*s - 995269888670807*r**19 - 749991489889375*r**18*s - 554221278199754*r**18 + 760132932639964*r**17*s + 1958621836289006*r**17 + 2150245084097862*r**16*s + 2008194436011447*r**16 - 246177861530680*r**15*s - 2584293666295212*r**15 - 3763218267015747*r**14*s - 3813896622086362*r**14 - 1040720855544276*r**13*s + 2852608382878282*r**13 + 4320430951568279*r**12*s + 3734660062081159*r**12 + 1353674101667368*r**11*s - 2623964038732243*r**11 - 3219323374543828*r**10*s - 1633083911314876*r**10 - 381163585676086*r**9*s + 1589532649041575*r**9 + 1436096016501213*r**8*s + 31485279434087*r**8 - 302022657747124*r**7*s - 520974204813187*r**7 - 324214077697377*r**6*s + 212228058863711*r**6 + 239702636634228*r**5*s + 74569681850031*r**5 + 21281477493109*r**4*s - 59478576441368*r**4 - 57439635612420*r**3*s - 2111777273074*r**3 + 2038980640614*r**2*s + 4150791672597*r**2 + 4150788491582*r*s - 2368*r - s + 1, (3575763833098405, -7862398058795760), 4655, 66.486]
[71, 1, -82067, r**36 + 3661716*r**35 + 1109*r**34*s + 3223580334*r**34 - 151691996*r**33*s + 519296792982*r**33 - 53138370283*r**32*s + 20237111520469*r**32 - 4786070368014*r**31*s + 230153441941967*r**31 - 120881135488108*r**30*s + 954422605160136*r**30 - 1193919174616566*r**29*s + 840774402248691*r**29 - 5811911936987919*r**28*s - 7573788135300357*r**28 - 14914509943606854*r**27*s - 34117877321703475*r**27 - 8076957478213133*r**26*s - 9819229712669251*r**26 + 69957232453815540*r**25*s + 192565622940446197*r**25 + 119862755226677605*r**24*s + 94636833006224937*r**24 - 231442354172752326*r**23*s - 715417624161429476*r**23 - 451615318369440819*r**22*s - 121490292142021847*r**22 + 725666550836704672*r**21*s + 1841131288786783286*r**21 + 1060488078575515150*r**20*s - 259705617222020589*r**20 - 1687149971290053060*r**19*s - 3101655938012317243*r**19 - 1625457866150064383*r**18*s + 1104080241438742802*r**18 + 2604432357229349178*r**17*s + 3333038066188052877*r**17 + 1524087897321778944*r**16*s - 1803002957979287110*r**16 - 2727863186354540830*r**15*s - 2258688757000012376*r**15 - 782446903897591667*r**14*s + 1709684748415597989*r**14 + 1967680331093328548*r**13*s + 896527637773533194*r**13 + 111254777170531730*r**12*s - 977131538183492754*r**12 - 949327906147172432*r**11*s - 166768810847532659*r**11 + 81760059501815084*r**10*s + 303964131318446416*r**10 + 285977824253944334*r**9*s + 29864332486982775*r**9 - 20423327647430285*r**8*s - 52037095361973423*r**8 - 63297563524349668*r**7*s - 27820343960013271*r**7 - 10847735148910535*r**6*s + 18590587504926637*r**6 + 20401871167964110*r**5*s + 5115340994588643*r**5 + 599659241554053*r**4*s - 5727548556142268*r**4 - 4388671306195058*r**3*s + 1465906182212328*r**3 + 1338878579230382*r**2*s - 127027706547323*r**2 - 127027710350054*r*s - 3356*r - s + 1, (-1690075376023605580, -99878091497139588), 4622, 73.608]
[71, 1, -82339, -3896*r**35 + r**34*s - 30315892*r**34 + 3839788*r**33*s - 275759298*r**33 + 197217000*r**32*s - 4913804795*r**32 + 1181536716*r**31*s - 158538866454*r**31 + 51836746852*r**30*s + 55286634864*r**30 + 660679778863*r**29*s + 1637673409146*r**29 + 236595343669*r**28*s - 41843857370187*r**28 + 6611608534733*r**27*s - 54470599676854*r**27 + 165956510467802*r**26*s + 736103008040220*r**26 + 314873002146936*r**25*s + 803761326878218*r**25 - 1510981558615643*r**24*s - 4317741611505093*r**24 - 3980070735727579*r**23*s - 5390751348578148*r**23 + 2900328263474111*r**22*s + 6029424165256702*r**22 + 16326238855345348*r**21*s + 22204055206091066*r**21 + 19185785031977234*r**20*s + 41455567160764462*r**20 - 19527062024637989*r**19*s - 62541428927037996*r**19 - 127578781604311361*r**18*s - 230291094016204830*r**18 - 60145625012407632*r**17*s + 115985647080997558*r**17 + 343753818366361454*r**16*s + 553326032931798058*r**16 + 275391189907216931*r**15*s - 131303316087425592*r**15 - 526923413510137619*r**14*s - 787928251662119170*r**14 - 501705448920555992*r**13*s + 86164051326568266*r**13 + 502713831038869528*r**12*s + 717898190899646306*r**12 + 524118633756211801*r**11*s - 34743734672957304*r**11 - 310021810453369806*r**10*s - 421786855413022886*r**10 - 333895467994653134*r**9*s + 14182647168234332*r**9 + 124745891989721908*r**8*s + 152851680978221513*r**8 + 127156354815185927*r**7*s - 7230724116154994*r**7 - 31410981271813553*r**6*s - 30016118875092494*r**6 - 26142585760548493*r**5*s + 1891568167086084*r**5 + 3921726060041883*r**4*s + 2005845536032029*r**4 + 2049953347443134*r**3*s + 63910489657658*r**3 + 116651378501691*r**2*s + 125285444046026*r**2 + 52740795878018*r*s - 72544652036736*r - 72544652034047*s - 1, (65063549268613178, -695239330689092060), 4621, 64.805]
[97, 1, -82571, r**49 + 3872495*r**48 - 2980*r**47*s + 408768743*r**47 + 9710531*r**46*s + 6470144349*r**46 - 6571789087*r**45*s + 6596421394660*r**45 - 465033076819*r**44*s - 49839972963211*r**44 - 34215873530354*r**43*s + 428010345004362*r**43 + 379418336134886*r**42*s + 26571480601989415*r**42 - 8244042717605114*r**41*s - 131902859670926947*r**41 - 76385019687206450*r**40*s - 447917345651220036*r**40 + 434794552316563680*r**39*s + 4343226643997237463*r**39 + 893928978039667324*r**38*s + 278800589489974533*r**38 - 11276577834156547344*r**37*s - 62662713766616508326*r**37 - 4575626839971073920*r**36*s + 61524054198489417472*r**36 + 146585169855073986304*r**35*s + 630314980176934021807*r**35 - 58969871105241565055*r**34*s - 853234497633401092026*r**34 - 1553209417589324399955*r**33*s - 5065129664219698510718*r**33 + 462081646498545587891*r**32*s + 5522789904909100763246*r**32 + 12248299492394363560200*r**31*s + 31456929623639215783503*r**31 + 3144094800503372846981*r**30*s - 17742010030341132598507*r**30 - 64009570591583258773181*r**29*s - 141776815592531443085020*r**29 - 52250029918011633365189*r**28*s + 10054451226801109881983*r**28 + 211343583838860643358798*r**27*s + 448035610464360295747424*r**27 + 285741548353233913731272*r**26*s + 140054879801213222218829*r**26 - 423733907791856100171708*r**25*s - 980947547188069899650679*r**25 - 864472617566850919999744*r**24*s - 588927458856042306513594*r**24 + 459705446935954844807008*r**23*s + 1492703743484452299498517*r**23 + 1630154362232917839785156*r**22*s + 1219586204815389299946403*r**22 - 128168436210259925773696*r**21*s - 1620545903752487502024026*r**21 - 2058673949408259868957500*r**20*s - 1581186488572956692183572*r**20 - 334050325655370770908972*r**19*s + 1310014331978138835114937*r**19 + 1839545645814138376568891*r**18*s + 1390495692613702915182822*r**18 + 529809296926322032849587*r**17*s - 826510786840449332558314*r**17 - 1211965356817235601402175*r**16*s - 858316682303921784807798*r**16 - 405582068877307872039188*r**15*s + 419665624706593830712765*r**15 + 603707923621230244609947*r**14*s + 374755874869380152113563*r**14 + 192972814110634458598657*r**13*s - 170529778484380443771408*r**13 - 228619126183650049382895*r**12*s - 114026993706374929861303*r**12 - 59443485877227172082734*r**11*s + 53232796424078994621500*r**11 + 64798792195282319192176*r**10*s + 23162059577467603541751*r**10 + 11394764083741292920540*r**9*s - 12020318925070481552111*r**9 - 13250772103853974499988*r**8*s - 2838359289055460427472*r**8 - 1131165737494102989404*r**7*s + 1820550806759470820629*r**7 + 1835859613664961719762*r**6*s + 149022180441903606811*r**6 + 428276686350297326*r**5*s - 164285150077552208186*r**5 - 153641214883896356666*r**4*s + 5596624015578364090*r**4 + 11454651674390226292*r**3*s + 6668744131124891763*r**3 + 5858027659447254681*r**2*s - 810716471608233264*r**2 - 810716471612147531*r*s + 1865*r - s + 1, (1292314411776897819228780, 1171297051679058404700682), 4552, 69.091]
[83, 1, -84811, -313*r**41 + r**40*s - 114906966*r**40 + 4771608*r**39*s - 5846171045*r**39 + 1339636876*r**38*s + 37491951725*r**38 + 23408082337*r**37*s + 255896466325*r**37 - 261947998482*r**36*s - 24749474294293*r**36 + 2702700956908*r**35*s - 255892424055301*r**35 + 134846634452952*r**34*s - 1935272563482027*r**34 + 1420697613909159*r**33*s - 13958205450843319*r**33 + 12133351885004752*r**32*s - 44741351610428587*r**32 + 81417198674160609*r**31*s + 6562171353839153*r**31 + 323103867197701406*r**30*s + 334463618284815379*r**30 + 697016839588136566*r**29*s + 758733774544605049*r**29 + 740387313947530868*r**28*s + 910862628469691613*r**28 - 68291251377828429*r**27*s + 476078265843499908*r**27 - 2262005120940260397*r**26*s - 2434832393583447091*r**26 - 5873952599369832226*r**25*s - 8044975529532326425*r**25 - 6135174924324506241*r**24*s - 6632849781843897398*r**24 + 5424220183428332616*r**23*s + 11879581924593130501*r**23 + 22542640388009937336*r**22*s + 27500747595605181517*r**22 + 15676313238631342270*r**21*s + 3040497121022177157*r**21 - 23309513127446330472*r**20*s - 39293428760909060615*r**20 - 41090858961887925582*r**19*s - 27030577685534556039*r**19 + 1817459512606712988*r**18*s + 29451999688853547161*r**18 + 44133883758157837716*r**17*s + 36339516728245436556*r**17 + 17997444113247815801*r**16*s - 11673787846155944693*r**16 - 27173148413903707250*r**15*s - 26703523320256368734*r**15 - 19534328239823527030*r**14*s + 1473739772668366282*r**14 + 10267440494699851301*r**13*s + 12441230460119388750*r**13 + 10740498455715846700*r**12*s + 711927722017369214*r**12 - 2376315789758516596*r**11*s - 3845289953322285036*r**11 - 3611704616269912104*r**10*s - 367574206729560166*r**10 + 329152931636441867*r**9*s + 801168179768716414*r**9 + 780746076368619392*r**8*s + 71491619934097542*r**8 - 30455306341223427*r**7*s - 112762300983582182*r**7 - 110273136336560210*r**6*s - 6339825195175584*r**6 + 3325441693546550*r**5*s + 10538370309288672*r**5 + 10185406689367978*r**4*s + 184598822581106*r**4 - 389811770810569*r**3*s - 611260067057933*r**3 - 591839654657745*r**2*s + 1991106633832*r**2 + 19420457734348*r*s + 17429355818802*r + 17429355823103*s + 1, (15427670053022000274, -4425792000860351739), 4586, 63.000]
[71, 1, -86131, r**36 + 5435949*r**35 - 4610*r**34*s + 683989567*r**34 - 86673641*r**33*s + 12095452452*r**33 - 4877218602*r**32*s - 25273249247*r**32 - 49997216759*r**31*s - 99523560089*r**31 + 76575540020*r**30*s + 5022154845470*r**30 - 965132727566*r**29*s - 1383954798633*r**29 - 17787438886339*r**28*s - 73046660350639*r**28 - 12228680357458*r**27*s + 19143705676009*r**27 + 155794847436065*r**26*s + 393300308004837*r**26 + 163242340961458*r**25*s - 6979219214954*r**25 - 556978983712356*r**24*s - 1165256467669444*r**24 - 783096683149426*r**23*s - 307524393388750*r**23 + 949001789892131*r**22*s + 2064088918195951*r**22 + 1895677071875309*r**21*s + 1110749331880709*r**21 - 658578854333730*r**20*s - 2233586677490934*r**20 - 2710605194801886*r**19*s - 1944618439001080*r**19 - 452296814170315*r**18*s + 1219571291496731*r**18 + 2276420847120005*r**17*s + 2017756185827693*r**17 + 1492685200772410*r**16*s + 252724111025872*r**16 - 791316260605322*r**15*s - 1210959960002194*r**15 - 1549977233255731*r**14*s - 1040043892051153*r**14 - 469397349939945*r**13*s + 292664029126837*r**13 + 848909205631062*r**12*s + 889654186633741*r**12 + 746663653880104*r**11*s + 123864478087495*r**11 - 216896766778483*r**10*s - 417242744495176*r**10 - 434278607275818*r**9*s - 130960172991103*r**9 - 13927183227042*r**8*s + 117414945226271*r**8 + 140542587856699*r**7*s + 49380846893239*r**7 + 26238105073013*r**6*s - 19390112786163*r**6 - 26095431548925*r**5*s - 9797696209274*r**5 - 7380896958805*r**4*s + 1698694315657*r**4 + 2560554513714*r**3*s + 1005385738351*r**3 + 903839133392*r**2*s - 59563568846*r**2 - 101551964159*r*s - 41988390913*r - 41988390912*s, (790218927170509, -1424000419727530), 4617, 72.793]
[67, 1, -86539, r**34 + 5647861*r**33 - 2466*r**32*s + 2824135442*r**32 - 190363602*r**31*s + 191321450819*r**31 - 32512721863*r**30*s + 3569823581346*r**30 - 1335303356134*r**29*s + 15032275492729*r**29 - 18278929522637*r**28*s - 80259181249155*r**28 - 70296903550970*r**27*s - 391988303283749*r**27 + 189237188451037*r**26*s + 1003892277378223*r**26 + 1213111296766717*r**25*s + 3505644089079524*r**25 - 1134471246530404*r**24*s - 5943575707538619*r**24 - 9189884102657053*r**23*s - 13337770046537015*r**23 - 1618926500988126*r**22*s + 13137046855137856*r**22 + 19833826951203610*r**21*s + 21672655172263023*r**21 + 5343800170180088*r**20*s - 13007528769030385*r**20 - 28101868116935327*r**19*s - 36394064527798325*r**19 - 20378628161073844*r**18*s - 1206748127478816*r**18 + 34047300487433152*r**17*s + 63119733684390347*r**17 + 50288731778135946*r**16*s + 14914963906144923*r**16 - 29176251820924253*r**15*s - 65652529304994473*r**15 - 60566998761975980*r**14*s - 20810945747602616*r**14 + 14065871881786432*r**13*s + 48386957044483589*r**13 + 45808978775841868*r**12*s + 12513727854541497*r**12 - 9995056828754105*r**11*s - 35252855747034889*r**11 - 25748047775736018*r**10*s + 6148222193228137*r**10 + 16580334193694804*r**9*s + 20842064682636308*r**9 + 9536157368704114*r**8*s - 12906707758258675*r**8 - 15253076406802261*r**7*s - 7333512591134862*r**7 - 1295598822871525*r**6*s + 7395256838756376*r**6 + 7159019761911156*r**5*s + 1007785109061732*r**5 - 584620373826949*r**4*s - 1982595035577642*r**4 - 1715321144754335*r**3*s + 144358351286206*r**3 + 309079454218639*r**2*s + 206526641063539*r**2 + 164721097359361*r*s - 41805543702529*r - 41805543702528*s, (-14028581162102924, 24241891505740410), 4627, 69.484]
[89, 1, -87107, r**45 + 6028133*r**44 - 4876*r**43*s + 2981572100*r**43 - 214090575*r**42*s + 645608092677*r**42 - 46127128063*r**41*s + 60348580181674*r**41 - 8522364670066*r**40*s + 1733689075279893*r**40 - 478142391856318*r**39*s + 21399281546123411*r**39 - 10541837996064395*r**38*s + 128719149569891461*r**38 - 117194638668671695*r**37*s + 311379492857526601*r**37 - 733572877791843820*r**36*s - 559083093052712067*r**36 - 2549987641135974988*r**35*s - 5197911798518946377*r**35 - 3466822945473432957*r**34*s - 8543109922084797912*r**34 + 7052447192271501675*r**33*s + 14269787328765560419*r**33 + 33113472160878105245*r**32*s + 58135239313507908108*r**32 + 25084565932189332941*r**31*s + 13008065525267837133*r**31 - 79645744974340836167*r**30*s - 156000828744269670373*r**30 - 154458066017206670251*r**29*s - 147549612533419519194*r**29 + 47893158639487123400*r**28*s + 213151635778489511562*r**28 + 338760515474958788684*r**27*s + 372066608868435258834*r**27 + 150304951899802685994*r**26*s - 105024260850097415931*r**26 - 393958578836581825842*r**25*s - 522162156106321584745*r**25 - 417132581136514344745*r**24*s - 144049895062686998280*r**24 + 212051048158676306331*r**23*s + 460427114122747975448*r**23 + 531565611312598303377*r**22*s + 344410128410113914198*r**22 + 61602938314825887429*r**21*s - 257153233150321816287*r**21 - 423073753254004222855*r**20*s - 360521684511450306341*r**20 - 205356408728224827247*r**19*s + 86358078978315239984*r**19 + 230387322721241992382*r**18*s + 241621908725341841281*r**18 + 177696640189956176234*r**17*s - 17764008290278275472*r**17 - 93271824670772770563*r**16*s - 112141385562480355505*r**16 - 89147121962006522691*r**15*s + 6481208246569852345*r**15 + 31933172353113819452*r**14*s + 36286112007986445885*r**14 + 28350136787419771204*r**13*s - 4761705474797977151*r**13 - 10120776926849165311*r**12*s - 7915096090870820485*r**12 - 5587811940208770579*r**11*s + 2118153874484456785*r**11 + 2735112396674799872*r**10*s + 1074499627759457618*r**10 + 587282844029494164*r**9*s - 524765499889930469*r**9 - 540015352025461866*r**8*s - 72241374452361948*r**8 - 6434749391564630*r**7*s + 75427833091152479*r**7 + 70170753749119404*r**6*s - 677865671300497*r**6 - 6103275126231996*r**5*s - 6304862524696160*r**5 - 5646710511696807*r**4*s + 430825175970114*r**4 + 691628232399153*r**3*s + 294281252613442*r**3 + 266803365051193*r**2*s - 21477717965623*r**2 - 27477893447679*r*s - 6000175480833*r - 6000175480832*s, (582506399191069270475, -31668499035855086313), 4567, 68.355]
[59, 1, -87211, r**30 + 5877449*r**29 + 2599*r**28*s + 442700297*r**28 - 85383986*r**27*s - 5129616991*r**27 - 1645433019*r**26*s - 144728443250*r**26 + 46447953403*r**25*s + 1324126325228*r**25 + 456331379768*r**24*s + 28963752684390*r**24 - 9069492156643*r**23*s + 135263381369765*r**23 - 139862127319463*r**22*s + 99127333972594*r**22 - 745918453956042*r**21*s - 935928018283681*r**21 - 1851140205672130*r**20*s - 2762769193329762*r**20 - 1477275992612473*r**19*s - 1396872137607419*r**19 + 3121869475884311*r**18*s + 5561228186640832*r**18 + 8244375334416332*r**17*s + 8874778800556269*r**17 + 3678731085228910*r**16*s - 1324101869385492*r**16 - 9362401015943223*r**15*s - 12700908596185689*r**15 - 12361965540944849*r**14*s - 6506797690079366*r**14 + 1157205718765908*r**13*s + 7569082467942651*r**13 + 11186817515601126*r**12*s + 8010383042247930*r**12 + 4850490530708549*r**11*s - 1264724020967573*r**11 - 4243343257032487*r**10*s - 4129981665068338*r**10 - 3790324287974488*r**9*s - 643520176428551*r**9 + 409797585765200*r**8*s + 1101421645706634*r**8 + 1246134408564811*r**7*s + 356781926610371*r**7 + 169991185023147*r**6*s - 156916746755537*r**6 - 207112221899278*r**5*s - 71315187798806*r**5 - 55039803093479*r**4*s + 11184695415835*r**4 + 17070151860907*r**3*s + 6680090487568*r**3 + 6131149263582*r**2*s - 303272465120*r**2 - 548935335937*r*s - 245662875647*r - 245662875648*s, (-5619617337081730, 14673812062743939), 4648, 64.422]
[61, 1, -87643, r**31 + 6212521*r**30 - 2801*r**29*s + 1653562787*r**29 - 155618561*r**28*s + 58742084950*r**28 - 14683465867*r**27*s + 561162534116*r**27 - 339568155554*r**26*s + 823076648787*r**26 - 2738730160526*r**25*s - 8087796040331*r**25 - 6750637792350*r**24*s - 23640955870350*r**24 + 12379300701979*r**23*s + 24139936603778*r**23 + 81921234191720*r**22*s + 172860930706964*r**22 + 82578287865736*r**21*s + 179230244497437*r**21 - 275962584003693*r**20*s - 490514797124423*r**20 - 935281802323923*r**19*s - 1487558270572894*r**19 - 579712279229122*r**18*s - 109535141894368*r**18 + 2050878848913616*r**17*s + 3713888702217921*r**17 + 3486508351743791*r**16*s + 2480642096320807*r**16 - 1111668648476175*r**15*s - 4309008070016794*r**15 - 5633681924776352*r**14*s - 4336349012731178*r**14 - 1462529817072208*r**13*s + 2268779957779347*r**13 + 4222606813168931*r**12*s + 3587135731030441*r**12 + 2583025521651623*r**11*s - 53512912322768*r**11 - 1373013705335486*r**10*s - 1678386166068302*r**10 - 1733461607547850*r**9*s - 577973580980127*r**9 - 67792558419405*r**8*s + 469236340711457*r**8 + 640749657925509*r**7*s + 321332715412095*r**7 + 204204038331628*r**6*s - 77184966625491*r**6 - 138516940792721*r**5*s - 84195876285734*r**5 - 69263721435624*r**4*s + 6310102261453*r**4 + 16413005472748*r**3*s + 11584494689960*r**3 + 10795214889580*r**2*s - 96767608819*r**2 - 789331114692*r*s - 692569644346*r - 692569645055*s - 1, (-4407892754800537, -276716278180940), 4642, 63.842]
[79, 1, -88651, -4571*r**39 + r**38*s - 160014176*r**38 + 6838140*r**37*s - 15341235508*r**37 + 2169001042*r**36*s - 473920237272*r**36 + 122034918171*r**35*s - 10273407224784*r**35 + 3256595495982*r**34*s - 178802369294423*r**34 + 69339507342702*r**33*s - 1643801407647072*r**33 + 1046897352047092*r**32*s - 6383936289385528*r**32 + 8874824941000478*r**31*s - 2758122714124600*r**31 + 40503772382358552*r**30*s + 56625458766642220*r**30 + 93283448338127317*r**29*s + 188094977817995963*r**29 + 37418335715073263*r**28*s + 127387968574440769*r**28 - 403395411497339291*r**27*s - 761001086900415525*r**27 - 1039399061528115679*r**26*s - 1719671737725531681*r**26 - 77047665433275832*r**25*s + 1137506275652705468*r**25 + 3383326672253753906*r**24*s + 5596357977642803366*r**24 + 2933419754944556631*r**23*s - 461235935899766622*r**23 - 5496938201937884940*r**22*s - 9493182595694714833*r**22 - 6834428529361746011*r**21*s - 710520737595874893*r**21 + 5256593552731611683*r**20*s + 9492534215768123651*r**20 + 7902397122552326553*r**19*s + 1307943220958460264*r**19 - 2934426831043049326*r**18*s - 5867769860585703803*r**18 - 5420120935097255289*r**17*s - 1089493885939563697*r**17 + 822026839889434531*r**16*s + 2335643711093540045*r**16 + 2325196710234459139*r**15*s + 469811136172973241*r**15 - 70678856090796577*r**14*s - 611731018276468341*r**14 - 607622182226363923*r**13*s - 63672082444513845*r**13 + 16377845139625101*r**12*s + 95046756492996887*r**12 + 79499255779731910*r**11*s - 16966767758937072*r**11 - 18575937071865644*r**10*s - 4874776107917220*r**10 - 801331392928851*r**9*s + 4797811424587059*r**9 + 4308380206551163*r**8*s - 268143724955431*r**8 - 385789181080639*r**7*s + 15700125841522*r**7 - 114778271230900*r**6*s - 139015910240189*r**6 - 159867922539420*r**5*s - 49967362397380*r**5 - 9579669376640*r**4*s + 51473264757654*r**4 + 40113819234512*r**3*s - 11635064442391*r**3 - 11178275251339*r**2*s + 637895048234*r**2 + 456736107471*r*s - 181165616077*r - 181165621247*s - 1, (-2280077999990357975, -5304712324184361488), 4592, 66.894]
[71, 1, -88843, r**36 + 6962825*r**35 - 4952*r**34*s + 2096843264*r**34 - 183226727*r**33*s + 94822760723*r**33 - 20158160332*r**32*s + 1444605033950*r**32 - 613043554423*r**31*s + 7639462959184*r**31 - 7660647939078*r**30*s - 7782758101822*r**30 - 39891704727430*r**29*s - 167854608009609*r**29 - 28408748504615*r**28*s - 147126690379483*r**28 + 438774956110221*r**27*s + 1412112976167003*r**27 + 959250009701618*r**26*s + 1651686613427929*r**26 - 1938451572742233*r**25*s - 6534501946950583*r**25 - 6069017152095156*r**24*s - 7259104922897924*r**24 + 4528697249828011*r**23*s + 18390448267461473*r**23 + 19295592387339559*r**22*s + 17816937784303931*r**22 - 5777864259498851*r**21*s - 33177700876757995*r**21 - 36667457639948701*r**20*s - 27239403551774049*r**20 + 3509156011770477*r**19*s + 40047633342807483*r**19 + 44943533788278023*r**18*s + 26954317069243551*r**18 + 10430876048811*r**17*s - 33118528421710671*r**17 - 36881235942577331*r**16*s - 17482122508402231*r**16 - 1426791433275159*r**15*s + 18908211652503801*r**15 + 20586636688929563*r**14*s + 7366804578407513*r**14 + 898855980636829*r**13*s - 7382730587541503*r**13 - 7784666007686569*r**12*s - 1930964383489552*r**12 - 231749517466063*r**11*s + 1886803658556578*r**11 + 1930296299199925*r**10*s + 295135162481945*r**10 + 25194149516374*r**9*s - 287630873499916*r**9 - 291530804497147*r**8*s - 26209204692761*r**8 - 4961241473498*r**7*s + 19658739527753*r**7 + 22058154153883*r**6*s + 3244707307123*r**6 + 2961071797183*r**5*s + 325785860748*r**5 - 323679897962*r**4*s - 694245950338*r**4 - 700032991554*r**3*s - 58156765488*r**3 + 1889547671*r**2*s + 68280635178*r**2 + 60133737056*r*s - 8153727582*r - 8153726975*s - 1, (11456469900694793, 16299961376978400), 4614, 65.211]
[41, 1, -90907, r**21 + 8222370*r**20 - 5715*r**19*s + 129115*r**19 - 41158666*r**18*s - 177004243*r**18 + 54720423*r**17*s + 3728371991*r**17 - 546511660*r**16*s - 520452567*r**16 - 12312829972*r**15*s - 28692047933*r**15 - 15999542089*r**14*s + 11171415312*r**14 + 24515793080*r**13*s + 41629989368*r**13 + 172998022*r**12*s - 77994022222*r**12 - 57811614543*r**11*s - 8399947347*r**11 + 59922478431*r**10*s + 148235616069*r**10 + 69722205675*r**9*s - 77903015482*r**9 - 134589468579*r**8*s - 145193674539*r**8 - 47192684280*r**7*s + 105919093874*r**7 + 140423938009*r**6*s + 87806128780*r**6 + 36811257876*r**5*s - 45913626416*r**5 - 63123026975*r**4*s - 29726761026*r**4 - 20412492779*r**3*s + 5888205770*r**3 + 9514327744*r**2*s + 3685749285*r**2 + 3677525311*r*s + 3919*r - s + 1, (103798578396, -55566681306), 4694, 70.974]
[41, 1, -91243, -4606*r**20 + r**19*s - 116783654*r**19 + 8516603*r**18*s - 3436858878*r**18 + 992924146*r**17*s - 22869049854*r**17 + 18217995813*r**16*s - 17148861888*r**16 + 115388255961*r**15*s + 242166200779*r**15 + 260338325743*r**14*s + 538786071965*r**14 - 151854939563*r**13*s - 617423057624*r**13 - 1430617408787*r**12*s - 2240866825614*r**12 - 1029016446586*r**11*s + 537302625023*r**11 + 2341587634208*r**10*s + 3534020694899*r**10 + 2275986477776*r**9*s - 643274398447*r**9 - 2028505986940*r**8*s - 2371543878177*r**8 - 1482103395971*r**7*s + 849181193869*r**7 + 1102245315759*r**6*s + 471909894545*r**6 + 188622030448*r**5*s - 355094429125*r**5 - 290354027629*r**4*s + 55894076753*r**4 + 72123358271*r**3*s + 23687015776*r**3 + 17843101477*r**2*s - 4102695546*r**2 - 5905452971*r*s - 1811202131*r - 1811202047*s - 1, (-2722978159057, -2466266615426), 4694, 66.458]
[67, 1, -91867, r**34 + 8970144*r**33 - 5981*r**32*s + 361883851*r**32 - 89309157*r**31*s + 2323782689*r**31 - 1877944041*r**30*s + 7130006880*r**30 - 12057562140*r**29*s + 123758403196*r**29 - 71008576931*r**28*s + 1047593163227*r**28 - 781493362344*r**27*s + 3029611217164*r**27 - 5695531047424*r**26*s - 3124644835853*r**26 - 21766301169776*r**25*s - 44782312906274*r**25 - 34057286658873*r**24*s - 103199394915975*r**24 + 59248039613937*r**23*s + 66795909807633*r**23 + 381252479959113*r**22*s + 714969848134219*r**22 + 533249897885398*r**21*s + 830625739713226*r**21 - 694091373455994*r**20*s - 1580998705131190*r**20 - 3008976147678855*r**19*s - 4333941469837987*r**19 - 1894395382926043*r**18*s - 154073295817617*r**18 + 5208549204889944*r**17*s + 8907881063323460*r**17 + 8601571644900048*r**16*s + 6206087241933840*r**16 - 2074404479934507*r**15*s - 9327706888094579*r**15 - 13247332990753971*r**14*s - 11501646404434829*r**14 - 4571590721225118*r**13*s + 4901001807938978*r**13 + 10713911495867954*r**12*s + 10749799766811442*r**12 + 7530910847345001*r**11*s - 563940864975327*r**11 - 4783909285836435*r**10*s - 6023908479585542*r**10 - 5381574596870848*r**9*s - 851817350399596*r**9 + 937750173815729*r**8*s + 2081568899067477*r**8 + 2179696500372006*r**7*s + 547471756236404*r**7 + 104906763298906*r**6*s - 426429225774633*r**6 - 506808094189734*r**5*s - 148657535826498*r**5 - 90733396302547*r**4*s + 46581309050143*r**4 + 61954491573933*r**3*s + 19404441134617*r**3 + 16360749080809*r**2*s - 2055633437312*r**2 - 3043809185212*r*s - 988184643522*r - 988184644991*s - 1, (-1495404774869101, 1757293758160123), 4621, 66.388]
[53, 1, -92683, r**27 + 9590530*r**26 - 3991*r**25*s + 75043753*r**25 - 54601300*r**24*s + 345360087*r**24 - 334151454*r**23*s + 5781888202*r**23 - 3258331157*r**22*s + 17851547393*r**22 - 28858706542*r**21*s + 23114933613*r**21 - 125911277148*r**20*s - 139061996756*r**20 - 348118526249*r**19*s - 598796430022*r**19 - 331838641974*r**18*s - 676526963939*r**18 + 758262845121*r**17*s + 790081404673*r**17 + 3295755227397*r**16*s + 6363046407348*r**16 + 3879082318912*r**15*s + 161350793196*r**15 - 5969642359379*r**14*s - 11928692686379*r**14 - 6411303400514*r**13*s + 11769302737111*r**13 + 5633462302418*r**12*s - 7935604103670*r**12 - 16433350227807*r**11*s - 31668292035482*r**11 - 607418963566*r**10*s + 44778578775399*r**10 + 47242487954223*r**9*s + 27511106754971*r**9 - 7573542390661*r**8*s - 49060371102044*r**8 - 45392630220964*r**7*s - 9765879506250*r**7 + 8991120585843*r**6*s + 25386485415451*r**6 + 22177897169552*r**5*s + 728120505271*r**5 - 4733752021846*r**4*s - 7205826208516*r**4 - 5978912602669*r**3*s + 709802398963*r**3 + 1445437178720*r**2*s + 954165287793*r**2 + 735588661370*r*s - 218586165384*r - 218586171023*s - 1, (25187684661254, 6029187337658), 4660, 67.269]
[47, 1, -93763, r**24 + 10572714*r**23 - 6475*r**22*s + 468559480*r**22 - 114912184*r**21*s + 3369988345*r**21 - 2528196490*r**20*s - 9566611432*r**20 - 14665468140*r**19*s - 81159973720*r**19 + 20518036439*r**18*s + 203390817618*r**18 + 212427343541*r**17*s + 742083709633*r**17 - 347783317288*r**16*s - 1772030689355*r**16 - 2087463126131*r**15*s - 3807412538340*r**15 + 1053118538065*r**14*s + 6228638799445*r**14 + 8921378944709*r**13*s + 11456150443571*r**13 + 1458733142286*r**12*s - 8651223540011*r**12 - 17759745944646*r**11*s - 18996473214068*r**11 - 13114727356307*r**10*s - 286189024958*r**10 + 8252663370346*r**9*s + 10537084307625*r**9 + 11098121662816*r**8*s + 3233120539386*r**8 + 1119129948342*r**7*s - 1489250654410*r**7 - 2148902588405*r**6*s - 668168433112*r**6 - 698696957759*r**5*s - 68178956103*r**5 - 42257658698*r**4*s + 18618907777*r**4 + 29194388753*r**3*s + 14298106546*r**3 + 7686405545*r**2*s - 9413588183*r**2 - 6622250879*r*s + 2791332863*r + 2791332864*s, (527618747682, -16552478066779), 4676, 68.585]
[61, 1, -94099, -5202*r**30 + r**29*s - 48435624*r**29 + 10850977*r**28*s - 63155749*r**28 + 114170879*r**27*s - 35127214075*r**27 + 6146205038*r**26*s - 171981599267*r**26 + 159062438725*r**25*s - 8725015115705*r**25 + 1851060662586*r**24*s - 128145107466056*r**24 + 58433687916957*r**23*s - 460004935385415*r**23 + 636173998379937*r**22*s + 264435806194233*r**22 + 2754589607379709*r**21*s + 3837674660205525*r**21 + 4974541479787353*r**20*s + 4767939694678709*r**20 + 1771483778913665*r**19*s - 2680487814289511*r**19 - 3974810332279239*r**18*s - 2663606154012115*r**18 + 11660478688875*r**17*s + 9851096761851933*r**17 + 1466447425123631*r**16*s - 2669014258332133*r**16 - 20330461621986105*r**15*s - 34264150576124869*r**15 - 28401443424960951*r**14*s - 16399802698199829*r**14 + 14243370948599207*r**13*s + 36243204621450083*r**13 + 47939256557378161*r**12*s + 35276882759180181*r**12 + 15658459734367967*r**11*s - 11362767999022197*r**11 - 27963430594724917*r**10*s - 25779073315788285*r**10 - 22204556620875569*r**9*s - 3643230441761529*r**9 + 4462717050629051*r**8*s + 8730618924542311*r**8 + 9986684635892715*r**7*s + 3363550213732835*r**7 + 1575022908820571*r**6*s - 1391952195250919*r**6 - 2031846536482856*r**5*s - 893772140444409*r**5 - 723831381060604*r**4*s + 79586833716494*r**4 + 180511437694254*r**3*s + 111498999139748*r**3 + 107347022269557*r**2*s + 2271522015068*r**2 - 4152151839640*r*s - 6423684673638*r - 6423684673535*s - 1, (-35438602962201926, -4440311412020258), 4636, 64.787]
[47, 1, -94603, r**24 + 11376727*r**23 - 6455*r**22*s + 846566109*r**22 - 153074017*r**21*s + 9109000412*r**21 - 4995209148*r**20*s + 20752754978*r**20 - 44260114203*r**19*s - 63655624879*r**19 - 147652025858*r**18*s - 305476091652*r**18 - 108055928051*r**17*s - 191337538819*r**17 + 534159015922*r**16*s + 896186075584*r**16 + 1413665757815*r**15*s + 1776736803065*r**15 + 727104471221*r**14*s + 216126473413*r**14 - 2160053719286*r**13*s - 2854664073470*r**13 - 4290311415681*r**12*s - 3530687685254*r**12 - 2712400517295*r**11*s - 975581074391*r**11 + 763721672685*r**10*s + 1350099793628*r**10 + 2251947632090*r**9*s + 1314431262721*r**9 + 1267688104998*r**8*s + 302701743938*r**8 + 65408066780*r**7*s - 131936684113*r**7 - 216757087724*r**6*s - 68203094907*r**6 - 73272085360*r**5*s + 4377673824*r**5 + 2962301160*r**4*s + 4423577476*r**4 + 1732427006*r**3*s - 1199479289*r**3 - 1858660751*r**2*s - 498281004*r**2 - 509610461*r*s + 2523*r - s + 1, (-569140467830, -2702711901142), 4675, 69.090]
[71, 1, -95539, r**36 + 12323161*r**35 - 4526*r**34*s + 1963978440*r**34 - 242002649*r**33*s + 34659938996*r**33 - 14247019189*r**32*s + 107658981159*r**32 - 141590444041*r**31*s + 20262782476223*r**31 - 2744439380439*r**30*s + 407301155729444*r**30 - 146262217963858*r**29*s + 2452264792698702*r**29 - 2139094881305628*r**28*s + 3805132159157848*r**28 - 13170492963160448*r**27*s - 12665265376539210*r**27 - 39291653911104166*r**26*s - 53366541070661143*r**26 - 50774736950682066*r**25*s - 55302838839711726*r**25 + 13769650826432956*r**24*s + 43309230288155813*r**24 + 130860829433286110*r**23*s + 149340792600212719*r**23 + 152161819082885838*r**22*s + 107129210255377336*r**22 + 5568733458725661*r**21*s - 59707292805250743*r**21 - 162954684037621501*r**20*s - 161267821819656594*r**20 - 164903424233202186*r**19*s - 89023067785417221*r**19 - 12322527767734878*r**18*s + 49131772141541840*r**18 + 108300526101199621*r**17*s + 90171109572006101*r**17 + 85584478257418523*r**16*s + 29121793005009248*r**16 - 2425336887619286*r**15*s - 25515022427943567*r**15 - 40260819425549262*r**14*s - 23658036534770358*r**14 - 19688069835201521*r**13*s - 1893990493258227*r**13 + 3927555609696929*r**12*s + 5379163335698579*r**12 + 6816903043483216*r**11*s + 2385726747077612*r**11 + 1929305079003682*r**10*s + 94501136792424*r**10 - 376607804908146*r**9*s - 356605325206177*r**9 - 530379385122736*r**8*s - 230716364164301*r**8 - 210808179000255*r**7*s - 18893353984630*r**7 + 17176063156327*r**6*s + 33099235669620*r**6 + 37632276633999*r**5*s + 5983619876873*r**5 + 4641535665231*r**4*s - 1281475033088*r**4 - 1212650581516*r**3*s + 193459938781*r**3 + 125196568678*r**2*s - 10685790811*r**2 - 68089288955*r*s - 57415821059*r - 57415827455*s - 1, (-161851781315159819, -144988464386237805), 4606, 67.356]
[83, 1, -95731, -3003*r**41 + r**40*s - 316808037*r**40 + 12522885*r**39*s - 29758883081*r**39 + 4283767502*r**38*s - 1034771598141*r**38 + 242278883873*r**37*s - 24575074467784*r**37 + 7482315057512*r**36*s - 345757040359546*r**36 + 156554262347232*r**35*s - 2192284929892606*r**35 + 1912108129069836*r**34*s - 1804549464920778*r**34 + 11703546814078026*r**33*s + 36193896527762976*r**33 + 24226404419323202*r**32*s + 94756945129319508*r**32 - 68061529682055230*r**31*s - 216434344810975529*r**31 - 341242739483139965*r**30*s - 790371954981948713*r**30 + 21825332156597796*r**29*s + 766145055983326104*r**29 + 1708214975580191268*r**28*s + 3257832140171672686*r**28 + 807221103629880859*r**27*s - 1955148777269065881*r**27 - 4910160687300392186*r**26*s - 8023993044294528829*r**26 - 3131630108081025945*r**25*s + 3568605569594440210*r**25 + 9131635226405874342*r**24*s + 12999576540793587576*r**24 + 6350966649020940944*r**23*s - 4580529659568948873*r**23 - 11500836207702428403*r**22*s - 14374001637632563093*r**22 - 8003770657275358416*r**21*s + 4713766752970794477*r**21 + 9835219611502896117*r**20*s + 9495950222901997677*r**20 + 5634386046174781308*r**19*s - 3522859392319951099*r**19 - 4644486783913038821*r**18*s - 1261965432907939047*r**18 - 1114254384595132724*r**17*s + 241986224195462406*r**17 - 919008318044533854*r**16*s - 3118122721128226968*r**16 - 968022167704650821*r**15*s + 2584671995370764856*r**15 + 3220020400891746679*r**14*s + 2054087562583836456*r**14 + 229897414095084483*r**13*s - 2427461095162158751*r**13 - 2168771192936571219*r**12*s - 97354885969884093*r**12 + 483766002286464096*r**11*s + 841409523813328831*r**11 + 581644619086841515*r**10*s - 272292643609903041*r**10 - 292123847597550954*r**9*s - 48794216546492645*r**9 - 7493811734983707*r**8*s + 52797820256401599*r**8 + 38072640363336306*r**7*s - 17749818505887268*r**7 - 13928112456556634*r**6*s + 4567996364920944*r**6 + 3626725618216768*r**5*s - 1127028119983803*r**5 - 890984380878219*r**4*s + 285562958254927*r**4 + 226733160628117*r**3*s - 68138647306590*r**3 - 58058087667047*r**2*s + 10852481632114*r**2 + 10080688944389*r*s - 771805193475*r - 771805200383*s - 1, (2301295498423758328, -7326239033671247340), 4572, 67.421]
[73, 1, -96739, -5344*r**36 + r**35*s - 465992164*r**35 + 13747872*r**34*s - 85545786146*r**34 + 8534739961*r**33*s - 4285872524844*r**33 + 837804625826*r**32*s - 89010855733224*r**32 + 30161986437531*r**31*s - 874295540138400*r**31 + 518676222714242*r**30*s - 3781825777347322*r**30 + 4720299943229615*r**29*s - 1591238786686149*r**29 + 22842320441568721*r**28*s + 40286906352113572*r**28 + 49922096277624802*r**27*s + 99224483942553320*r**27 - 9279495560891387*r**26*s - 70360392472285139*r**26 - 234554758747613989*r**25*s - 424228472405242197*r**25 - 221027643961120453*r**24*s + 23952316242561868*r**24 + 450316529085925463*r**23*s + 1002308380265595297*r**23 + 501318837616183426*r**22*s - 249668000652193161*r**22 - 1088397861670288693*r**21*s - 2343569072821344145*r**21 - 809810929285096438*r**20*s + 998441996111048245*r**20 + 3188599308412687835*r**19*s + 5617571035528923573*r**19 + 2569459836903190214*r**18*s - 1206829794978719221*r**18 - 6186896863420734449*r**17*s - 10307764731873685343*r**17 - 6614436717894076656*r**16*s - 90435355081878159*r**16 + 7398600276230763769*r**15*s + 12954385051760982433*r**15 + 10123646525629828644*r**14*s + 1706402137828956965*r**14 - 5624812266811414201*r**13*s - 11048899398817946163*r**13 - 9675188089610487708*r**12*s - 2030394515662332923*r**12 + 2730407624969903316*r**11*s + 6424915896500656699*r**11 + 6035575270440687326*r**10*s + 1259120563514217323*r**10 - 803379032159094336*r**9*s - 2537094893997139547*r**9 - 2494840096241269372*r**8*s - 470344324385926813*r**8 + 116559555743637670*r**7*s + 667317080515699923*r**7 + 675490354331375576*r**6*s + 106244275319080223*r**6 + 1376635886900310*r**5*s - 111884306545802356*r**5 - 114820739952083233*r**4*s - 13358525881323829*r**4 - 2716258394832671*r**3*s + 10862448360961263*r**3 + 11111291572549223*r**2*s + 717868392940446*r**2 + 248843034918914*r*s - 469025371490304*r - 469025371496447*s - 1, (-5622166540035147870, 2523731060228329223), 4599, 62.793]
[59, 1, -98227, r**30 + 15385434*r**29 - 2548*r**28*s + 71977923*r**28 - 92006077*r**27*s + 182706298*r**27 - 232481881*r**26*s + 9050477082*r**26 - 4167840205*r**25*s - 24991067882*r**25 - 29667056610*r**24*s - 108958084258*r**24 + 36993970921*r**23*s + 55475630037*r**23 + 336116194045*r**22*s + 885181952809*r**22 + 440530254005*r**21*s + 1960425823566*r**21 - 1827441514377*r**20*s - 2686290243905*r**20 - 8507376817510*r**19*s - 13262417408776*r**19 - 9721909202033*r**18*s - 8560248034185*r**18 + 9528633864382*r**17*s + 22559166852313*r**17 + 31614815636107*r**16*s + 37862088062019*r**16 + 7638191864093*r**15*s - 20324295553541*r**15 - 56967238149577*r**14*s - 75925096373003*r**14 - 51650320624903*r**13*s - 4699871775028*r**13 + 43451789602843*r**12*s + 70275332085423*r**12 + 66604858596010*r**11*s + 21018117146924*r**11 - 7557706976859*r**10*s - 32464113633825*r**10 - 35754691656674*r**9*s - 11551547917509*r**9 - 3233927987263*r**8*s + 8342824249999*r**8 + 9496478474393*r**7*s + 2408146890089*r**7 + 1171805578787*r**6*s - 1223339945968*r**6 - 1312767959147*r**5*s - 165046545530*r**5 - 85125441359*r**4*s + 84434404744*r**4 + 80184344243*r**3*s - 4592742980*r**3 - 4368900140*r**2*s + 180080185*r**2 + 164686215*r*s - 5513*r - s + 1, (8080490272539, -17589526711142), 4638, 73.752]
[37, 1, -99907, -6917*r**18 + r**17*s - 105712965*r**17 + 17754129*r**16*s + 343185237*r**16 + 402553356*r**15*s + 3111832110*r**15 - 1838344246*r**14*s - 56310083872*r**14 + 877126418*r**13*s - 104078099316*r**13 + 207418145421*r**12*s + 645905721178*r**12 + 555881833635*r**11*s + 731291695944*r**11 - 595148495965*r**10*s - 2284791051673*r**10 - 2063019636588*r**9*s - 1175788264503*r**9 + 1095657448397*r**8*s + 3704124643892*r**8 + 2978305786443*r**7*s + 223498776237*r**7 - 1491901647424*r**6*s - 2724560859494*r**6 - 1948544576008*r**5*s + 518632302489*r**5 + 1049443534172*r**4*s + 836381370464*r**4 + 556377451572*r**3*s - 253749924519*r**3 - 313282049811*r**2*s - 93191524752*r**2 - 59625331757*r*s + 33583909707*r + 33583913855*s + 1, (1881300655782, -1492095332558), 4700, 62.008]
[83, 1, -100043, r**42 + 17901254*r**41 - 560*r**40*s + 2411608277*r**40 - 16504880*r**39*s - 106171078027*r**39 - 6595201302*r**38*s + 162377718057772*r**38 - 7426376851609*r**37*s + 9986440947726766*r**37 - 1856658904152403*r**36*s + 146095872540381071*r**36 - 64384258410011777*r**35*s + 456697895925304451*r**35 - 730173899097705347*r**34*s - 4019679294400682941*r**34 - 2254538771233220430*r**33*s - 25186931074146068055*r**33 + 13133687876208206780*r**32*s + 34364429603795069995*r**32 + 96561030431559000489*r**31*s + 564943611067921410723*r**31 - 18437212479966390655*r**30*s + 1005904082056359814901*r**30 - 1873119226348853704416*r**29*s - 2956297519965223219087*r**29 - 6343407951194913667780*r**28*s - 12310243811520090158429*r**28 - 4277179803983124242077*r**27*s - 4667707612519008187232*r**27 + 20537498420454776185215*r**26*s + 40422107361165171431133*r**26 + 44836982395822685912761*r**25*s + 54110725355212855125987*r**25 - 7029911098473486580587*r**24*s - 56923037516819724516716*r**24 - 113167123791773802185120*r**23*s - 149259960157233448431510*r**23 - 71614811740650964169294*r**22*s + 22199426539558732421341*r**22 + 148714034943050468182294*r**21*s + 233264143445665625945600*r**21 + 177896711074733210639360*r**20*s + 46514317907707940594899*r**20 - 117412833424394149182628*r**19*s - 248478430027191722786938*r**19 - 229543242656124665341182*r**18*s - 87810823760351396550610*r**18 + 58224991331105390984538*r**17*s + 197516579945013848881314*r**17 + 197779152494575961986120*r**16*s + 75133724773905568102540*r**16 - 20297829660905462943832*r**15*s - 122439737952570448306023*r**15 - 123068772047902241086432*r**14*s - 37136962276295871248571*r**14 + 9098842058560041409411*r**13*s + 58959843654900474821514*r**13 + 56192829934657884385991*r**12*s + 9311580214694486358692*r**12 - 6687127477327499168063*r**11*s - 20897443840910454390249*r**11 - 18213730737787698142967*r**10*s + 230697819308352314360*r**10 + 3818942189168670230808*r**9*s + 4905823349976320809139*r**9 + 3811459429062018093452*r**8*s - 878112670772567198646*r**8 - 1287456255471502126117*r**7*s - 615884873068778788645*r**7 - 399449855439987364491*r**6*s + 229481842466577040500*r**6 + 229660775953725682662*r**5*s + 13181499128055431363*r**5 - 2974174977815141772*r**4*s - 19308784635059664060*r**4 - 15932488573652046011*r**3*s + 3599481372613791638*r**3 + 3376296078846709551*r**2*s - 223185293077089846*r**2 - 223185293094674307*r*s - 8319*r - s + 1, (337994345224773766548252, -41990138225203613978028), 4566, 64.319]
[53, 1, -100267, r**27 + 18309026*r**26 - 8054*r**25*s + 671780256*r**25 - 177808912*r**24*s + 3369299920*r**24 - 3212045755*r**23*s + 3449482989*r**23 - 18143367610*r**22*s - 16115449818*r**22 - 51080504409*r**21*s - 106551314025*r**21 - 57576267492*r**20*s - 114250524036*r**20 + 162109994837*r**19*s + 296708013873*r**19 + 553882738666*r**18*s + 760806655682*r**18 + 387154633323*r**17*s + 141106877787*r**17 - 820426451312*r**16*s - 1429338332224*r**16 - 1578467686491*r**15*s - 1005998955849*r**15 - 167399303642*r**14*s + 796879571730*r**14 + 1088725620471*r**13*s + 658560219775*r**13 + 286319173260*r**12*s - 349303158180*r**12 - 532704409957*r**11*s - 404839211421*r**11 - 230193419714*r**10*s + 76080439742*r**10 + 217594247777*r**9*s + 174158726665*r**9 + 168038628304*r**8*s + 27526820208*r**8 - 5744502389*r**7*s - 27296820529*r**7 - 33010942214*r**6*s - 5799080974*r**6 - 1515484331*r**5*s + 5328745077*r**5 + 7465665356*r**4*s + 2844033852*r**4 + 3303599603*r**3*s + 622268616*r**3 + 688479822*r**2*s + 82203712*r**2 + 84462911*r*s + 2260225*r + 2260224*s, (-463591349492, -2692230427022), 4653, 78.545]
[47, 1, -100483, r**24 + 18595659*r**23 - 1491*r**22*s + 2281839519*r**22 - 340059493*r**21*s + 24920905840*r**21 - 13878698797*r**20*s + 13181014870*r**20 - 111765362199*r**19*s - 259783008175*r**19 - 220779331936*r**18*s - 274731078811*r**18 + 200872901977*r**17*s + 635279412782*r**17 + 821849791952*r**16*s + 832576642416*r**16 + 128762558780*r**15*s - 673269414701*r**15 - 1155438091866*r**14*s - 1167089690449*r**14 - 553935985366*r**13*s + 504494508948*r**13 + 918891394099*r**12*s + 838551760960*r**12 + 417899118066*r**11*s - 460357621473*r**11 - 544871835747*r**10*s - 224100867969*r**10 - 27854636021*r**9*s + 272375702582*r**9 + 206424577999*r**8*s - 65625503476*r**8 - 82691579019*r**7*s - 29611351583*r**7 - 8233046114*r**6*s + 29425510633*r**6 + 17709850949*r**5*s - 15948274472*r**5 - 10885067306*r**4*s + 5726443266*r**4 + 4528134574*r**3*s - 1181244937*r**3 - 1154227416*r**2*s + 133488511*r**2 + 114945544*r*s - 5718*r - s + 1, (-177490817992, -1802610441804), 4671, 74.190]
[61, 1, -101107, 2629*r**30 + r**29*s - 279600763*r**29 + 19516081*r**28*s - 10492085506*r**28 + 2590328274*r**27*s - 87997275116*r**27 + 58975574772*r**26*s + 56136740597*r**26 + 409643174963*r**25*s + 2789665206737*r**25 + 100046439658*r**24*s + 4557142095820*r**24 - 9136725384467*r**23*s - 33558388043753*r**23 - 24607722768700*r**22*s - 88033542287136*r**22 + 59227455216409*r**21*s + 174962657562245*r**21 + 310236755719707*r**20*s + 640240866861607*r**20 + 74748119518973*r**19*s - 336496605443229*r**19 - 1223903291244126*r**18*s - 2194103272546960*r**18 - 1178644831287037*r**17*s - 56050206143093*r**17 + 2222906879384723*r**16*s + 4026881776618281*r**16 + 3341901767693097*r**15*s + 1425963235145223*r**15 - 1650180056965224*r**14*s - 3955940069940866*r**14 - 4639155873797201*r**13*s - 3143615738137033*r**13 - 717897215564973*r**12*s + 1889190100165379*r**12 + 3792983563691575*r**11*s + 3865264813469561*r**11 + 2470560768262182*r**10*s - 540313423341014*r**10 - 2208827765073893*r**9*s - 2746643050443453*r**9 - 1949149215659245*r**8*s + 503531939860103*r**8 + 1095074776165335*r**7*s + 932629672293277*r**7 + 591550546504760*r**6*s - 357491155184731*r**6 - 381349277631808*r**5*s - 60748246800840*r**5 - 7647065241622*r**4*s + 69046316938487*r**4 + 49749002059961*r**3*s - 22645836087563*r**3 - 19020801942946*r**2*s + 3902448760071*r**2 + 3624847378994*r*s - 277620859440*r - 277620867071*s - 1, (3163619007460147, -668006113790609), 4629, 66.515]
[79, 1, -101363, r**40 + 20238061*r**39 - 8893*r**38*s + 5922920813*r**38 - 606531917*r**37*s + 2544045623743*r**37 - 143025289992*r**36*s + 90438236820527*r**36 - 22900206891283*r**35*s + 850820662828772*r**35 - 521131324766781*r**34*s + 481763751999597*r**34 - 4054802529553818*r**33*s - 16369760018713978*r**33 - 6280356819512673*r**32*s + 26407427754975948*r**32 + 29997353300442993*r**31*s + 609286486415538843*r**31 - 179653629157949724*r**30*s + 51851835838566642*r**30 - 2307144946767284123*r**29*s - 10382490220035433741*r**29 - 2436146217200016933*r**28*s - 3200259883944903985*r**28 + 24031234283252081292*r**27*s + 84338132656549149165*r**27 + 33220158320323649481*r**26*s - 6502376905496485500*r**26 - 137257152358993386727*r**25*s - 380241730891314273735*r**25 - 134714797693504318087*r**24*s + 213282464449700756257*r**24 + 522611988322309489596*r**23*s + 974031961650406717946*r**23 + 204042574677502385304*r**22*s - 1017223478152576594548*r**22 - 1305835495722293086770*r**21*s - 1354361625136043249134*r**21 + 122194039553352676524*r**20*s + 2301293698210435159050*r**20 + 2082766209109364668600*r**19*s + 781532324133566195720*r**19 - 937148790256009037682*r**18*s - 2944126378955204918470*r**18 - 2073608350287445046052*r**17*s + 409087126338761176168*r**17 + 1568175188419517742536*r**16*s + 2174432341673725252481*r**16 + 1195178903290210777794*r**15*s - 978672560029480491875*r**15 - 1357406297874523820029*r**14*s - 858343781028246974593*r**14 - 312288213352410028869*r**13*s + 638283286126183201251*r**13 + 658136513065090241392*r**12*s + 149930984846006493271*r**12 - 12036882747428828545*r**11*s - 199113111265308915486*r**11 - 181347089380549994675*r**10*s - 3774989554006335401*r**10 + 23592917734840449796*r**9*s + 33578662555187327888*r**9 + 29765329938476525829*r**8*s - 1096147192959650646*r**8 - 4261506891156210889*r**7*s - 3672980085869095907*r**7 - 3496540374152656978*r**6*s - 167066203383256916*r**6 + 238214540031406231*r**5*s + 468736322703710821*r**5 + 417790763961433013*r**4*s - 38172248344084513*r**4 - 52617328817970566*r**3*s - 16116867937481247*r**3 - 14708687696756831*r**2*s + 1144563861671568*r**2 + 1408180650434841*r*s + 263616808558309*r + 263616808566783*s + 1, (-884650724256685846770, 356126554023332825743), 4577, 67.735]
[97, 1, -101611, r**49 + 20551560*r**48 - 6858*r**47*s + 4427732788*r**47 - 492299878*r**46*s + 83768127783*r**46 - 32041867729*r**45*s + 1110840434167*r**45 - 439244726288*r**44*s + 65291838495484*r**44 - 12155375571949*r**43*s + 1354283050319344*r**43 - 469323396970539*r**42*s + 10391227892623752*r**42 - 7503852964199283*r**41*s + 21233146807277125*r**41 - 54290213637165878*r**40*s - 106882183202607156*r**40 - 165839201492605431*r**39*s - 542940298572321747*r**39 + 33167000796481957*r**38*s - 215331688589734422*r**38 + 1540834873920247063*r**37*s + 3190748945253479320*r**37 + 3260630226063890598*r**36*s + 6648045650630064816*r**36 - 2029249833576883712*r**35*s - 4569586196056692196*r**35 - 19404412535583777276*r**34*s - 38781531693624298175*r**34 - 22541384609643774040*r**33*s - 29213310970732114834*r**33 + 49630517060456764403*r**32*s + 130022264669101980343*r**32 + 138076160030658723781*r**31*s + 183606469959642706744*r**31 - 55472998291181631597*r**30*s - 311343680247616130078*r**30 - 423812137234686794878*r**29*s - 537245913251646280048*r**29 - 26846455911938130867*r**28*s + 587950912949182753067*r**28 + 879564728823513189427*r**27*s + 1016330069943507382237*r**27 + 198471244579294975379*r**26*s - 901980688165632495612*r**26 - 1336204652410409803684*r**25*s - 1326024806953539737811*r**25 - 341061548378803376243*r**24*s + 1099595165389477181783*r**24 + 1488116333553953093498*r**23*s + 1134364057178112024336*r**23 + 295522611653398319510*r**22*s - 999851630079828941043*r**22 - 1116049813198271607589*r**21*s - 412567016656835650417*r**21 - 26101732273597513638*r**20*s + 570089560412972695526*r**20 + 340158540666264093057*r**19*s - 444146621577618924612*r**19 - 302113923273416484705*r**18*s - 6270293831064897248*r**18 + 421513506654438278373*r**17*s + 937254662431072048473*r**17 + 461804842019486430656*r**16*s - 408349100215544195882*r**16 - 801648824135277064037*r**15*s - 901170932653694277245*r**15 - 387084846416885055273*r**14*s + 520977061978737579934*r**14 + 750437861487643800907*r**13*s + 563396419769549425834*r**13 + 204702518276498192980*r**12*s - 393989451129766593382*r**12 - 477447068593313634120*r**11*s - 238270608863954412792*r**11 - 63025732488386773948*r**10*s + 202431290589096986147*r**10 + 216680186891057482086*r**9*s + 64444712864789408164*r**9 + 4887719640638697099*r**8*s - 71089498121590326577*r**8 - 69123273787906991025*r**7*s - 8856993284865716924*r**7 + 4534670496686854257*r**6*s + 16329869761600122958*r**6 + 14702634165364078756*r**5*s - 235552718940251286*r**5 - 2023677663086897487*r**4*s - 2211249954893361765*r**4 - 1868837446176831983*r**3*s + 261700003659610843*r**3 + 369095424463599657*r**2*s + 134078337164781836*r**2 + 107395420577075354*r*s - 26682916608151704*r - 26682916608147455*s - 1, (856603894367981282447, 2934525366054956582766), 4524, 67.881]
[43, 1, -102763, r**22 + 22563155*r**21 - 7798*r**20*s + 2836542515*r**20 - 409064127*r**19*s + 43751621312*r**19 - 18629660823*r**18*s + 178378317271*r**18 - 219558506858*r**17*s - 106544635924*r**17 - 1012125069053*r**16*s - 1949625191737*r**16 - 1634724266188*r**15*s - 2468424937922*r**15 + 1576176480819*r**14*s + 4740778523636*r**14 + 7603876552571*r**13*s + 9985319576710*r**13 + 2916068285036*r**12*s - 4703329746325*r**12 - 13007996615158*r**11*s - 17382043568303*r**11 - 11056012423568*r**10*s + 924367550980*r**10 + 11134919567270*r**9*s + 16485574136392*r**9 + 13511969787098*r**8*s + 1751946106736*r**8 - 4981637988419*r**7*s - 9083715500587*r**7 - 8421506803853*r**6*s - 1390202987038*r**6 + 1072488138648*r**5*s + 2905278658911*r**5 + 2864574895893*r**4*s + 397178362136*r**4 - 72547279906*r**3*s - 501914696957*r**3 - 506016213199*r**2*s - 40495118643*r**2 - 4079112961*r*s + 36416001025*r + 36416001024*s, (-2779942819882, -551076511636), 4681, 65.894]
[71, 1, -103291, r**36 + 23643093*r**35 - 9701*r**34*s + 5750550531*r**34 - 553894316*r**33*s + 222705222500*r**33 - 51892786004*r**32*s + 5153335035514*r**32 - 1494157696504*r**31*s + 160497205999929*r**31 - 41217107440828*r**30*s + 2660272577843204*r**30 - 1076575369722454*r**29*s + 17829069574921242*r**29 - 14589492746887069*r**28*s + 28323013655405824*r**28 - 95089394567533877*r**27*s - 186853146490442290*r**27 - 263988903303489079*r**26*s - 757934759216709928*r**26 + 66110399210133000*r**25*s + 60251897999518632*r**25 + 2054955358593710166*r**24*s + 4262130950013512122*r**24 + 3328320849044659409*r**23*s + 4261351591370441703*r**23 - 3702030501430021869*r**22*s - 10080964050103856553*r**22 - 14538647672121595035*r**21*s - 17812009827572753567*r**21 - 3984588528813430471*r**20*s + 9712848048247864177*r**20 + 25255967967715912497*r**19*s + 32856701295270482391*r**19 + 21315833149270167493*r**18*s + 624922439388884081*r**18 - 20995097546689605295*r**17*s - 33468655740606242659*r**17 - 30121907508197530217*r**16*s - 9438564587580878707*r**16 + 6974147465736273111*r**15*s + 20234624767266941905*r**15 + 21839112519279722823*r**14*s + 8480930497358276089*r**14 + 1311108486616675533*r**13*s - 7325636319953497871*r**13 - 8834718279525262027*r**12*s - 3338656854153144982*r**12 - 1680251102746830509*r**11*s + 1487185139400262224*r**11 + 1792328938777977878*r**10*s + 396704777744270754*r**10 + 301216970525876003*r**9*s - 126112406258488929*r**9 - 34894447238243433*r**8*s + 166839295151884297*r**8 + 123090431697826459*r**7*s - 4036815619144404*r**7 - 60749636426019285*r**6*s - 74993553024322009*r**6 - 65245017940971487*r**5*s + 523777766387581*r**5 + 11028466278083970*r**4*s + 11784646569602103*r**4 + 11197211125813442*r**3*s + 105079956515901*r**3 - 587436978866636*r**2*s - 692516778992901*r**2 - 692516755549545*r*s + 2411*r + s - 1, (2956239164271870827, 998322459016989938), 4598, 61.394]
[53, 1, -103963, 2965*r**26 + r**25*s - 215375273*r**25 + 24720279*r**24*s - 3383198103*r**24 + 1399419476*r**23*s - 18514207282*r**23 + 17820253305*r**22*s + 53648975500*r**22 + 91255118655*r**21*s + 436876319654*r**21 - 103572337777*r**20*s - 2144315733030*r**20 - 804959962601*r**19*s - 119462257964*r**19 + 5135995242148*r**18*s + 26715195806932*r**18 + 263909576020*r**17*s - 47373474010600*r**17 - 52409202110996*r**16*s - 77260335518758*r**16 + 44059603152262*r**15*s + 260191459715286*r**15 + 152700765971703*r**14*s - 106967793594010*r**14 - 233319234805333*r**13*s - 359345253730380*r**13 - 18172088494741*r**12*s + 638357411803912*r**12 + 404343641650165*r**11*s - 209039406505364*r**11 - 488620921388220*r**10*s - 696333120031456*r**10 - 159585759747648*r**9*s + 763130365242652*r**9 + 707173805005756*r**8*s + 157330107154326*r**8 - 200114790064678*r**7*s - 551618553726994*r**7 - 395157769268407*r**6*s + 118793636880992*r**6 + 213618049120883*r**5*s + 161190381496330*r**5 + 92719896401735*r**4*s - 72639002395874*r**4 - 77679229130869*r**3*s - 14248802208060*r**3 - 2975581275474*r**2*s + 13338041390649*r**2 + 11273091610227*r*s - 2064974478961*r - 2064974487551*s - 1, (-136356379037979, -72632051484867), 4650, 65.602]
[71, 1, -104803, r**36 + 26525741*r**35 - 703*r**34*s + 5599973458*r**34 - 605852542*r**33*s + 140809541459*r**33 - 43927540784*r**32*s + 1092360034735*r**32 - 758031015552*r**31*s + 8301265510408*r**31 - 6436619781358*r**30*s + 48368516178475*r**30 - 52768385277252*r**29*s - 170353217118774*r**29 - 247894815012391*r**28*s - 2143012577288682*r**28 + 468050934880904*r**27*s - 992871754321015*r**27 + 7642097666827613*r**26*s + 32528160446896984*r**26 + 11834214411265496*r**25*s + 61790838941644923*r**25 - 79611893437964402*r**24*s - 252548129262180286*r**24 - 275597789349579734*r**23*s - 666126182310705089*r**23 + 230656081438641099*r**22*s + 1222442722304246755*r**22 + 1763689319798229646*r**21*s + 3132535333386164897*r**21 - 161149229282755695*r**20*s - 4348793136944351033*r**20 - 5944619803433675006*r**19*s - 7567283731275295943*r**19 + 98685950738989965*r**18*s + 10706196120790303161*r**18 + 12100755243359280058*r**17*s + 9334801735858320347*r**17 - 1691015106480424229*r**16*s - 16262377858539687631*r**16 - 15077390223285824006*r**15*s - 4722361576988834521*r**15 + 4550009421418128787*r**14*s + 14189434343928012927*r**14 + 11156923720496817434*r**13*s - 724527746296070679*r**13 - 5001176640664923875*r**12*s - 6753948586063383410*r**12 - 4672253206490762122*r**11*s + 1636703107923707484*r**11 + 2663934332924881768*r**10*s + 1689798459928785115*r**10 + 1080270448465823760*r**9*s - 540256186676766076*r**9 - 701285007503030581*r**8*s - 264065540620167398*r**8 - 178468104687045826*r**7*s + 65725917636628615*r**7 + 97991799871152565*r**6*s + 45721038899387756*r**6 + 34809020260829162*r**5*s - 8200882521751181*r**5 - 12029917442803752*r**4*s - 5004053418227255*r**4 - 3997025947680930*r**3*s + 839038044839096*r**3 + 1064149417646052*r**2*s + 282233831553209*r**2 + 225111219673166*r*s - 57122638321740*r - 57122638331903*s - 1, (4268005564047944278, 18633586822673463851), 4596, 59.590]
[79, 1, -105691, 8573*r**39 + r**38*s - 858502273*r**38 + 28220166*r**37*s - 148597558523*r**37 + 15011896746*r**36*s - 8244924392069*r**36 + 1498471445272*r**35*s - 201005264202091*r**35 + 61252218790025*r**34*s - 2121859842969836*r**34 + 1194308700510390*r**33*s - 6187324406760251*r**33 + 10937464013996377*r**32*s + 37017082015713612*r**32 + 36095033250581668*r**31*s + 205167505132871427*r**31 - 76746828526833363*r**30*s - 223210708657250466*r**30 - 685181626245795630*r**29*s - 2220043772829016423*r**29 - 301064160261980143*r**28*s + 453135844404728386*r**28 + 4881505871563663084*r**27*s + 13093283685760488934*r**27 + 5478201185881741474*r**26*s + 1528187519775076537*r**26 - 19898699804985636612*r**25*s - 49240356125482846616*r**25 - 30004960062815842089*r**24*s - 13929890903312132165*r**24 + 51938342832040340264*r**23*s + 126817444452220163034*r**23 + 96298949185466293682*r**22*s + 49649739138470511824*r**22 - 88448841803153452684*r**21*s - 230622167141750619102*r**21 - 203431995980610508198*r**20*s - 106804277050540768008*r**20 + 96015212348915331216*r**19*s + 300074901820311731886*r**19 + 294020106085149994474*r**18*s + 150212105089052105900*r**18 - 60696110447915696180*r**17*s - 280946133352932667926*r**17 - 295839406051400716726*r**16*s - 142008083770495860964*r**16 + 13630001148920632608*r**15*s + 189443479696508621841*r**15 + 208813015137563152829*r**14*s + 91004517277735963705*r**14 + 9902503785161693126*r**13*s - 91648453168800275459*r**13 - 103341312833414972768*r**12*s - 39230418005065330023*r**12 - 9796840230174667728*r**11*s + 31461299483002642513*r**11 + 35501402524007909477*r**10*s + 11050649945461058796*r**10 + 3814668081266536486*r**9*s - 7478705333790159847*r**9 - 8261259898359929043*r**8*s - 1899951494742275508*r**8 - 758969993287903876*r**7*s + 1167896312197454895*r**7 + 1236299576341328585*r**6*s + 167095237637591590*r**6 + 64840083405627122*r**5*s - 106113061231758659*r**5 - 105567726531014395*r**4*s - 2706167600012334*r**4 + 839984116507556*r**3*s + 3840804067332492*r**3 + 3485090702575808*r**2*s - 416775934790401*r**2 - 355713545507960*r*s + 61062417834678*r + 61062417844991*s + 1, (-45150823802223793135, -34717874173370142478), 4571, 64.519]
[71, 1, -106963, r**36 + 31675291*r**35 - 7252*r**34*s + 2777596618*r**34 - 410666847*r**33*s + 69789395400*r**33 - 20808686456*r**32*s + 811043041744*r**32 - 417693435256*r**31*s + 5109918971752*r**31 - 4498313458409*r**30*s + 18185720857604*r**30 - 29805891418934*r**29*s + 31245593442554*r**29 - 131960244122345*r**28*s - 24875303086126*r**28 - 410592183896790*r**27*s - 327506304184971*r**27 - 900275942838284*r**26*s - 1069179386863730*r**26 - 1211805969557515*r**25*s - 1892194747090344*r**25 - 33137548602864*r**24*s - 952530228090485*r**24 + 4458029320344326*r**23*s + 4411947971757671*r**23 + 11628005644526713*r**22*s + 12945621517915732*r**22 + 14430529883023595*r**21*s + 14708538972347826*r**21 + 2421942564074887*r**20*s - 1401522331139390*r**20 - 23338653181410340*r**19*s - 27837086991303725*r**19 - 39777129782187045*r**18*s - 35364499544216796*r**18 - 21429386720962797*r**17*s - 6664141929275568*r**17 + 22188612974792073*r**16*s + 31481055014171810*r**16 + 46047172548715358*r**15*s + 34993887767084511*r**15 + 23721324217063345*r**14*s + 3497706254876740*r**14 - 15055033868928817*r**13*s - 20281806983350026*r**13 - 26067474026316793*r**12*s - 14331099498078799*r**12 - 8788717405400636*r**11*s + 1347541092591456*r**11 + 6602358867761787*r**10*s + 6038347832969806*r**10 + 6674671230807154*r**9*s + 2196282847440252*r**9 + 1001826898546345*r**8*s - 732704190540086*r**8 - 1333340694647386*r**7*s - 727529366438105*r**7 - 705219150865618*r**6*s - 88029628026140*r**6 + 8028605256737*r**5*s + 79656676455436*r**5 + 101625853535480*r**4*s + 27323555821928*r**4 + 24086892834370*r**3*s - 1119369753234*r**3 - 3027159944741*r**2*s - 1698045182438*r**2 - 1907972122630*r*s - 209958459384*r - 209958469631*s - 1, (-37184314140283097, 82186309909342316), 4594, 69.135]
[97, 1, -108587, r**49 + 36259636*r**48 - 6757*r**47*s + 15004787661*r**47 - 1453249437*r**46*s + 4224582601314*r**46 - 82777185733*r**45*s + 1747862837708703*r**45 - 131632620499705*r**44*s + 94224748745291653*r**44 - 18240189451569005*r**43*s + 1585850058257919422*r**43 - 626838551422803144*r**42*s + 10351714051687178203*r**42 - 8587987769569927902*r**41*s + 14783369362379407369*r**41 - 55371816163422225855*r**40*s - 176832691596919949294*r**40 - 137487049783527647507*r**39*s - 942968864524934643951*r**39 + 408305672472420566767*r**38*s + 271941239328487938737*r**38 + 3554561335584111289481*r**37*s + 11977070795464857187932*r**37 + 4258261244537623292988*r**36*s + 12820440405696412201403*r**36 - 25520518952641344285164*r**35*s - 74950669949611190224584*r**35 - 68236308574559555385495*r**34*s - 130657379247236222203051*r**34 + 71709550378412464551856*r**33*s + 263795245834057179268664*r**33 + 388142862080138358921746*r**32*s + 641467021861322299135871*r**32 + 35150681399908827711234*r**31*s - 507695193939376232402731*r**31 - 1201794582029101139224928*r**30*s - 1904790688469680594521964*r**30 - 830725028988912583477025*r**29*s + 332784441509576768885936*r**29 + 2189873093228989742873834*r**28*s + 3651616117736613696833212*r**28 + 2621891782291231289793570*r**27*s + 758234723925703090801366*r**27 - 2267593943784603454042645*r**26*s - 4633330948477017338920948*r**26 - 4451347877143009039014496*r**25*s - 2321645225901382014191727*r**25 + 901594254304959702694411*r**24*s + 3891039097869834889303535*r**24 + 4747178973870993814402239*r**23*s + 3127731361463354932408241*r**23 + 823211336430716116417861*r**22*s - 2102042550114641139360492*r**22 - 3340846741088743296993361*r**21*s - 2623170148329850257081421*r**21 - 1505398768735355851942077*r**20*s + 685604802062266429508827*r**20 + 1577511439518035560784475*r**19*s + 1458669671529951896317380*r**19 + 1082446363678447910190496*r**18*s - 137445625322431705124493*r**18 - 504085632301177570122500*r**17*s - 512745152416847293454379*r**17 - 416973589230602055039859*r**16*s + 48484200050785717784914*r**16 + 111600698383160323159805*r**15*s + 77721286554028539938233*r**15 + 56846631703142751938445*r**14*s - 34502032116006551525367*r**14 - 16882336601421646778251*r**13*s + 23588486940869676038390*r**13 + 26484748866508717641058*r**12*s + 14418750225874284852489*r**12 + 66710746126484924130*r**11*s - 17850948011874434035302*r**11 - 17324835761997794856345*r**10*s - 2940792960206677263571*r**10 + 1340872663192776139606*r**9*s + 5220819490139247196102*r**9 + 4810163260256080427788*r**8*s + 167879702965422537769*r**8 - 549062210614001118912*r**7*s - 868349467520441073415*r**7 - 768611434610982428576*r**6*s + 45821747806733896886*r**6 + 113357155114294157875*r**5*s + 81771407091860181666*r**5 + 69781975621887700048*r**4*s - 9742863916135295896*r**4 - 12606282366060702332*r**3*s - 3480269487732204400*r**3 - 2863418435238931023*r**2*s + 616851053290502066*r**2 + 616851053254543026*r*s - 1716*r - s + 1, (4606361717883333527349874, -3635521306795442994713410), 4514, 68.805]
[61, 1, -108643, r**31 + 36402880*r**30 - 10570*r**29*s + 9266186607*r**29 - 880773937*r**28*s + 355657678027*r**28 - 83677104956*r**27*s + 4565798510578*r**27 - 2189294780639*r**26*s + 22389313466451*r**26 - 24098284138206*r**25*s + 11608664599238*r**25 - 126720679461328*r**24*s - 287033357690739*r**24 - 270445837893896*r**23*s - 960454692296590*r**23 + 360104482900057*r**22*s + 373359760698130*r**22 + 3256889119411330*r**21*s + 7866864232889752*r**21 + 4417306699451941*r**20*s + 6976336412909354*r**20 - 11444049356397102*r**19*s - 32150882465447024*r**19 - 31879298217609249*r**18*s - 39415753893572568*r**18 + 17652981906665178*r**17*s + 81793344012246912*r**17 + 96106178626364113*r**16*s + 96680492236852720*r**16 - 9525797802959128*r**15*s - 137720113908311900*r**15 - 166995850709028183*r**14*s - 133148324857418648*r**14 - 7223586015254292*r**13*s + 153992928027851682*r**13 + 182583306142512497*r**12*s + 111755542595507114*r**12 + 15079503156473660*r**11*s - 113068495770263090*r**11 - 129557194494036841*r**10*s - 59574699634073314*r**10 - 11370974460717430*r**9*s + 54084134408799656*r**9 + 60199364603082011*r**8*s + 20509733084678566*r**8 + 4996201390936602*r**7*s - 16743896815969745*r**7 - 18180266698298079*r**6*s - 4409979708311392*r**6 - 1302152202441188*r**5*s + 3248819800314513*r**5 + 3430809177488016*r**4*s + 521077207872469*r**4 + 175218050371752*r**3*s - 352630162851734*r**3 - 361968185468650*r**2*s - 25446627150667*r**2 - 9337935188250*r*s + 16108728078616*r + 16108728090623*s + 1, (-41975844565461728, -71345056454139940), 4622, 60.052]
[47, 1, -108883, r**24 + 36930106*r**23 - 11642*r**22*s + 372787618*r**22 - 263678520*r**21*s - 1079042640*r**21 - 1032682451*r**20*s + 42122056811*r**20 - 7172872615*r**19*s + 207907798628*r**19 - 204260429448*r**18*s - 152504278222*r**18 - 1018301797585*r**17*s - 1415632049301*r**17 - 1640883976992*r**16*s - 1046520950627*r**16 - 495158292500*r**15*s + 414764462424*r**15 + 266092747726*r**14*s - 1531813340472*r**14 - 202028121204*r**13*s - 1403250480474*r**13 + 3853358954425*r**12*s + 5870126540459*r**12 + 10560911036523*r**11*s + 14247937099690*r**11 + 7326705443170*r**10*s + 1895787985338*r**10 - 14962581455933*r**9*s - 28102136618001*r**9 - 25003781223364*r**8*s - 9270623444751*r**8 + 7905774544314*r**7*s + 22813097804888*r**7 + 22216860379984*r**6*s + 5453834626810*r**6 - 1454680270076*r**5*s - 7625395121644*r**5 - 8083182988615*r**4*s - 1795771901985*r**4 - 601201154265*r**3*s + 1050933756780*r**3 + 1357984461386*r**2*s + 470588096948*r**2 + 307087552511*r*s - 163500539903*r - 163500539904*s, (-14492558454358, 30773760777925), 4665, 66.269]
[59, 1, -112507, r**30 + 49189119*r**29 - 4556*r**28*s + 3318210896*r**28 - 588511119*r**27*s + 49233967442*r**27 - 21444658879*r**26*s + 177428604821*r**26 - 246139540153*r**25*s - 436960697759*r**25 - 983613865505*r**24*s - 1685758975560*r**24 - 533826500572*r**23*s + 8947375109785*r**23 + 278902930232*r**22*s + 20881871739167*r**22 - 32829825589329*r**21*s - 97953142966863*r**21 - 105535753789857*r**20*s - 285165021492262*r**20 + 93415384782182*r**19*s + 265458946069370*r**19 + 839248788951604*r**18*s + 1508956715602089*r**18 + 826900506135672*r**17*s + 551734078366245*r**17 - 1701934750890982*r**16*s - 3263344853587153*r**16 - 3872472067241093*r**15*s - 3569904863391589*r**15 - 445537749729863*r**14*s + 2340195231152074*r**14 + 5288388700215978*r**13*s + 5688563728793488*r**13 + 4342230374112556*r**12*s + 1044992839713361*r**12 - 2187632409690716*r**11*s - 3914485599057169*r**11 - 4608351213153932*r**10*s - 2457886276597739*r**10 - 921948252839511*r**9*s + 1112451370547487*r**9 + 2012816441440653*r**8*s + 1423859361779338*r**8 + 1140266641985758*r**7*s + 7445729627806*r**7 - 331958949026560*r**6*s - 383601173232178*r**6 - 395685418769280*r**5*s - 72585169539372*r**5 - 17172622553274*r**4*s + 49445051279309*r**4 + 59634612498044*r**3*s + 14412340796099*r**3 + 11077047814746*r**2*s - 2448463113027*r**2 - 3335386605173*r*s - 886972602761*r - 886972612607*s - 1, (616918116422371, 9812620894246159), 4625, 67.495]
[47, 1, -113683, r**24 + 53952950*r**23 - 14276*r**22*s - 257924844*r**22 - 285369449*r**21*s - 528146459*r**21 + 1807118872*r**20*s + 45723655828*r**20 - 11036818587*r**19*s - 28246845651*r**19 - 143396395103*r**18*s - 208267011370*r**18 - 186422204910*r**17*s - 99827587384*r**17 + 12183911343*r**16*s + 24581706656*r**16 + 217452344726*r**15*s + 258976672936*r**15 + 296485512402*r**14*s + 184844806660*r**14 + 152576932801*r**13*s + 106672357435*r**13 - 126079518110*r**12*s - 235377017058*r**12 - 255381795381*r**11*s - 143564621089*r**11 - 110066512801*r**10*s + 23316365190*r**10 + 75552450818*r**9*s + 21464500780*r**9 + 59539044113*r**8*s + 73472457012*r**8 + 34443324102*r**7*s - 33007628280*r**7 - 24485169502*r**6*s + 296720172*r**6 - 7436197137*r**5*s - 4007450191*r**5 + 729354330*r**4*s + 2451405544*r**4 + 1651223197*r**3*s - 200858027*r**3 - 72819543*r**2*s - 24715434*r**2 - 78650656*r*s - 11362*r - s + 1, (-118251209398, 44837100369), 4661, 78.368]
[89, 1, -115099, r**45 + 60586739*r**44 - 8045*r**43*s + 69175985798*r**43 - 3049516102*r**42*s + 10815216465771*r**42 - 1138589656922*r**41*s + 524803141221553*r**41 - 104767216309909*r**40*s + 9771889484077476*r**40 - 3603658493650262*r**39*s + 68125438322030564*r**39 - 53719410598749512*r**38*s + 50253561911425734*r**38 - 348710368721597070*r**37*s - 910567431275417474*r**37 - 712574076162026252*r**36*s + 774365225276923814*r**36 + 744839704639197384*r**35*s + 17389940178433836069*r**35 - 6635078295277678222*r**34*s - 9234249382837164144*r**34 - 63160005976448041063*r**33*s - 176625596157321546185*r**33 - 67267019500648386108*r**32*s - 23684816400472570452*r**32 + 292391545180618630306*r**31*s + 744846890375490216311*r**31 + 433191904577512857757*r**30*s + 82249930205774285963*r**30 - 794545117127170140646*r**29*s - 1831722459200912971905*r**29 - 1141478197263745492426*r**28*s + 142931057339592420313*r**28 + 1469857579640959866078*r**27*s + 2638376322270098131377*r**27 + 1537229173540156524246*r**26*s - 974255154253778308994*r**26 - 1759948721484660155803*r**25*s - 1698277656320925835896*r**25 - 518410222286469042828*r**24*s + 2020364541998788627827*r**24 + 1249590145255561249999*r**23*s - 877668072504013409182*r**23 - 1561729555926638710785*r**22*s - 2165608397927301905452*r**22 - 171142152888596543531*r**21*s + 2931714641025723261735*r**21 + 2801626219997106940743*r**20*s + 1105287527519626308119*r**20 - 828907025918952735674*r**19*s - 2999398093644856272428*r**19 - 2379933277872268529273*r**18*s + 30656631161891028373*r**18 + 1116530150627578009869*r**17*s + 1757895819050040083663*r**17 + 1215828325963382586358*r**16*s - 403204075882651486974*r**16 - 749019488062684206931*r**15*s - 602151312581626489042*r**15 - 341204005330492953001*r**14*s + 280919390250326914614*r**14 + 313587313616810704127*r**13*s + 95119057146970017614*r**13 + 11179813119540645139*r**12*s - 112187641181278643920*r**12 - 94195354080763927531*r**11*s + 6118169492531427649*r**11 + 25884431229974732755*r**10*s + 28892819084967283732*r**10 + 21388812578478086214*r**9*s - 5773335321933362471*r**9 - 8860178377086458991*r**8*s - 4595207504687885998*r**8 - 3176757031344570351*r**7*s + 1335533469721761463*r**7 + 1583051563791653222*r**6*s + 426610203708099885*r**6 + 239183933750046663*r**5*s - 196328657676619719*r**5 - 202691828844319259*r**4*s - 22403536668613879*r**4 - 5795191924467369*r**3*s + 17176321403407877*r**3 + 17383088418332223*r**2*s + 981510826604414*r**2 + 206766851746526*r*s - 774744035027676*r - 774744035033087*s - 1, (-439437614338152193577, -1296052824464036743630), 4530, 69.252]
[71, 1, -115771, 8561*r**35 + r**34*s - 27095717*r**34 + 63395479*r**33*s + 12551735126*r**33 - 1936492771*r**32*s - 152968654614*r**32 + 42014992332*r**31*s - 74961773468*r**31 - 99951200551*r**30*s - 11697078826644*r**30 + 5639501240204*r**29*s - 3823390889930*r**29 + 41704486110291*r**28*s + 90815161918582*r**28 + 98295508519572*r**27*s - 123437698182829*r**27 - 34878776585956*r**26*s - 1635735990693741*r**26 + 1074015372759487*r**25*s + 6293925799588663*r**25 + 5142781047384317*r**24*s + 12632926598233007*r**24 - 9947548418870276*r**23*s - 47210556240927842*r**23 - 37027345510157258*r**22*s - 50548899408993302*r**22 + 52727960104986338*r**21*s + 184415738668334840*r**21 + 167259901318099714*r**20*s + 169281177121754960*r**20 - 115374313943586416*r**19*s - 411720350287177828*r**19 - 469496264152675534*r**18*s - 448386996567327396*r**18 + 36570167978403908*r**17*s + 534522434608166088*r**17 + 806543921719246322*r**16*s + 820878528608212992*r**16 + 292219899560738188*r**15*s - 379200126074749030*r**15 - 885205740865076256*r**14*s - 1033773119642366998*r**14 - 658300247862076386*r**13*s + 72886445535207338*r**13 + 640788316833184386*r**12*s + 918977423026371530*r**12 + 757835683950915092*r**11*s + 133121562551215689*r**11 - 289524662657655959*r**10*s - 574037504865344285*r**10 - 554188241739781377*r**9*s - 155831964532075222*r**9 + 51900570283620921*r**8*s + 239646791475269662*r**8 + 261074654496513308*r**7*s + 84918078397421640*r**7 + 21763741477402613*r**6*s - 61232681373422400*r**6 - 74464045089119584*r**5*s - 25465462131468118*r**5 - 15054286306099301*r**4*s + 8352996249587810*r**4 + 11335325160370664*r**3*s + 3906484319103131*r**3 + 3217623091876396*r**2*s - 453565502860757*r**2 - 688861743185365*r*s - 235296303596073*r - 235296303611903*s - 1, (-1600612921193069740, 793197593432895262), 4585, 72.742]
[67, 1, -116539, r**34 + 67993757*r**33 - 15992*r**32*s + 59415642349*r**32 - 2992618103*r**31*s + 7502724543907*r**31 - 883593357910*r**30*s + 312441214236777*r**30 - 68116326129206*r**29*s + 5440861063095176*r**29 - 2089832370922179*r**28*s + 42936282292456339*r**28 - 30534141828876423*r**27*s + 132101210123378515*r**27 - 231790399514149197*r**26*s - 138641213924233149*r**26 - 908953042137416851*r**25*s - 1865513896259188764*r**25 - 1373458440549521953*r**24*s - 3333991308255320010*r**24 + 2297091882239325882*r**23*s + 3848819185557367733*r**23 + 12319569419270670032*r**22*s + 19196584016168498040*r**22 + 14021729605717860029*r**21*s + 13518565496926405530*r**21 - 14490622532713892621*r**20*s - 29111972696369120905*r**20 - 51617251772237723256*r**19*s - 54440732102317068633*r**19 - 36122697130405957305*r**18*s - 10390227944505215374*r**18 + 31039205554817910686*r**17*s + 48594606392516065133*r**17 + 64213348952372533240*r**16*s + 43062313615302647600*r**16 + 24961661947715397099*r**15*s - 3281756353344900120*r**15 - 23105671636441385539*r**14*s - 22940993547757092405*r**14 - 26772334672846312042*r**13*s - 11047247186009052663*r**13 - 6705637082097660835*r**12*s + 790072730743585318*r**12 + 4248345863572048238*r**11*s + 2890510531779338103*r**11 + 4144299360197068556*r**10*s + 1787853630225871911*r**10 + 1835968299837470607*r**9*s + 671026665085548357*r**9 + 260321074408145033*r**8*s - 142530610657837352*r**8 - 442392501918329333*r**7*s - 315665863435277846*r**7 - 360384960036460621*r**6*s - 107158505393504599*r**6 - 62917192291213168*r**5*s + 24056423435665663*r**5 + 45829102678258383*r**4*s + 23032134735545725*r**4 + 23759406819841904*r**3*s + 2714000220859753*r**3 + 1055600422908524*r**2*s - 1330071598909034*r**2 - 1658399865268223*r*s - 328328266346497*r - 328328266346496*s, (79274037516127045404, -103308359020600087430), 4597, 63.989]
[61, 1, -118387, -11357*r**30 + r**29*s - 894122172*r**29 + 77752855*r**28*s - 4500181547*r**28 + 5492564296*r**27*s + 144279650498*r**27 - 9221668554*r**26*s - 916501783688*r**26 - 386499716432*r**25*s - 10132775609360*r**25 + 4947656247083*r**24*s + 14764774444378*r**24 + 37434041808504*r**23*s + 123380150215264*r**23 + 5959968748778*r**22*s - 80039618906203*r**22 - 272256751151190*r**21*s - 586628327218048*r**21 - 206404108698148*r**20*s + 185948599409053*r**20 + 819044599498400*r**19*s + 1475849621488144*r**19 + 792377469934218*r**18*s - 240739865662541*r**18 - 1359200816628056*r**17*s - 2232063524363392*r**17 - 1403664931330998*r**16*s + 301923882214671*r**16 + 1493151786576512*r**15*s + 2203782303453156*r**15 + 1419073635087650*r**14*s - 449074303721859*r**14 - 1265417987907626*r**13*s - 1510041814315784*r**13 - 895725695371502*r**12*s + 513491637423001*r**12 + 889157635028108*r**11*s + 748233486713336*r**11 + 379258228575642*r**10*s - 366265850136905*r**10 - 487366349552758*r**9*s - 268001328194216*r**9 - 115803260207688*r**8*s + 159135581535719*r**8 + 184102389445308*r**7*s + 61055631890504*r**7 + 22702836941978*r**6*s - 41102273434826*r**6 - 42761745653517*r**5*s - 6317674838684*r**5 - 1128324561797*r**4*s + 5758787834432*r**4 + 5435978761124*r**3*s - 76492996094*r**3 - 365158036620*r**2*s - 331645406713*r**2 - 288151421250*r*s + 43571462464*r + 43571478527*s + 1, (2492023945793335, -561677026143797), 4614, 69.654]
[67, 1, -120067, r**34 + 88490919*r**33 - 16490*r**32*s + 8526843304*r**32 - 1458320809*r**31*s + 76512800220*r**31 - 47667368287*r**30*s + 831851050172*r**30 - 439385581017*r**29*s + 13091920208153*r**29 - 6059407087053*r**28*s + 98048635985065*r**28 - 73950566312666*r**27*s + 468546527930952*r**27 - 566120790973394*r**26*s + 1363623658338971*r**26 - 3045195142418252*r**25*s + 1362964840454353*r**25 - 11705788298548666*r**24*s - 5910004528003776*r**24 - 31803695736452849*r**23*s - 31504805142287158*r**23 - 58027057596482719*r**22*s - 71602027857223299*r**22 - 52280704647634663*r**21*s - 64114402064091816*r**21 + 48811228363597443*r**20*s + 77246913429172355*r**20 + 223850074235362473*r**19*s + 264428537864425210*r**19 + 262339526084542663*r**18*s + 205111869713552883*r**18 - 13831159971548109*r**17*s - 150502706849629612*r**17 - 365785279360226911*r**16*s - 372823107773745395*r**16 - 341875017930062541*r**15*s - 159726632444225470*r**15 + 40604796912926005*r**14*s + 173227767941001073*r**14 + 288502266190604097*r**13*s + 211760079712207116*r**13 + 168100797077728579*r**12*s + 28364285362124515*r**12 - 51210923018770503*r**11*s - 80089993483974018*r**11 - 103131774146422057*r**10*s - 48538032697677954*r**10 - 32424793088895553*r**9*s + 4290305307187385*r**9 + 17845427665446991*r**8*s + 14648916426268889*r**8 + 16286907584705320*r**7*s + 4488348864207314*r**7 + 2423850827048368*r**6*s - 1162054446149395*r**6 - 2152460836256962*r**5*s - 1049147923978869*r**5 - 1104715898735724*r**4*s - 167170113307890*r**4 - 84917030346449*r**3*s + 52896498168830*r**3 + 79512303349205*r**2*s + 23873117961904*r**2 + 26616207216707*r*s + 2743177385915*r + 2743177404671*s + 1, (-48407240114778699, 149973662305653830), 4594, 65.779]
[79, 1, -122443, r**40 + 106197386*r**39 - 14860*r**38*s + 67993689130*r**38 - 4002484333*r**37*s + 6667996937596*r**37 - 897835638086*r**36*s + 240802691111909*r**36 - 56740972132650*r**35*s + 4214668677100674*r**35 - 1602929562990419*r**34*s + 39822504114308951*r**34 - 24486326126663037*r**33*s + 202243432238905317*r**33 - 221466822607615392*r**32*s + 413286923575312905*r**32 - 1223151935436681695*r**31*s - 907220294382896439*r**31 - 3960732787428282351*r**30*s - 7094683440749593990*r**30 - 5636037926065340709*r**29*s - 12655396396082560052*r**29 + 7282822495711456575*r**28*s + 11090222260455979407*r**28 + 44348027614010040490*r**27*s + 72858373447895321752*r**27 + 56163517387524128533*r**26*s + 65618605420399954415*r**26 - 55582702146534433910*r**25*s - 129316013526167146003*r**25 - 228074555459105588338*r**24*s - 289453779568984421654*r**24 - 134060820479364422947*r**23*s - 1152202269732671959*r**23 + 311426392333751092638*r**22*s + 488351826163509892121*r**22 + 502243045942576118924*r**21*s + 366069353643742587805*r**21 - 37009034985537103639*r**20*s - 352660614536203526707*r**20 - 666041462786979847419*r**19*s - 673125731035574661381*r**19 - 459753263932578650176*r**18*s - 103481366659114137609*r**18 + 378084295029211257422*r**17*s + 640259642536737317631*r**17 + 733908664264675336193*r**16*s + 491812039240441838826*r**16 + 82457635061428637313*r**15*s - 366796741290374078017*r**15 - 618802056585192469482*r**14*s - 541826263225503852797*r**14 - 312193438508697499479*r**13*s + 127161719012417312537*r**13 + 339733602983912852923*r**12*s + 353275310172760582244*r**12 + 261405949698643961095*r**11*s - 25504204982259822491*r**11 - 131386403105001324205*r**10*s - 153620837060619074740*r**10 - 125625099967204077257*r**9*s + 3986897790488074046*r**9 + 37923882841511608441*r**8*s + 45394475652925446142*r**8 + 38564324436174764468*r**7*s - 1622401920650911476*r**7 - 8554187782339536275*r**6*s - 8836698209114554325*r**6 - 7536510123132274211*r**5*s + 660650768841708629*r**5 + 1491562886369050978*r**4*s + 1032786104790645914*r**4 + 865725134872623695*r**3*s - 132247958211456113*r**3 - 177560170416740001*r**2*s - 55811412872340256*r**2 - 45312212048616672*r*s + 10499200929332446*r + 10499200929349631*s + 1, (853646673408184672435, -358968683297192252948), 4553, 61.021]
[53, 1, -122827, r**27 + 108489459*r**26 + 16791*r**25*s + 11192802331*r**25 - 1823351563*r**24*s + 93617529638*r**24 - 63811668038*r**23*s - 136147439296*r**23 - 400245972666*r**22*s - 1457182434800*r**22 - 107253643844*r**21*s + 947354158236*r**21 + 3344174280346*r**20*s + 12478056118933*r**20 + 803058350480*r**19*s - 15854595327988*r**19 - 26880173258040*r**18*s - 103356256474904*r**18 + 20060836669916*r**17*s + 154079065790818*r**17 + 262444844560816*r**16*s + 570881984921175*r**16 + 3247309753106*r**15*s - 536914541231928*r**15 - 1139850835335208*r**14*s - 1712159708740366*r**14 - 677924156319864*r**13*s + 595116861386748*r**13 + 1916654947390524*r**12*s + 2573470735067787*r**12 + 1789574547269654*r**11*s + 41066932794748*r**11 - 1321717291038998*r**10*s - 1972348306472074*r**10 - 1829785136672492*r**9*s - 467260886645328*r**9 + 223773256767534*r**8*s + 751730085226925*r**8 + 857904295260256*r**7*s + 290305724058568*r**7 + 133159555010392*r**6*s - 124124515586530*r**6 - 173869828993020*r**5*s - 65874010713814*r**5 - 55807716168336*r**4*s + 3993768720603*r**4 + 9463972054990*r**3*s + 4864270126643*r**3 + 5473048406192*r**2*s + 609374831761*r**2 + 609266167457*r*s - 20131*r - s + 1, (226074802383029, 418118503023778), 4636, 66.273]
[89, 1, -123931, -7050*r**44 + r**43*s - 486122247*r**43 + 118206735*r**42*s + 24798017870*r**42 - 7186275493*r**41*s - 691605362261*r**41 + 189837638540*r**40*s + 9280565480357*r**40 + 474030652122*r**39*s - 27580561466671*r**39 - 28270692340186*r**38*s - 369592846400867*r**38 + 147374605921742*r**37*s + 1007600406406745*r**37 + 1129466209297164*r**36*s + 4373294329134911*r**36 - 1740992988649524*r**35*s - 10075681376683965*r**35 - 12125134809878718*r**34*s - 28110579835995585*r**34 + 8390470605016189*r**33*s + 55880789846817293*r**33 + 68330125795426002*r**32*s + 114233283276591133*r**32 - 27149948351858584*r**31*s - 229724929532392013*r**31 - 238826587546522096*r**30*s - 252919495843257509*r**30 + 125748977089713533*r**29*s + 731750947445579290*r**29 + 522739064094591321*r**28*s + 88580844369101521*r**28 - 618450085947051096*r**27*s - 1746046341003477792*r**27 - 697836186821354034*r**26*s + 1052716921481307618*r**26 + 2036275064532171893*r**25*s + 3210494378756243404*r**25 + 544713872605889900*r**24*s - 3472069222119317922*r**24 - 4403802583434054695*r**23*s - 4281606470231599487*r**23 + 178162496234269001*r**22*s + 6724993345928040302*r**22 + 6319548371350752901*r**21*s + 2392380104691446162*r**21 - 2416880287697223539*r**20*s - 8848058397087499747*r**20 - 5199514788977060858*r**19*s + 4076246338581287700*r**19 + 6220486820828242100*r**18*s + 6774047857513492510*r**18 + 56777119738181388*r**17*s - 11095875086472057271*r**17 - 8752293052345920409*r**16*s - 866854670880577194*r**16 + 5952400612495461651*r**15*s + 12822644345251576656*r**15 + 7624207521309559159*r**14*s - 4121989022303033531*r**14 - 8444973129687598901*r**13*s - 9081188741134654371*r**13 - 4253918691585969859*r**12*s + 4998110285514524412*r**12 + 6700651468837054739*r**11*s + 4189405920342375206*r**11 + 1438993145358609553*r**10*s - 3116427541243885703*r**10 - 3460908954555133322*r**9*s - 1210203339288403465*r**9 - 198160548796570411*r**8*s + 1193390302795932138*r**8 + 1182049068446579849*r**7*s + 180852120371358314*r**7 - 52761103114752823*r**6*s - 280815421412206177*r**6 - 256786324661587180*r**5*s - 520146897127672*r**5 + 30203398290925544*r**4*s + 37290724512924174*r**4 + 32098988827672227*r**3*s - 3816288880109975*r**3 - 5584710263485263*r**2*s - 2161404352386398*r**2 - 1768421839586390*r*s + 392982631007316*r + 392982631022591*s + 1, (-14851376624503784977, -10242969579841491713), 4519, 74.683]
[71, 1, -125299, r**36 + 131570725*r**35 - 16540*r**34*s + 103527335379*r**34 - 5518434874*r**33*s + 11096380512048*r**33 - 1448840598939*r**32*s + 335354513886829*r**32 - 91089775812641*r**31*s + 2880235802443585*r**31 - 1918616487799688*r**30*s - 2948326298302325*r**30 - 13211220087672829*r**29*s - 76646064861313565*r**29 - 119695133734088*r**28*s + 52033540435362540*r**28 + 205878193806607666*r**27*s + 755946664517934214*r**27 + 41931647257519801*r**26*s - 1106832537623572413*r**26 - 1472019776034671924*r**25*s - 2743791343291093973*r**25 + 841185044013741545*r**24*s + 7545307579284731588*r**24 + 5074204211111507859*r**23*s + 85935881989187268*r**23 - 7425597929006075921*r**22*s - 18600377672174256318*r**22 - 6271595320376261579*r**21*s + 17478486807569228448*r**21 + 19459472530930185574*r**20*s + 12014687727590286049*r**20 - 4925064100921708815*r**19*s - 29681507740657461476*r**19 - 17834193344745465715*r**18*s + 15013236752244733284*r**18 + 17685071943678033295*r**17*s + 9285671613728847334*r**17 - 3556802991117556694*r**16*s - 24168683760790541591*r**16 - 11418381327261381801*r**15*s + 17365071822360513294*r**15 + 18248834393185032917*r**14*s + 8183864060180939342*r**14 - 3949457575376768951*r**13*s - 19493676149806997578*r**13 - 13502932877861383894*r**12*s + 4822617922836284012*r**12 + 8971496125361873937*r**11*s + 7857250146534520847*r**11 + 3693117529413567555*r**10*s - 4905922136638791663*r**10 - 4900178659747375191*r**9*s - 765325440047672160*r**9 + 330677388919985111*r**8*s + 1471676000907922132*r**8 + 1118385627675253076*r**7*s - 344879023296830165*r**7 - 403087485277176591*r**6*s - 107244327938064073*r**6 - 43967528778539838*r**5*s + 77758623388997095*r**5 + 62505466898173456*r**4*s - 16024634753616547*r**4 - 15492140431373365*r**3*s + 293524034262692*r**3 + 532498374274008*r**2*s + 238973638109605*r**2 + 238973507095231*r*s - 19137*r - s + 1, (18394420203748428311, 12569430461875457053), 4576, 66.802]
[61, 1, -128467, r**31 + 165863858*r**30 - 21150*r**29*s + 19964005630*r**29 - 2752186503*r**28*s + 366004428776*r**28 - 138928055785*r**27*s + 1706141822086*r**27 - 1863040113650*r**26*s - 2151182101744*r**26 - 8980903030255*r**25*s - 30913162251927*r**25 - 7284403365509*r**24*s - 35105843161385*r**24 + 75071005010502*r**23*s + 213256061611168*r**23 + 205565045659953*r**22*s + 637960379515467*r**22 - 245477294815650*r**21*s + 15790691753922*r**21 - 2175964878996635*r**20*s - 2622592071689969*r**20 - 4525941562044508*r**19*s - 4737741564651692*r**19 - 3644357864580947*r**18*s - 2230629874124555*r**18 + 1697076109657200*r**17*s + 3363926286909578*r**17 + 6315153580385477*r**16*s + 5393781870458653*r**16 + 4792401816876098*r**15*s + 1896093905362228*r**15 - 507811321307117*r**14*s - 1912003253139543*r**14 - 3210473975097372*r**13*s - 2105739403454950*r**13 - 1831622664068763*r**12*s - 374270291468839*r**12 + 237179674201478*r**11*s + 517277177730932*r**11 + 732589434928079*r**10*s + 330784665253365*r**10 + 280136500571302*r**9*s + 20321766003450*r**9 - 42566174157981*r**8*s - 51323300838127*r**8 - 68434790513400*r**7*s - 21994171561529*r**7 - 20168055088685*r**6*s - 1294867983351*r**6 + 1344838706434*r**5*s + 2153390766852*r**5 + 2675406576674*r**4*s + 570379247643*r**4 + 493241919811*r**3*s - 106381709270*r**3 - 93493696905*r**2*s - 4196564345*r**2 + 13053477887*r*s + 17250029569*r + 17250029568*s, (-3263620333796972, 4312442281195821), 4606, 70.948]
[97, 1, -128971, r**49 + 172657813*r**48 - 26021*r**47*s + 103576875159*r**47 - 5933956241*r**46*s + 11884623783298*r**46 - 1458463898854*r**45*s + 476726961965552*r**45 - 106443432210079*r**44*s + 7551233488515823*r**44 - 3124272896139372*r**43*s + 44453357161806766*r**43 - 40549145135467305*r**42*s + 39004949986789017*r**42 - 237644437676227624*r**41*s - 344325588959398384*r**41 - 583259201134410881*r**40*s - 474646565734569349*r**40 - 424449716153083803*r**39*s + 749618825784957883*r**39 - 480216387459515624*r**38*s - 1198821904186902844*r**38 - 3094074581054423691*r**37*s - 5522562759446704706*r**37 - 2408793940198779605*r**36*s + 2705214550080905149*r**36 + 5585561556958829255*r**35*s + 11210996740982081808*r**35 + 415283213611334382*r**34*s - 11586265945611254771*r**34 - 21378474924594560210*r**33*s - 35799325028918465274*r**33 - 8272312020882275924*r**32*s + 25183049013626166363*r**32 + 53660565055683396972*r**31*s + 98838657949066999731*r**31 + 18847888036163547418*r**30*s - 91548537244572190936*r**30 - 151127843884749098716*r**29*s - 237661229040016171598*r**29 - 19313823093418224538*r**28*s + 280080993703367817147*r**28 + 377304250542174772321*r**27*s + 443424419360456409596*r**27 + 2856266418273462339*r**26*s - 590920247890702915073*r**26 - 701516509413304722995*r**25*s - 624389637647122387802*r**25 + 49957449822651699838*r**24*s + 908813257333165167699*r**24 + 1016833513771576095449*r**23*s + 700542815256725155163*r**23 - 62184459386397078749*r**22*s - 990638980377187028440*r**22 - 1089426271055160378722*r**21*s - 590882374495664078240*r**21 + 13851764728621806713*r**20*s + 751423689960580538753*r**20 + 808104014435113490036*r**19*s + 329623973296311856664*r**19 + 438487283552803939*r**18*s - 405359783098495349579*r**18 - 407823774179796026536*r**17*s - 99411821304805792896*r**17 + 25856704029240816795*r**16*s + 164167677426533015605*r**16 + 143914098597096062119*r**15*s + 1589194451575988871*r**15 - 33837058276230034514*r**14*s - 52953400767265469298*r**14 - 38361668790749023425*r**13*s + 11209902165261151874*r**13 + 19295977213406173687*r**12*s + 13733599654871045731*r**12 + 8461043256437667781*r**11*s - 4862780005418874218*r**11 - 6336393049121138528*r**10*s - 2688744416532489151*r**10 - 1490559915740169382*r**9*s + 1188284690567573778*r**9 + 1363251507304800538*r**8*s + 358106875335315261*r**8 + 164714974383980812*r**7*s - 205797173550487137*r**7 - 212665607451921140*r**6*s - 27635712271422846*r**6 - 4513343242094868*r**5*s + 25636972944050982*r**5 + 24673498813500000*r**4*s + 641911101018525*r**4 - 1123142780757677*r**3*s - 1924721123473062*r**3 - 1819378296200873*r**2*s + 51020449554087*r**2 + 105342999330815*r*s + 54322549751809*r + 54322549751808*s, (1362184162175220723203, -1096740541164418716052), 4487, 74.823]
[97, 1, -130051, r**49 + 185554737*r**48 + 14633*r**47*s + 53925869292*r**47 - 5225407713*r**46*s - 1068559767300*r**46 - 315367040426*r**45*s - 93621122999144*r**45 + 19081518433891*r**44*s + 1923141794947541*r**44 + 274221382660300*r**43*s + 64857930042356141*r**43 - 17245596095668554*r**42*s + 328536755109688558*r**42 - 328088020707073237*r**41*s - 1604703707853229770*r**41 - 1452076596161373929*r**40*s - 14017307486676795797*r**40 + 5014486543472120108*r**39*s + 5547250324139964224*r**39 + 51384115154038684716*r**38*s + 225866690104146910127*r**38 + 41480794690999239004*r**37*s + 235391327711647679393*r**37 - 588745696513202770062*r**36*s - 1844103247072227834127*r**36 - 1441587648253476265797*r**35*s - 3677163662518834923620*r**35 + 2528577662431409678052*r**34*s + 7821300402177678749533*r**34 + 12538853235648896607466*r**33*s + 25095095182379985503146*r**33 + 1622741015265286746436*r**32*s - 12910987401050674608262*r**32 - 51306238281531187630126*r**31*s - 95877903706837428273543*r**31 - 53320130757414634228829*r**30*s - 24274794610803672958805*r**30 + 104548923797813851823819*r**29*s + 220012853043734295425928*r**29 + 204729005189642918382924*r**28*s + 163302361400102687093164*r**28 - 85190633092307219119702*r**27*s - 315533672391214548688504*r**27 - 405930334150642501389739*r**26*s - 373949675154379093926524*r**26 - 67748511043264191726192*r**25*s + 285274622902215896520361*r**25 + 498251697056858483085911*r**24*s + 509197669253714007856080*r**24 + 254427222491117670788847*r**23*s - 156396006564458858208628*r**23 - 409120270706071036817713*r**22*s - 469512354632444638570642*r**22 - 317677317391057147400382*r**21*s + 46002958848607595566228*r**21 + 241232680113135899124827*r**20*s + 315423047225959102142801*r**20 + 241562080188577608325272*r**19*s - 8235852760587628203473*r**19 - 116564187189205120730068*r**18*s - 165488788912120380041908*r**18 - 129042082105867940417055*r**17*s + 8995447463954680018734*r**17 + 55881881513153159875871*r**16*s + 72710973000841071666235*r**16 + 53731363646617783975960*r**15*s - 10117236915419642986536*r**15 - 27215621885989645508170*r**14*s - 27587472911313419889769*r**14 - 19138579130186716928988*r**13*s + 5864477523688373108391*r**13 + 11198094022578994921112*r**12*s + 8628045106224952528557*r**12 + 5902454570232334154365*r**11*s - 2046602899714959596772*r**11 - 3350643913977861230258*r**10*s - 2008656053449369779111*r**10 - 1420247672279966769554*r**9*s + 459933904924686244218*r**9 + 673794969916222644254*r**8*s + 304708674000459037824*r**8 + 226518559469276189658*r**7*s - 65114982757392815973*r**7 - 83676322390182324453*r**6*s - 24070067211457609093*r**6 - 18981545820429868327*r**5*s + 4665794536369842660*r**5 + 5111022946079731806*r**4*s + 467728747576573326*r**4 + 447743478310255138*r**3*s - 17470376265542896*r**3 - 19985241978660439*r**2*s - 2514862568621546*r**2 - 2514862754141728*r*s - 27106*r - s + 1, (458803116998210251916747, 702543039983315641499968), 4485, 65.542]
[79, 1, -131011, r**40 + 199632872*r**39 - 20375*r**38*s + 11800323468*r**38 - 1846223117*r**37*s + 313939941821*r**37 - 81542544245*r**36*s + 18042267077937*r**36 - 3595291163196*r**35*s + 14866513518308*r**35 - 90673487470727*r**34*s - 1203009284441985*r**34 + 187104216024769*r**33*s + 25879597035670426*r**33 + 130649998742840*r**32*s + 253383224745125322*r**32 - 139166914602166403*r**31*s + 621055121488761732*r**31 - 1209945178779705309*r**30*s - 242537411480890563*r**30 - 4596669948063386624*r**29*s - 6186328365361045144*r**29 - 9340501313513952270*r**28*s - 17986441287019427803*r**28 - 2739548581218657680*r**27*s - 2917858472583816460*r**27 + 37330731299688878284*r**26*s + 71878691409809118905*r**26 + 69751785671548586566*r**25*s + 75859352124581012221*r**25 - 29462047131352236615*r**24*s - 125203765689718687181*r**24 - 183094075077361470715*r**23*s - 201383758602492210598*r**23 - 53903903280613225276*r**22*s + 125650043488685719182*r**22 + 248928799589132136973*r**21*s + 281880462992414162074*r**21 + 147239919761111343172*r**20*s - 82864037054752358160*r**20 - 218315847010752906853*r**19*s - 253686445516147952358*r**19 - 165499219333744387284*r**18*s + 40865866102085957058*r**18 + 135887299204289652759*r**17*s + 157740256208205704222*r**17 + 114076858346767887748*r**16*s - 17717458622036739193*r**16 - 63123988978928321267*r**15*s - 69552130941944219038*r**15 - 52955513662779708789*r**14*s + 7225142460491727734*r**14 + 22310231959128777146*r**13*s + 21830406160370570701*r**13 + 17049943038079942905*r**12*s - 2496922570947535397*r**12 - 5973031856941888577*r**11*s - 4825004856540211486*r**11 - 3811634146186888665*r**10*s + 642733830191970003*r**10 + 1185044003538693418*r**9*s + 729657196459819180*r**9 + 578361668330974176*r**8*s - 113306946674249850*r**8 - 167530017506852976*r**7*s - 71287905180758046*r**7 - 56345328872684523*r**6*s + 12761940302152449*r**6 + 15835982352882881*r**5*s + 3991377478154522*r**5 + 3124700700132038*r**4*s - 816300633686093*r**4 - 888540392308757*r**3*s - 94153228253022*r**3 - 72247833430652*r**2*s + 21904137722693*r**2 + 21903938085317*r*s - 23623*r - s + 1, (257687707201358319312, 122116397462302506205), 4544, 68.357]
[97, 1, -131731, r**49 + 211100982*r**48 - 27817*r**47*s + 105514015046*r**47 - 7004860580*r**46*s + 7467507980445*r**46 - 1237668638969*r**45*s + 219472933439122*r**45 - 55146604148836*r**44*s + 12183184741803320*r**44 - 2019228182966234*r**43*s + 451706891198984089*r**43 - 106660239083370076*r**42*s + 6679801096669244724*r**42 - 2904432269469373699*r**41*s + 37658028910841296196*r**41 - 35781882134230724634*r**40*s + 18859139405560569277*r**40 - 202967014537069205721*r**39*s - 503827949750569641122*r**39 - 411397848833823557766*r**38*s - 1084365603313711898050*r**38 + 653273930755283669596*r**37*s + 2122113867663723582955*r**37 + 3541659747335692160228*r**36*s + 6657400539824357441264*r**36 + 689075982225013294575*r**35*s - 5064325807337484525191*r**35 - 12112574614357494943944*r**34*s - 20824263331225116409840*r**34 - 7329267817389039675932*r**33*s + 9413884713751310640526*r**33 + 26508281748758157845636*r**32*s + 43084816063679119370331*r**32 + 18807103512321846884444*r**31*s - 18251091741184599457233*r**31 - 44887871394801916340736*r**30*s - 64945691280665995818168*r**30 - 27117639658935841408858*r**29*s + 36418759498655484444831*r**29 + 63217454349487303480584*r**28*s + 70182453849584009591755*r**28 + 22196272908524227418731*r**27*s - 56265086106115996158407*r**27 - 71287382735393079932478*r**26*s - 51518515810072393625049*r**26 - 6037282425822122779829*r**25*s + 59842533834608511598383*r**25 + 61270435506727706182902*r**24*s + 24478419178939373869543*r**24 - 7628866905079621959327*r**23*s - 45529816201649148052277*r**23 - 40208546483399347034866*r**22*s - 5775146947371677169338*r**22 + 11636735262721195770383*r**21*s + 26249398339931335827145*r**21 + 20495983062976132304346*r**20*s - 1809157441106737812953*r**20 - 9070230786776139001494*r**19*s - 11667186422127208883094*r**19 - 8043897094489849703506*r**18*s + 2706402389045891693005*r**18 + 4961379067836182789457*r**17*s + 3951168867746010265133*r**17 + 2333654026415062477316*r**16*s - 1551977257955832491596*r**16 - 2034288757793220530863*r**15*s - 987789968239866043533*r**15 - 448668233793117159520*r**14*s + 587773356678744490629*r**14 + 637733720322503202954*r**13*s + 164585571401333795200*r**13 + 29891655549598975670*r**12*s - 159557032418648664929*r**12 - 151756081730740386871*r**11*s - 11221486609627624902*r**11 + 13468373057502257710*r**10*s + 31300600901643120769*r**10 + 26672332549744627926*r**9*s - 2535040851683142989*r**9 - 5668537468569159882*r**8*s - 4288484871624873326*r**8 - 3233294516770568156*r**7*s + 962681169923235762*r**7 + 1175745914124159966*r**6*s + 340937581552057995*r**6 + 204015255236704476*r**5*s - 147849660127146324*r**5 - 144091308530547970*r**4*s - 3267181905111600*r**4 + 5635420406219149*r**3*s + 10779654890105306*r**3 + 8759269851649460*r**2*s - 2163716476884406*r**2 - 2020384828293121*r*s + 143331648602113*r + 143331648602112*s, (78637995240278478550300, -16051386869442976978694), 4483, 68.767]
[71, 1, -132523, r**36 + 222545596*r**35 + 8908*r**34*s + 17384810979*r**34 - 2838357603*r**33*s + 289137322062*r**33 - 117897431024*r**32*s + 862630075142*r**32 - 1431208585381*r**31*s - 9415093331873*r**31 - 3949566542795*r**30*s - 48293622171568*r**30 + 31945763668697*r**29*s + 119086417075459*r**29 + 184310989034347*r**28*s + 846665969265409*r**28 - 157366435499309*r**27*s - 723996269069423*r**27 - 2445320642524599*r**26*s - 7039453330050598*r**26 - 1361152929402732*r**25*s + 6957538430396790*r**25 + 12780702555713165*r**24*s + 58180015117505297*r**24 - 9274211490178846*r**23*s + 3705626239055014*r**23 - 173975481067500034*r**22*s - 299128915912964000*r**22 - 330895115544483948*r**21*s - 410615411855638398*r**21 + 34986659354587818*r**20*s + 295188452509189790*r**20 + 860364085605455324*r**19*s + 1104815997216479068*r**19 + 908749036210414060*r**18*s + 509418949891296354*r**18 - 422910518631475548*r**17*s - 1010579460044131244*r**17 - 1498160418403668212*r**16*s - 1245594442556015332*r**16 - 708895901102611456*r**15*s + 96929808732161176*r**15 + 809969677818386220*r**14*s + 969020959448133006*r**14 + 1020616470305996710*r**13*s + 450560161461804898*r**13 + 86054424496492812*r**12*s - 278251473701724891*r**12 - 477527946115337714*r**11*s - 316213464782319026*r**11 - 266989138379389274*r**10*s - 32959556524871787*r**10 + 50136826305329991*r**9*s + 78780650958112800*r**9 + 98846157078928662*r**8*s + 35952902265916644*r**8 + 26192245535069033*r**7*s - 2995401304096235*r**7 - 9668233518863161*r**6*s - 6375675897203434*r**6 - 7285415905761005*r**5*s - 1493408827877639*r**5 - 1115157409103719*r**4*s + 174353674330123*r**4 + 348586195300917*r**3*s + 144527488034023*r**3 + 172545129122107*r**2*s + 26319061580816*r**2 + 28020276806822*r*s + 1701437545304*r + 1701437571071*s + 1, (1250622441644011558, -71340543810130245), 4569, 68.296]
[53, 1, -132667, r**27 + 224798592*r**26 - 19309*r**25*s + 9607304203*r**25 + 1969454241*r**24*s + 20676209308*r**24 + 9395332571*r**23*s + 89226747901*r**23 + 37746660418*r**22*s - 52189880514*r**22 - 43000858508*r**21*s - 246200568221*r**21 + 104840280524*r**20*s + 534249716470*r**20 + 55423205385*r**19*s - 1113043589784*r**19 - 1238370199847*r**18*s - 1079385898426*r**18 + 744008166800*r**17*s + 4276149000014*r**17 + 3125006432911*r**16*s + 1158341866200*r**16 - 2479427825993*r**15*s - 6769175289735*r**15 - 5043818270916*r**14*s - 847500882370*r**14 + 2716201115874*r**13*s + 5259431302443*r**13 + 4236348048640*r**12*s + 373743277898*r**12 - 1366204006877*r**11*s - 2277031329052*r**11 - 2147918044753*r**10*s - 552577604094*r**10 - 10294060408*r**9*s + 520478484262*r**9 + 582701745449*r**8*s + 309811538896*r**8 + 158142953893*r**7*s - 109657635239*r**7 - 154763237016*r**6*s - 87824686822*r**6 - 79689772052*r**5*s + 8031105851*r**5 + 14134147542*r**4*s + 9034198318*r**4 + 8703726535*r**3*s - 1073279129*r**3 - 1073963995*r**2*s - 191878974*r**2 - 225577385*r*s - 33671053*r - 33671052*s, (1558385919453, 5684761093573), 4629, 81.591]
[59, 1, -134707, r**30 + 260993529*r**29 - 32292*r**28*s + 7046956779*r**28 - 2698565236*r**27*s - 25794354737*r**27 - 20353428308*r**26*s + 886921368412*r**26 - 68637032377*r**25*s + 10733305198056*r**25 - 5386033362110*r**24*s + 39031490185979*r**24 - 52728545910377*r**23*s + 75078663417678*r**23 - 255492800432877*r**22*s - 51276234801542*r**22 - 836107732664041*r**21*s - 868220750501042*r**21 - 1758434603279741*r**20*s - 2399163504916594*r**20 - 1653905371122677*r**19*s - 2277439598514318*r**19 + 2066115497128571*r**18*s + 3258181943282992*r**18 + 8752792596404987*r**17*s + 10234055943717464*r**17 + 9846305273017807*r**16*s + 7394265159413032*r**16 - 767957177077517*r**15*s - 4336337744825452*r**15 - 14011307621038017*r**14*s - 14313621444695210*r**14 - 16991792412127867*r**13*s - 13343908410143486*r**13 - 4848518767939149*r**12*s + 2492770086206988*r**12 + 13471398557102645*r**11*s + 15714085255133538*r**11 + 16538588514522345*r**10*s + 8226041464970870*r**10 + 1342891526165461*r**9*s - 5459063655177838*r**9 - 9148585086010183*r**8*s - 6143091911260646*r**8 - 4827155916155863*r**7*s - 65633281750170*r**7 + 1495333255385425*r**6*s + 1707508939969351*r**6 + 1825445180101753*r**5*s + 400036465206655*r**5 + 154389905573657*r**4*s - 204652248284035*r**4 - 263799089454123*r**3*s - 77375107161027*r**3 - 63902395567975*r**2*s + 8697944897830*r**2 + 13476140323136*r*s + 4778456003774*r + 4778456011775*s + 1, (-18446742675549860, 29562661703058290), 4607, 67.884]
[43, 1, -137443, r**22 + 317274797*r**21 - 34130*r**20*s + 1992629427*r**20 - 2142515790*r**19*s - 30604379512*r**19 - 452954101*r**18*s + 627961324075*r**18 - 1005230367*r**17*s + 6112752151827*r**17 - 3430195456374*r**16*s + 10264929605917*r**16 - 28451293752471*r**15*s - 29266608583564*r**15 - 88518813810072*r**14*s - 109887139068365*r**14 - 114469962227113*r**13*s - 96770838244845*r**13 - 7521311692883*r**12*s + 50158622164303*r**12 + 144430694200142*r**11*s + 138548676803946*r**11 + 152101119423656*r**10*s + 76488397254143*r**10 + 38952352163190*r**9*s - 4075587024183*r**9 - 35368206890326*r**8*s - 22121720941867*r**8 - 37074553074868*r**7*s - 16218400378910*r**7 - 22372964077647*r**6*s - 11841732819955*r**6 - 11692778444439*r**5*s - 5142731408389*r**5 - 2256942224970*r**4*s + 411766487659*r**4 + 2336438473913*r**3*s + 1336283807374*r**3 + 1878113078696*r**2*s + 485408534477*r**2 + 543650247619*r*s + 58558881275*r + 58558867967*s + 1, (-78330580063628, -1138558678835), 4660, 64.402]
[89, 1, -138571, r**45 + 344047523*r**44 - 15676*r**43*s + 158279237366*r**43 - 11439414115*r**42*s + 11708074748749*r**42 - 1762175736412*r**41*s + 635341663011551*r**41 - 110609096728828*r**40*s + 21166854382470190*r**40 - 5245525868383588*r**39*s + 349690111678953911*r**39 - 139127461755537038*r**38*s + 3099479793416585535*r**38 - 2008313504224152393*r**37*s + 15902095763015777704*r**37 - 17411062300673202416*r**36*s + 46411946781699817256*r**36 - 98755903978756311298*r**35*s + 46075080159898869465*r**35 - 385822440855015646616*r**34*s - 215477542392213437924*r**34 - 1044864453478242112178*r**33*s - 1080218840671829930056*r**33 - 1830339221927491734772*r**32*s - 2141212976158766331077*r**32 - 1474219440573955541413*r**31*s - 1393021181962594586174*r**31 + 1419520943539204695302*r**30*s + 2310091226615813575456*r**30 + 5215033493421113080471*r**29*s + 5215636684257345085837*r**29 + 5181612725526309271081*r**28*s + 2981160957589934672121*r**28 + 505434083681572845848*r**27*s - 1019871346112615758426*r**27 - 3295298210001076701048*r**26*s - 2033975547575946591951*r**26 - 3796808836341339368433*r**25*s - 2732419878074483261627*r**25 - 3719430609197245351582*r**24*s - 3577250195492150743378*r**24 - 2000938662694854956349*r**23*s - 488530206627786323101*r**23 + 2451941265365681836075*r**22*s + 3485869714189422498477*r**22 + 4464508446721897512111*r**21*s + 3098775133491614094886*r**21 + 1397221629762919455855*r**20*s - 714616172550586212342*r**20 - 2631684356019973018615*r**19*s - 3078973429414674879069*r**19 - 2688959884039662590492*r**18*s - 886350372265913685102*r**18 + 769434457027528765637*r**17*s + 1926485364026342262222*r**17 + 2381149852658441241421*r**16*s + 1396412874281395635257*r**16 + 621547985080099173283*r**15*s - 454992890146685873876*r**15 - 1051116189767133154115*r**14*s - 890453670923301320338*r**14 - 789484739894464980048*r**13*s - 131942951729161832625*r**13 + 115543999796360965867*r**12*s + 254854290976783709005*r**12 + 289219098627405473587*r**11*s + 76516544274167437408*r**11 + 43073561417790805969*r**10*s - 22833257438477109805*r**10 - 33867943977020553073*r**9*s - 10970762713637005243*r**9 - 13508711256535164767*r**8*s - 5807253843952622532*r**8 - 2968797385313147508*r**7*s + 2276442963957762369*r**7 + 3799192196683138141*r**6*s + 2624919270666167965*r**6 + 1678000591640945356*r**5*s - 767542816483401366*r**5 - 1088352736462362526*r**4*s - 462244645682686524*r**4 - 344933649694709027*r**3*s + 93187326284398483*r**3 + 117310976988804205*r**2*s + 24123650740311742*r**2 + 24123650396736918*r*s - 36248*r - s + 1, (-9528903471343800832464, -5665736991819584986231), 4502, 70.057]
[71, 1, -139387, r**36 + 364146410*r**35 - 37091*r**34*s - 2676957959*r**34 - 2009745086*r**33*s + 10681878988*r**33 + 18206162796*r**32*s + 707961459894*r**32 - 235329273250*r**31*s - 3155063867997*r**31 - 1834461724386*r**30*s - 1706315073549*r**30 + 6697241185702*r**29*s + 7931296450720*r**29 + 8856578229360*r**28*s + 114401681113759*r**28 + 15964165816544*r**27*s + 756984190302891*r**27 - 653289244834497*r**26*s - 5203025640239611*r**26 - 2113999126130890*r**25*s - 5762952651742003*r**25 + 12221423044409203*r**24*s + 51667890255412924*r**24 + 24619778796624574*r**23*s + 30643095653025111*r**23 - 86862115053647674*r**22*s - 258928720060599841*r**22 - 181055244700076314*r**21*s - 238803846787567093*r**21 + 291707545613585720*r**20*s + 857546065026220297*r**20 + 931595594191388994*r**19*s + 1341312728803977585*r**19 - 368288773955806440*r**18*s - 2057028237338323541*r**18 - 3159027607341673322*r**17*s - 4445623840183098733*r**17 - 715857452847841360*r**16*s + 3404502661008646747*r**16 + 6883975459949814510*r**15*s + 9595411894403923985*r**15 + 3736211131590186122*r**14*s - 4457213399832296985*r**14 - 10577831474298825026*r**13*s - 14406230684725238307*r**13 - 6653464178000296866*r**12*s + 6964416702397278870*r**12 + 12705694263741877826*r**11*s + 13282353527136654547*r**11 + 5208445956646667037*r**10*s - 9384463744532877756*r**10 - 11019622164687145176*r**9*s - 5251649177076031707*r**9 - 494760572867076596*r**8*s + 6334249660042123109*r**8 + 5372344879256847568*r**7*s - 388509540429226080*r**7 - 1417149118424091078*r**6*s - 1506633869347491058*r**6 - 981913217407101308*r**5*s + 576054447485682105*r**5 + 547445866892402464*r**4*s - 5885512729606166*r**4 - 33208100352055646*r**3*s - 31921667840933816*r**3 - 27322526806140473*r**2*s + 4599134951197936*r**2 + 4599134586696540*r*s - 29534*r - s + 1, (-13701734249376124927, -15333701747687965556), 4563, 67.188]
[89, 1, -139891, r**45 + 378230094*r**44 - 31934*r**43*s + 166917412248*r**43 - 12895462533*r**42*s + 6594988816713*r**42 - 1528298321782*r**41*s + 376451537087138*r**41 - 57173109565036*r**40*s + 12080165514879408*r**40 - 3342499279779324*r**39*s + 20169123025038590*r**39 - 59071501565712514*r**38*s - 300242468983953001*r**38 - 17962463071229732*r**37*s + 24815223886022300677*r**37 - 2695191019632032239*r**36*s + 284424155664200966133*r**36 - 145788003755957698238*r**35*s + 770490394164137194102*r**35 - 1383463298638397734851*r**34*s - 1457647505165805802502*r**34 - 5111541047256483933678*r**33*s - 8984578423674047492148*r**33 - 6132864243503244498899*r**32*s - 6346598125086987002019*r**32 + 8364817399339439008098*r**31*s + 19465415611374838189108*r**31 + 25666602491211113979194*r**30*s + 23770382615473826287664*r**30 + 6500633250377399129836*r**29*s - 15250319677181099442829*r**29 - 25933404283125337447524*r**28*s - 19252426016675285411924*r**28 - 13049225099496724392092*r**27*s + 8571210252094962891434*r**27 + 2668329946636830985135*r**26*s - 12761856691499764457395*r**26 - 13185812567157614982340*r**25*s - 17186675889172383865606*r**25 + 6906943893694415078784*r**24*s + 32507969066657123355588*r**24 + 37453247013508041844404*r**23*s + 25305686579801354386956*r**23 + 2481471383384044797600*r**22*s - 24520377681604607368207*r**22 - 31992197625069980684386*r**21*s - 19367622572519337819835*r**21 - 8198513930053449591801*r**20*s + 9822683177580820458865*r**20 + 14494489821711247826276*r**19*s + 8603010532006808934670*r**19 + 5361191321996740595861*r**18*s - 2388530711177940020804*r**18 - 3931125345910666759178*r**17*s - 2311644997851338108746*r**17 - 1716127379016046401907*r**16*s + 408392728146572610163*r**16 + 680721126048625898640*r**15*s + 365100269229738836950*r**15 + 284092516051793093218*r**14*s - 71149964897431921302*r**14 - 88990758811222927190*r**13*s - 26999205181570268671*r**13 - 15312134642510857234*r**12*s + 14786781855699403290*r**12 + 12987925713234034892*r**11*s - 283802107220558512*r**11 - 2439831007939881245*r**10*s - 2852622786991919189*r**10 - 2391344411175914802*r**9*s + 201064827212338100*r**9 + 522405320867645132*r**8*s + 385797240152750390*r**8 + 346521558969137722*r**7*s - 12992209788546184*r**7 - 42227148789671690*r**6*s - 32160695840451871*r**6 - 30563611299968494*r**5*s + 216137398824315*r**5 + 1646803826831427*r**4*s + 1485209170040963*r**4 + 1461079094705098*r**3*s + 5545111847892*r**3 - 24212536798927*r**2*s - 29751671023288*r**2 - 29751293528772*r*s + 19142*r + s - 1, (-6977071586855056341116, 43178347770512367281047), 4500, 67.779]
[67, 1, -140419, r**34 + 393105559*r**33 - 39601*r**32*s + 314480916327*r**32 - 16501373390*r**31*s + 37416990008147*r**31 - 4559372749797*r**30*s + 1405353698528170*r**30 - 328764602614358*r**29*s + 20240476712579367*r**29 - 8943840925891096*r**28*s + 117425389119919772*r**28 - 108718905227433604*r**27*s + 175863160495007892*r**27 - 648246804419582497*r**26*s - 879200540893814482*r**26 - 1850452103795553770*r**25*s - 3820668998239711744*r**25 - 1234061615792961099*r**24*s - 2657461698725168145*r**24 + 7099609328381213112*r**23*s + 13356991079319259692*r**23 + 18849732402104066880*r**22*s + 27939538557973939742*r**22 + 4007662924996854304*r**21*s - 10387641766425112798*r**21 - 49690534105160787906*r**20*s - 79365309439990576134*r**20 - 60735453453031494092*r**19*s - 37283532234542634278*r**19 + 48315228298015725310*r**18*s + 115839259728011282984*r**18 + 138646030547965497404*r**17*s + 117754637137331254434*r**17 + 14106408454832323280*r**16*s - 96417216559605943388*r**16 - 167533147622393107912*r**15*s - 166415479658775156852*r**15 - 88375065582856982314*r**14*s + 39977789115180581224*r**14 + 124541743787644656364*r**13*s + 145168301571531754308*r**13 + 110807043818957899066*r**12*s + 6589250933957580794*r**12 - 54434267046731488200*r**11*s - 83465946969137908388*r**11 - 79989103139595639168*r**10*s - 21756039322777907799*r**10 + 6581480470026879424*r**9*s + 30370126708295105791*r**9 + 36145630842231492883*r**8*s + 14929293643982305351*r**8 + 7212456071917757626*r**7*s - 5657291158182880245*r**7 - 9223292494755190601*r**6*s - 5119637468881458362*r**6 - 4287703646876461014*r**5*s + 26114549818140079*r**5 + 863944207934638472*r**4*s + 854626971981453048*r**4 + 921955298316448876*r**3*s + 151454664811740712*r**3 + 82544062951290539*r**2*s - 53694755645892926*r**2 - 68910611977085474*r*s - 15215856722409596*r - 15215856722419391*s - 1, (-155301001599229496970, 67887348546594143568), 4575, 65.751]
[97, 1, -142099, r**49 + 440927278*r**48 - 38741*r**47*s + 12115296960*r**47 - 5144050002*r**46*s + 1536908228545*r**46 - 96507869281*r**45*s + 96762023646725*r**45 - 18037638105827*r**44*s + 3112310014494940*r**44 - 710307058746986*r**43*s + 151633976269418380*r**43 - 28331809451507031*r**42*s + 4873944817304610622*r**42 - 1234737466808718276*r**41*s + 79866952734900065182*r**41 - 32016875198609352756*r**40*s + 674437094175474863810*r**40 - 455864482952933773325*r**39*s + 2805904262368930820614*r**39 - 3724323099770616694948*r**38*s + 3184146874449732053384*r**38 - 17902954778761134373302*r**37*s - 18398998864932189480602*r**37 - 48457813101647773378707*r**36*s - 75666133056369020772552*r**36 - 53406009744460360625408*r**35*s - 72899028029988553803891*r**35 + 68651575254995283279302*r**34*s + 142604071523728158115689*r**34 + 273890122533142637710622*r**33*s + 350788682113316696978556*r**33 + 191673542628817943104438*r**32*s + 24203790198983362323471*r**32 - 314531251696493753905570*r**31*s - 530985628526935166480145*r**31 - 514937932753018459961866*r**30*s - 277320223251967102044974*r**30 + 86457341797963526360974*r**29*s + 451294668230949282856731*r**29 + 514006048993472115892310*r**28*s + 288116627924809119091005*r**28 + 17685686600570007716666*r**27*s - 354551580188698671349449*r**27 - 357448912764948945574718*r**26*s - 152132806647357571041564*r**26 + 73006663957993586803175*r**25*s + 339515125914056536095927*r**25 + 303208379116693014897932*r**24*s + 96872544212844606865111*r**24 - 100518890067105581362136*r**23*s - 276274793384325694772088*r**23 - 269827697475892778034583*r**22*s - 99660034682618956746453*r**22 + 29714945285353056803120*r**21*s + 152090777347168026354327*r**21 + 172751640341359834921432*r**20*s + 77120664114490876755870*r**20 + 20451462764089486385447*r**19*s - 54109573144268472983472*r**19 - 72899480944670072453068*r**18*s - 38256403613868849977006*r**18 - 22009242569229051959459*r**17*s + 11780500484303141897262*r**17 + 20107053350976638751935*r**16*s + 12678518948237849684736*r**16 + 9771995155700444039780*r**15*s - 1152958343544912554622*r**15 - 3472684214366043438545*r**14*s - 2924303870827392044784*r**14 - 2667602193564252475867*r**13*s - 139769159249844290422*r**13 + 299538054229368995348*r**12*s + 481887917271888000162*r**12 + 492604155650513236785*r**11*s + 69015275195981286507*r**11 + 10961213462597023127*r**10*s - 57486626609916442933*r**10 - 63364229448704092593*r**9*s - 11492898865810770968*r**9 - 6218563519507404255*r**8*s + 4908481244785880663*r**8 + 5589621179148470953*r**7*s + 1004476812989838389*r**7 + 705739178881919777*r**6*s - 273819835592778882*r**6 - 306356985101720747*r**5*s - 40013673105998311*r**5 - 32957918391266005*r**4*s + 6629520408755617*r**4 + 6937868587861939*r**3*s + 191338898906753*r**3 + 308440908919655*r**2*s + 117093916429156*r**2 + 117093475442534*r*s - 24424*r - s + 1, (273341766379982362439307, 480812713411378419308847), 4470, 67.016]
[79, 1, -145603, r**40 + 563141128*r**39 - 38971*r**38*s + 153935282331*r**38 - 14252436273*r**37*s + 5942307359900*r**37 - 1397618889384*r**36*s + 84887798271556*r**36 - 36843825662719*r**35*s + 1198398208760077*r**35 - 522750490422377*r**34*s + 20466231629320670*r**34 - 8305960982147110*r**33*s + 198059147616412214*r**33 - 122359214776663327*r**32*s + 796620186872819856*r**32 - 1071818137017551087*r**31*s - 219239390648799098*r**31 - 4873194256849487431*r**30*s - 10879133711276556446*r**30 - 8464202301127520642*r**29*s - 20221403873905368568*r**29 + 13438448827729384554*r**28*s + 40722060236253807506*r**28 + 68095973771342251302*r**27*s + 124202287244212272469*r**27 + 15467995010813507449*r**26*s - 95979057714124710180*r**26 - 218576098666436219437*r**25*s - 375121846741690706503*r**25 - 115342846856651571725*r**24*s + 238883757199039330873*r**24 + 489376055432379224486*r**23*s + 731189962873587557414*r**23 + 206202890946981225506*r**22*s - 602679738581892790576*r**22 - 885182477109762956228*r**21*s - 972022322997020532200*r**21 - 116882109201253758490*r**20*s + 1180607235379274421532*r**20 + 1267961674150498286702*r**19*s + 789413367722500815352*r**19 - 239046614962686929246*r**18*s - 1614692044266885547632*r**18 - 1331833335979648180256*r**17*s - 155234000276294535444*r**17 + 678273427270579735240*r**16*s + 1465227529106751323033*r**16 + 928078862830090892324*r**15*s - 446579297833873086186*r**15 - 839603760686545030445*r**14*s - 821103242620158382433*r**14 - 346787029674658692855*r**13*s + 563272018604354760914*r**13 + 615816807224006250822*r**12*s + 230037853585625030682*r**12 - 9465987436399000879*r**11*s - 324935424058075239531*r**11 - 275448791980102486161*r**10*s + 9983340704448525434*r**10 + 77254003353941702826*r**9*s + 100650727470564271674*r**9 + 69952437285380899265*r**8*s - 28663332408664850356*r**8 - 36688597874953641303*r**7*s - 14529155576666400374*r**7 - 7230561332910574059*r**6*s + 8253099634787330678*r**6 + 7800266556977228074*r**5*s + 36932455441091140*r**5 - 612635733594309466*r**4*s - 809371000778786900*r**4 - 637661812270620938*r**3*s + 183615503994038533*r**3 + 171709208168773223*r**2*s - 11906291718914062*r**2 - 11906292280960211*r*s - 23343*r - s + 1, (828262054485824176338, -230044002142441024095), 4529, 62.743]
[83, 1, -148123, r**42 + 668724056*r**41 + 2021*r**40*s + 193299024485*r**40 - 17136563207*r**39*s + 9961586754693*r**39 - 1908997230961*r**38*s + 232071988658835*r**38 - 72168123581856*r**37*s + 2791159236320144*r**37 - 1414811687094034*r**36*s + 14751698843574498*r**36 - 15192920974149529*r**35*s - 6420238346627089*r**35 - 80619261843148153*r**34*s - 384299329510170970*r**34 - 82433753448536412*r**33*s - 919690249776836826*r**33 + 1142524640589571631*r**32*s + 3457759216238663039*r**32 + 4273330500939164176*r**31*s + 13890695925124977954*r**31 - 3397815692843405092*r**30*s - 14994494651735817508*r**30 - 39148443505225725148*r**29*s - 96494317542025566786*r**29 - 20177058255739404294*r**28*s + 31138441269047659148*r**28 + 178504557038423277328*r**27*s + 393511575868437844732*r**27 + 184490269409705798186*r**26*s - 15530995160682720543*r**26 - 489962655349299663214*r**25*s - 1026205013281310954400*r**25 - 637144558844128488141*r**24*s - 58119388107782584209*r**24 + 883466035007630002499*r**23*s + 1783772174757499005421*r**23 + 1261019876722853270515*r**22*s + 119743798220840545125*r**22 - 1104925001282490300974*r**21*s - 2116340982221171240974*r**21 - 1591763215782072917970*r**20*s - 82068147810524430768*r**20 + 996475593814367720439*r**19*s + 1743499998864051088217*r**19 + 1348165851465461607227*r**18*s - 1913287281295029684*r**18 - 666975378692059181092*r**17*s - 1024483845415933379944*r**17 - 803491219402292074105*r**16*s + 30329458321120787265*r**16 + 339518176457743625042*r**15*s + 460180547386828970568*r**15 + 368513234596358295876*r**14*s - 10553282819702974238*r**14 - 135611594334753089078*r**13*s - 179896720988341533910*r**13 - 150400876501872909288*r**12*s - 4346387269283477282*r**12 + 44110966273599786632*r**11*s + 66108998978680378650*r**11 + 58342693653049703100*r**10*s + 4637322874075155031*r**10 - 11624060834364501016*r**9*s - 20689258366491265694*r**9 - 19124985290951798051*r**8*s - 1791605327195525153*r**8 + 2236656409970792363*r**7*s + 4760927932441408891*r**7 + 4567917749906967455*r**6*s + 402117519863864121*r**6 - 258687108558756130*r**5*s - 729182159949876532*r**5 - 718966380535846060*r**4*s - 50636569802770948*r**4 + 12917024637311831*r**3*s + 66254833388801837*r**3 + 66244335342721721*r**2*s + 2680238323083404*r**2 - 10500458727006*r*s - 2690739450489760*r - 2690739450510335*s - 1, (-1449956634910840695992, 11687530135796796942), 4512, 65.422]
[59, 1, -148627, -46159*r**29 + r**28*s - 12404082654*r**28 + 693197580*r**27*s - 658396033648*r**27 + 132799550426*r**26*s - 9332888899926*r**26 + 4155124860022*r**25*s - 48536666556877*r**25 + 49212402607193*r**24*s - 29283493590876*r**24 + 268575662511038*r**23*s + 573441804070687*r**23 + 588104116634137*r**22*s + 1624670884929904*r**22 - 521365197279486*r**21*s - 870513911441768*r**21 - 5013420365232002*r**20*s - 9183846074889950*r**20 - 6823170138270084*r**19*s - 7765692145002538*r**19 + 7786970830112944*r**18*s + 18124315902380880*r**18 + 28624668097825109*r**17*s + 33142364963144375*r**17 + 13619523754430345*r**16*s - 5624529496502905*r**16 - 35942764056056627*r**15*s - 48878715933230770*r**15 - 46709999517063894*r**14*s - 23524088191927419*r**14 + 5281539011287993*r**13*s + 28255563425527038*r**13 + 41628601615807774*r**12*s + 28329638459005879*r**12 + 18641005564127728*r**11*s - 2460525418467799*r**11 - 11859069918903065*r**10*s - 11177570801998858*r**10 - 11618743294441572*r**9*s - 2673334436925652*r**9 - 991001758593438*r**8*s + 1095182615888540*r**8 + 1598256559018158*r**7*s + 357172601522734*r**7 + 500102512732144*r**6*s + 106903088180334*r**6 + 193231557535525*r**5*s + 130926694638776*r**5 + 116428512575566*r**4*s + 15959247418249*r**4 - 8652376811407*r**3*s - 18375813865402*r**3 - 24232742731020*r**2*s - 5382342237525*r**2 - 5870110166321*r*s - 488459154125*r - 488459206655*s - 1, (-8191704621944403, 3292186836125633), 4597, 70.603]
[97, 1, -152899, r**49 + 924622362*r**48 + 32680*r**47*s + 429714874018*r**47 - 28959601824*r**46*s + 43368534466154*r**46 - 5563576913511*r**45*s + 1771842341419910*r**45 - 386860981509479*r**44*s + 37155888695340909*r**44 - 12354566965442968*r**43*s + 448756990764870366*r**43 - 227366400840245068*r**42*s + 2742315053789197302*r**42 - 2488420823652720740*r**41*s + 7636432724323734110*r**41 - 15678394289527328430*r**40*s + 9354532278830350442*r**40 - 61960608587309184518*r**39*s - 59657243827118176143*r**39 - 173158216933001134292*r**38*s - 630699500887958983697*r**38 - 118236890770610059400*r**37*s - 1088745064274132156361*r**37 + 1756283571844624846695*r**36*s + 4906250991826093798978*r**36 + 5609879355043716379978*r**35*s + 13430750643264972622125*r**35 - 3733571468701063672047*r**34*s - 18052444268625001929743*r**34 - 35633297737717284968686*r**33*s - 68390683539349606507033*r**33 - 13974001213204480110120*r**32*s + 32292720827077435072295*r**32 + 115123583558937308211451*r**31*s + 204121235079141496782034*r**31 + 107537584630946350953586*r**30*s + 4293181168653198345910*r**30 - 211235783773856315895910*r**29*s - 385024827783237031423964*r**29 - 321463771089986104588842*r**28*s - 178512775411746139195183*r**28 + 174167458908289215190450*r**27*s + 438315121900025662829654*r**27 + 568777770376184453523867*r**26*s + 504072642638173216015264*r**26 + 146128429102442945454491*r**25*s - 188224332547020755902764*r**25 - 629999277719582587384420*r**24*s - 827160138706218372436462*r**24 - 657884621502788113054517*r**23*s - 292301630664712777533129*r**23 + 387395387704116015579393*r**22*s + 932223440207996135029807*r**22 + 1030462769220532204992656*r**21*s + 689315632448606964485267*r**21 + 1715437890439905859860*r**20*s - 759210158650635888100390*r**20 - 1024987072108114025122403*r**19*s - 766754258947968087610187*r**19 - 270040945655437954901393*r**18*s + 451225600187526357273877*r**18 + 720110408433495319782083*r**17*s + 572353854900060996325813*r**17 + 310188013394749536059889*r**16*s - 191323364732551049004037*r**16 - 367994351037891361312739*r**15*s - 310591548725349109998736*r**15 - 210191807130025678393743*r**14*s + 53265185134876471915978*r**14 + 136205475004740649642649*r**13*s + 125579603931114173882954*r**13 + 98751905905913748326138*r**12*s - 6701761063133373732235*r**12 - 35204724237120392054097*r**11*s - 37944302718559997690674*r**11 - 33465672935066271133230*r**10*s - 1427004021768015240238*r**10 + 5732508190207055514713*r**9*s + 8499541738576775671020*r**9 + 8217195798324351830327*r**8*s + 913483029341288078582*r**8 - 380686456131864118996*r**7*s - 1393211658604109568785*r**7 - 1444083548868766118353*r**6*s - 213414503299928048357*r**6 - 49887634415094163493*r**5*s + 164215983811916430389*r**5 + 176733349523880573795*r**4*s + 26301800430159256110*r**4 + 12812509946881650915*r**3*s - 13194145778910977251*r**3 - 14067244688376990772*r**2*s - 1451053197593942781*r**2 - 873098920731808664*r*s + 577954277788423062*r + 577954277788483583*s + 1, (-47529928287771207163242, -934365994024106612593957), 4457, 67.263]
[61, 1, -153067, r**31 + 936201091*r**30 + 12038*r**29*s - 16623488965*r**29 + 1570435261*r**28*s + 216826067127*r**28 + 12391117844*r**27*s - 788667347203*r**27 - 408295900053*r**26*s - 944238549781*r**26 + 2609684697805*r**25*s + 16986710508025*r**25 + 1268506822821*r**24*s - 22259758676325*r**24 - 35495520932628*r**23*s - 85516225558646*r**23 + 10950414898931*r**22*s + 112262836583581*r**22 + 182441003733518*r**21*s + 263005161260468*r**21 + 65916090537917*r**20*s + 76523218609583*r**20 - 439349458059904*r**19*s - 677764738984004*r**19 - 1050687055778473*r**18*s - 2035434049639589*r**18 - 214824406408026*r**17*s + 620959237174958*r**17 + 4098965095684991*r**16*s + 7435033071051197*r**16 + 5304099253897924*r**15*s + 3736781889905540*r**15 - 5741951013661627*r**14*s - 11883564795174689*r**14 - 16275132612522136*r**13*s - 14170338332794806*r**13 - 6367077237922013*r**12*s + 2809815595862605*r**12 + 12041123691498152*r**11*s + 13079893372354986*r**11 + 13599302009833237*r**10*s + 5872647916577043*r**10 + 1390751605829262*r**9*s - 2939195040355304*r**9 - 5520306168808333*r**8*s - 3510857401041687*r**8 - 3361749732881172*r**7*s - 702011760913377*r**7 + 8851864660033*r**6*s + 535081421481498*r**6 + 785917280367456*r**5*s + 327962476753923*r**5 + 289460994222364*r**4*s + 3452414808508*r**4 - 40802762009812*r**3*s - 46607594283565*r**3 - 47708470721408*r**2*s - 4565020169346*r**2 - 1099940954113*r*s + 3465079160833*r + 3465079160832*s, (18499491191948073, -17403481983628866), 4586, 73.980]
[53, 1, -154747, r**27 + 1048242416*r**26 - 11061*r**25*s + 3666031756*r**25 - 3095527987*r**24*s - 155397421951*r**24 + 43883181993*r**23*s + 1286653617170*r**23 + 683826240098*r**22*s + 27249959956009*r**22 - 7724389116502*r**21*s + 84074216705922*r**21 - 118689838009348*r**20*s - 159529025436337*r**20 - 471062021654286*r**19*s - 987920078865611*r**19 - 422478556876858*r**18*s - 438780236544726*r**18 + 1531832996391878*r**17*s + 3265951534711250*r**17 + 3419452349032498*r**16*s + 3662129394452255*r**16 - 823463015068395*r**15*s - 4727210822713941*r**15 - 7843055317085083*r**14*s - 8549761720021097*r**14 - 3861064976221416*r**13*s + 2430592773858929*r**13 + 7912068820244909*r**12*s + 9761863725605593*r**12 + 7462030746372661*r**11*s + 905506662235290*r**11 - 3813231929942902*r**10*s - 6417385086861001*r**10 - 6255317131365208*r**9*s - 1865258647847944*r**9 + 439299100722494*r**8*s + 2545025424124489*r**8 + 2904771524413546*r**7*s + 1061247487790767*r**7 + 404083260274688*r**6*s - 591539557337844*r**6 - 771644829649108*r**5*s - 302225081999886*r**5 - 204378517903710*r**4*s + 71355745468705*r**4 + 105876828620761*r**3*s + 42523642308682*r**3 + 36853646186513*r**2*s - 3342645811215*r**2 - 5671044513791*r*s - 2328398659585*r - 2328398659584*s, (-8539462268408779, 3709355265668383), 4614, 71.167]
[59, 1, -155083, r**30 + 1072782498*r**29 - 33758*r**28*s + 166125060382*r**28 - 22357309855*r**27*s + 1438312729893*r**27 - 1005341748724*r**26*s - 10488604723292*r**26 - 4505542510523*r**25*s - 23856695184071*r**25 + 32482946916691*r**24*s + 222396228376533*r**24 + 60773172839538*r**23*s - 129841893506498*r**23 - 446007312683849*r**22*s - 1366277521049304*r**22 - 36899814420519*r**21*s + 2150725047892155*r**21 + 2374797773073584*r**20*s + 2902939638800242*r**20 - 1233187737535126*r**19*s - 6949801068995390*r**19 - 6228026135656285*r**18*s - 4894983882849632*r**18 + 3968744362939541*r**17*s + 16150863113990335*r**17 + 13110825216346724*r**16*s + 5995218964113944*r**16 - 11429418233507244*r**15*s - 36368578079886592*r**15 - 19874328000908497*r**14*s + 16683875169685316*r**14 + 30600210954236683*r**13*s + 36922147670739949*r**13 + 6006094474576278*r**12*s - 47992507780034296*r**12 - 38609625173248698*r**11*s + 2286066130608494*r**11 + 21031999690589705*r**10*s + 34974352805759706*r**10 + 15945319109225319*r**9*s - 24884016376824519*r**9 - 23269949641889144*r**8*s - 2460793642181188*r**8 + 5127376232664334*r**7*s + 11789950327258058*r**7 + 7136148236434285*r**6*s - 5447215935999983*r**6 - 5285860576332101*r**5*s - 414132732066973*r**5 + 502422859685298*r**4*s + 1257585326188632*r**4 + 859806190441747*r**3*s - 454579139260841*r**3 - 397767546722683*r**2*s + 56811898652538*r**2 + 56810826523456*r*s - 22850*r - s + 1, (-20794331051790905, 19492896971478697), 4592, 69.021]
[79, 1, -155707, r**40 + 1118553990*r**39 - 28242*r**38*s + 319135916317*r**38 - 28398051928*r**37*s + 14826497927732*r**37 - 3088875716460*r**36*s + 220789478558383*r**36 - 96271153133564*r**35*s + 686315929343797*r**35 - 1108119891313112*r**34*s - 4901031675803954*r**34 - 3421253312890283*r**33*s - 980051030337125*r**33 + 9032864821679025*r**32*s + 194992903063885479*r**32 - 34710297480000420*r**31*s + 29337227829292478*r**31 - 689237077126555008*r**30*s - 3225779700713484441*r**30 - 712010831200367724*r**29*s - 2038884751410705379*r**29 + 7791938092950282770*r**28*s + 25183642788538691073*r**28 + 14983207046163869043*r**27*s + 21963015257291044133*r**27 - 36422643605331113609*r**26*s - 111416134414020364699*r**26 - 95964366974438329066*r**25*s - 108956842595193671753*r**25 + 86535030985046181490*r**24*s + 309959885320557519062*r**24 + 321228950015898579179*r**23*s + 309708019156495907161*r**23 - 106991447545399323201*r**22*s - 581334660509376825915*r**22 - 663731960508333181666*r**21*s - 556880768138078762108*r**21 + 47798459639560011122*r**20*s + 771120074431524924113*r**20 + 918712735174442039848*r**19*s + 667390036887133851787*r**19 + 46118522038053581798*r**18*s - 746832718982481299821*r**18 - 892405865831157015173*r**17*s - 546854548275693463904*r**17 - 84840058783170563159*r**16*s + 537864583700060068030*r**16 + 624874539838405641919*r**15*s + 307547202740999964991*r**15 + 56633454010060415661*r**14*s - 289585299597713614488*r**14 - 319364999690953125270*r**13*s - 115826285547776301112*r**13 - 16765680732371439474*r**12*s + 115486340319616361118*r**12 + 118875231858638850576*r**11*s + 26704925806340789126*r**11 - 1061615337201670162*r**10*s - 33150638034207396171*r**10 - 31509771997133126202*r**9*s - 2495035600023687583*r**9 + 2719544902150522480*r**8*s + 6443412466369558796*r**8 + 5611779552594249371*r**7*s - 421482904852175093*r**7 - 991365619309036817*r**6*s - 740385736024233298*r**6 - 581657949957962326*r**5*s + 148130632323309763*r**5 + 169495715245829976*r**4*s + 32133384483196100*r**4 + 20187543114025037*r**3*s - 13123461936329174*r**3 - 11945815193621629*r**2*s + 1177635752055646*r**2 + 1177634633482097*r*s - 65395*r - s + 1, (-445914623345023703539, -1320810797311176784416), 4519, 64.926]
[71, 1, -158371, r**36 + 1335605945*r**35 - 47069*r**34*s + 11906102781*r**34 - 19865390996*r**33*s + 7001250926547*r**33 + 405538595*r**32*s + 32968555205228*r**32 - 54976426418060*r**31*s - 2222806054792167*r**31 + 371318979896966*r**30*s + 28830920205852074*r**30 + 4404071497904712*r**29*s + 327660539321087815*r**29 - 163085073549093355*r**28*s - 33153588297418396*r**28 - 1374125814119095172*r**27*s - 5260304792771340793*r**27 - 1625127031671055564*r**26*s - 4571278740898346403*r**26 + 11681035434154786100*r**25*s + 34711990652514767430*r**25 + 27250075905022431450*r**24*s + 42437283339905418109*r**24 - 37284540854462432376*r**23*s - 122976747703022502213*r**23 - 140971357755510937945*r**22*s - 184224134936194009943*r**22 + 34105942745586950722*r**21*s + 259864779976331436114*r**21 + 387926782616577839153*r**20*s + 477209963844115375264*r**20 + 96460867608526441972*r**19*s - 349663777036997556071*r**19 - 667537655606384844783*r**18*s - 814979821193320016683*r**18 - 358143514912563766642*r**17*s + 313453764990834086440*r**17 + 782670238324129361585*r**16*s + 973643006284450958506*r**16 + 572236626692444878576*r**15*s - 202144865714539382629*r**15 - 665741165413577281927*r**14*s - 842244312967446275883*r**14 - 566321737362377793638*r**13*s + 117696432211878853692*r**13 + 434929537468775892087*r**12*s + 531994095784536552839*r**12 + 375246566111768860940*r**11*s - 80445875623600709334*r**11 - 228319682473624543066*r**10*s - 238798015427640440300*r**10 - 165609142251732721554*r**9*s + 53149735726265791853*r**9 + 95752549593554816956*r**8*s + 69084966006731300954*r**8 + 44489783620669244220*r**7*s - 22898257131049851284*r**7 - 28805763442995867303*r**6*s - 10473606700181832917*r**6 - 5653036594690117290*r**5*s + 5139291566292674883*r**5 + 5176167863342299402*r**4*s + 392466430284606440*r**4 - 27389580230958024*r**3*s - 484122608309413604*r**3 - 419855910970860413*r**2*s + 64266715219242008*r**2 + 64266713885115470*r*s - 66640*r - s + 1, (203285607873309301178, -1468246701082946263564), 4546, 67.943]
[61, 1, -158563, r**31 + 1352811842*r**30 - 31057*r**29*s + 371964618729*r**29 - 34123971826*r**28*s + 14600009282815*r**28 - 3402600116575*r**27*s + 186175407766101*r**27 - 89655755305307*r**26*s + 939421847769292*r**26 - 984439407802361*r**25*s + 1331349609892733*r**25 - 5405676451817611*r**24*s - 4985057206620329*r**24 - 15684123597849708*r**23*s - 23339000631561909*r**23 - 20153641911654950*r**22*s - 30719620958369869*r**22 + 14444853592697368*r**21*s + 29954074470505282*r**21 + 93581095981654171*r**20*s + 133736070329692843*r**20 + 105050651866791608*r**19*s + 75736486650052351*r**19 - 73660423112562480*r**18*s - 172355196040563557*r**18 - 251903406241342870*r**17*s - 232485479469714554*r**17 - 109861590357524731*r**16*s + 35885462411336597*r**16 + 202514793057303822*r**15*s + 251341975368108417*r**15 + 250219131868560168*r**14*s + 125675356765171923*r**14 - 9264327524045010*r**13*s - 124302225732810048*r**13 - 195308810207724431*r**12*s - 145369432417926631*r**12 - 96396951509402400*r**11*s + 9912712732775871*r**11 + 67135469643123752*r**10*s + 76248038261944837*r**10 + 74337653583402044*r**9*s + 19315237118971724*r**9 - 2872245761022517*r**8*s - 22539506995671979*r**8 - 26910387130252292*r**7*s - 9631912617774326*r**7 - 5090225925135006*r**6*s + 3665778624274539*r**6 + 5115947874122843*r**5*s + 2049468982749647*r**5 + 1617797394641411*r**4*s - 252990001647252*r**4 - 456671211843611*r**3*s - 228696954440220*r**3 - 214780243617307*r**2*s + 2823540601625*r**2 + 13918063122431*r*s + 11094522448897*r + 11094522448896*s, (114670533856659085, 285667628045203484), 4582, 66.426]
[47, 1, -161923, r**24 + 1687472124*r**23 - 5423*r**22*s - 25062062547*r**22 - 6011021037*r**21*s - 95758144414*r**21 + 145473738765*r**20*s + 4153241354829*r**20 - 407049709963*r**19*s + 7049560855347*r**19 - 15764635164611*r**18*s - 46124693360792*r**18 - 41597683248088*r**17*s - 72771443169672*r**17 + 43158168153942*r**16*s + 160342076127308*r**16 + 211228429880367*r**15*s + 274000519392622*r**15 + 6460658227666*r**14*s - 271082332619736*r**14 - 474741322730983*r**13*s - 546718549553049*r**13 - 237559149945730*r**12*s + 196670513104181*r**12 + 514424138170700*r**11*s + 589824328402816*r**11 + 417487448038817*r**10*s - 18445727552511*r**10 - 261656252769203*r**9*s - 345162707679510*r**9 - 309162815804739*r**8*s - 44091847853103*r**8 + 50073940840491*r**7*s + 108435347048845*r**7 + 109345835979533*r**6*s + 16980674913338*r**6 + 689991538244*r**5*s - 16688245498444*r**5 - 17102026766208*r**4*s - 1171138819490*r**4 - 342517413463*r**3*s + 868707155310*r**3 + 772759037612*r**2*s - 143098839534*r**2 - 94260321793*r*s + 48838436609*r + 48838436608*s, (-688653346653823, -297652098229047), 4631, 70.303]
[73, 1, -165667, r**37 + 2152813446*r**36 + 74789*r**35*s + 377344804159*r**35 - 44057679294*r**34*s + 7339772443750*r**34 - 2811166873452*r**33*s - 18183793277902*r**33 - 30122054804769*r**32*s - 338134376053653*r**32 + 96452877819275*r**31*s + 811725585078679*r**31 + 945702904739304*r**30*s - 3266946881461293*r**30 - 108231665903047*r**29*s - 12530987855915348*r**29 + 19342522733973401*r**28*s + 242642887367374383*r**28 + 10141818996507758*r**27*s + 175138327616220632*r**27 - 754413219424525703*r**26*s - 2662708495574073263*r**26 - 1322859463246818552*r**25*s - 1264827151927510883*r**25 + 4202394102927067568*r**24*s + 12162832641573768152*r**24 + 7844408126314173169*r**23*s + 3154608839354587189*r**23 - 12103603216308507396*r**22*s - 30378436106430207601*r**22 - 20631264123574932534*r**21*s - 2050991411865129355*r**21 + 22508707441257698747*r**20*s + 46158823644599635155*r**20 + 31001001485882020587*r**19*s - 3913067389180790575*r**19 - 28586946974581930974*r**18*s - 44896705347018469707*r**18 - 29265808686723773118*r**17*s + 8782239541434898597*r**17 + 24908502255752228025*r**16*s + 28795617887734122655*r**16 + 18229011247809773511*r**15*s - 7760949190043929657*r**15 - 14846504502079514914*r**14*s - 12490626449698146995*r**14 - 7728801169837333386*r**13*s + 3990466934789913404*r**13 + 6082497246270507225*r**12*s + 3637374223674628619*r**12 + 2213419686025549512*r**11*s - 1280877807213945500*r**11 - 1675052489371014744*r**10*s - 674370166518438909*r**10 - 416272473471300540*r**9*s + 234455097158433329*r**9 + 289162072707531904*r**8*s + 87129783095532282*r**8 + 56189775090392152*r**7*s - 29223593177620128*r**7 - 32126616970359492*r**6*s - 4053430020968880*r**6 - 3265287029554985*r**5*s + 385816260766615*r**5 + 801176800038040*r**4*s + 434834302902650*r**4 + 436405808902489*r**3*s + 20979457820489*r**3 + 1292447599455*r**2*s - 19652722821014*r**2 - 19650567036444*r*s + 89630*r + s - 1, (-43457674204461870610, -33043908877745925493), 4532, 65.865]
[89, 1, -167611, r**45 + 2444600513*r**44 - 55358*r**43*s + 864862759824*r**43 - 78830355059*r**42*s - 11412111301263*r**42 - 5134570750055*r**41*s + 824942522850578*r**41 + 142447696821963*r**40*s + 204395818079718449*r**40 - 22989294410015778*r**39*s + 5577835172133486749*r**39 - 1600743686490260755*r**38*s + 58259231673958706410*r**38 - 32560194512244392631*r**37*s + 268757353777186251907*r**37 - 311952604311141389716*r**36*s + 359058854271719855385*r**36 - 1615768971340144682301*r**35*s - 1439962774123605220359*r**35 - 4600838995494320569565*r**34*s - 5970630607979326616671*r**34 - 6197666094060376461602*r**33*s - 6137283909282524186131*r**33 + 175720110714196631317*r**32*s + 3805984725418016510783*r**32 + 11035037189896603612089*r**31*s + 9310121137616098157875*r**31 + 12822474477766894105218*r**30*s + 7757623650923528929200*r**30 + 9854479063482825594979*r**29*s + 17080311180649090055356*r**29 + 3120314262482102750128*r**28*s - 2963530848543046960235*r**28 - 30223472952533274278693*r**27*s - 52328112354516407157138*r**27 - 40084989147931830210294*r**26*s - 9355366210873190011117*r**26 + 26180190192790017809779*r**25*s + 54981988179551290727815*r**25 + 44573282577402355684803*r**24*s - 9072100010043908382117*r**24 - 13824115098906805781440*r**23*s - 14359689652831106650264*r**23 + 12406323472118766064268*r**22*s + 70712784780608768633560*r**22 + 27685145663934684460222*r**21*s - 28495628067968619562599*r**21 - 87930136151957828045976*r**20*s - 136367869520641463735139*r**20 - 71428853641307708195810*r**19*s + 35088838803216705380180*r**19 + 114257801661392745224527*r**18*s + 152238175015853167689975*r**18 + 98341730525075377441321*r**17*s - 22141771301917054769224*r**17 - 87703016175684857581319*r**16*s - 111629729672309650975055*r**16 - 79040885387141012546970*r**15*s + 14369198078015736667991*r**15 + 48518263443212788566711*r**14*s + 54387677005757039441462*r**14 + 38970794282997433943193*r**13*s - 9758533431676984017089*r**13 - 20518653796015069037496*r**12*s - 16795535984534052546563*r**12 - 11543752204723823245859*r**11*s + 4443369619344473033215*r**11 + 6276716032065003509721*r**10*s + 2968515547211608530135*r**10 + 1843401286804446397156*r**9*s - 1126776320853060231207*r**9 - 1239531238002461949733*r**8*s - 232577740479135035053*r**8 - 99850100882799356441*r**7*s + 146815147335749345097*r**7 + 138178059825892943146*r**6*s - 3103592242502221320*r**6 - 9859560974947838469*r**5*s - 8017641954745488998*r**5 - 6838794084278140412*r**4*s + 1096038931544868281*r**4 + 1218040905702437729*r**3*s + 161196456668829374*r**3 + 122001603112280314*r**2*s - 39194877306179747*r**2 - 39194874863433685*r*s + 14295*r + s - 1, (252595694988901757796313, -90455967782213906434751), 4471, 70.392]
[61, 1, -168523, r**31 + 2590136184*r**30 + 82030*r**29*s + 14599062723*r**29 - 18375366060*r**28*s - 1489694471648*r**28 + 162001211035*r**27*s - 3906271669902*r**27 + 7098730715512*r**26*s + 182002296366878*r**26 - 4732770800584*r**25*s + 1571598114642846*r**25 - 913408584978422*r**24*s + 4059949942498258*r**24 - 7759658153427537*r**23*s - 8370139443896213*r**23 - 28388311669105608*r**22*s - 75349121761170568*r**22 - 27309030787669655*r**21*s - 104118690906537339*r**21 + 158580810938160838*r**20*s + 329614467659986998*r**20 + 537375506646369027*r**19*s + 945245043135133409*r**19 + 164496391672463340*r**18*s - 281168321495281220*r**18 - 1693580276662836279*r**17*s - 2806247277238278737*r**17 - 2194206722379285318*r**16*s - 1269240995336131510*r**16 + 1564874555584625837*r**15*s + 3730656896034369767*r**15 + 4507445205307671112*r**14*s + 3420933608401756844*r**14 + 748768360776960913*r**13*s - 2255918073050269823*r**13 - 4070962253739705638*r**12*s - 3609026003733074078*r**12 - 2393207098992039799*r**11*s + 315002955251553493*r**11 + 1732817422123518980*r**10*s + 1979754441698997588*r**10 + 1822312727506473535*r**9*s + 347815368567487163*r**9 - 206084712383175602*r**8*s - 586205791548160258*r**8 - 671447983762156651*r**7*s - 217037089313784034*r**7 - 105254450108802544*r**6*s + 86527976019970936*r**6 + 127165707654881713*r**5*s + 56729420686567534*r**5 + 46308213345059990*r**4*s - 4322242821205846*r**4 - 11129610712355536*r**3*s - 7515802800703353*r**3 - 7235732396606196*r**2*s - 148293446643998*r**2 + 280072994659775*r*s + 428366441205505*r + 428366441205504*s, (-6607341171471379900, -2396928130240962202), 4575, 66.033]
[83, 1, -169987, r**42 + 2846704043*r**41 - 45041*r**40*s + 448668525881*r**40 - 59210560496*r**39*s + 234803128068*r**39 - 2564620940545*r**38*s - 159941524867130*r**38 + 25188859537956*r**37*s + 1536917695697647*r**37 + 525466271027063*r**36*s + 41831262456133383*r**36 - 12465927000523344*r**35*s + 83084476772350907*r**35 - 187446293725987453*r**34*s - 1243531511983561956*r**34 - 378000227750114890*r**33*s - 2945680469068351244*r**33 + 3714695034951660228*r**32*s + 20206097834797855225*r**32 + 10985944856121602252*r**31*s + 36918004963091423766*r**31 - 43908559843957904519*r**30*s - 212479190917267203762*r**30 - 128246814909040776534*r**29*s - 223709101379279012768*r**29 + 354196703468483956343*r**28*s + 1448161740968265682757*r**28 + 831376883426159626356*r**27*s + 575018896000987099627*r**27 - 1997807909900370243930*r**26*s - 6417167996010091967264*r**26 - 3258011756350180944406*r**25*s + 560967857285016957315*r**25 + 7890909444140389887041*r**24*s + 18793802821111664010732*r**24 + 7928940071104810959144*r**23*s - 8572611971430489628165*r**23 - 21925490243453359284610*r**22*s - 36859353601848576090459*r**22 - 11456781246905368616340*r**21*s + 28823768557562998016745*r**21 + 43235761949208727545232*r**20*s + 47829024697341915346923*r**20 + 6768430315645014389456*r**19*s - 55368413307301591505103*r**19 - 60690958142359192943606*r**18*s - 37710270862892082786342*r**18 + 8152658296879177593892*r**17*s + 68776426459919773297860*r**17 + 59843832436277646337605*r**16*s + 11097545064222084789436*r**16 - 23269495678535269995600*r**15*s - 56201481812462105361353*r**15 - 39730170589738683283557*r**14*s + 10249332424856221351315*r**14 + 26114741664363904792056*r**13*s + 29002912368863654872934*r**13 + 15868585827208860865713*r**12*s - 13810255912012695620680*r**12 - 17114021861092188911640*r**11*s - 8158256650370182967698*r**11 - 2266454293191056920585*r**10*s + 7333866434941827281139*r**10 + 6784851782128208314462*r**9*s + 418250782835635126175*r**9 - 1021311053883260715916*r**8*s - 1996756611469093898200*r**8 - 1500583612548049695772*r**7*s + 446188010977498688541*r**7 + 585036264869263803157*r**6*s + 233288564062000536683*r**6 + 126004015355636373362*r**5*s - 122131527887790599475*r**5 - 112666295809049578947*r**4*s + 4278784178574015058*r**4 + 11467973522295623756*r**3*s + 9191930624292243742*r**3 + 6993890378572123384*r**2*s - 2393339284566920709*r**2 - 2198040226867341446*r*s + 195299060544596100*r + 195299060544700415*s + 1, (123175833812006190822172, -105658796733064552212906), 4491, 62.112]
[83, 1, -177379, r**42 + 4546256954*r**41 - 126985*r**40*s + 341542280644*r**40 - 32232460287*r**39*s + 7100950637666*r**39 - 838465204926*r**38*s + 1886262798277702*r**38 - 195780496669042*r**37*s + 82547693961973377*r**37 - 17402024121829594*r**36*s + 1350568008221148895*r**36 - 548581963697879761*r**35*s + 7580592632621708565*r**35 - 7170560785167177527*r**34*s + 3553034315887225273*r**34 - 40421912355603529461*r**33*s - 78844733684097060812*r**33 - 85812369299538896739*r**32*s - 123765910602866460612*r**32 + 30407808520477468757*r**31*s + 267556526182844466043*r**31 + 247710507892616023098*r**30*s + 176562398704993140981*r**30 - 210489878448254876429*r**29*s - 1407823589687072687082*r**29 - 255188405224000588705*r**28*s + 803706497381029347317*r**28 + 2781736269263442813356*r**27*s + 6366373814946323263839*r**27 + 1886675981064293660021*r**26*s - 2707877123296464802291*r**26 - 9475041337947959880051*r**25*s - 16085702658674677275315*r**25 - 8450522836763862174375*r**24*s + 2732727387099723007633*r**24 + 14798725761983177979632*r**23*s + 22830932061829329676196*r**23 + 15820450348952107372881*r**22*s - 665198959739049575853*r**22 - 12297310025956512486666*r**21*s - 18725551150777926203188*r**21 - 14571343123406157449269*r**20*s + 447880837639404045871*r**20 + 6459206187416696735920*r**19*s + 9210698094627981107956*r**19 + 6565591893387958816863*r**18*s - 2249717073762248156048*r**18 - 3751631654237436406598*r**17*s - 3172659979783262146962*r**17 - 1115490812970692568286*r**16*s + 2561807887394738436761*r**16 + 2777161162831571146299*r**15*s + 1191208002232740184738*r**15 + 42778369790229651459*r**14*s - 1323070475362405446791*r**14 - 1457262543655891329264*r**13*s - 504228899603120727153*r**13 - 131395823744085481199*r**12*s + 367893390874987272312*r**12 + 441875806392166783829*r**11*s + 150314076133664909259*r**11 + 82589329583625840758*r**10*s - 57676952053511418836*r**10 - 75419964287270202453*r**9*s - 25779305658250973668*r**9 - 19286216500441877912*r**8*s + 4854706130830800637*r**8 + 6843804335243190063*r**7*s + 2341532163926427861*r**7 + 2084030912565986295*r**6*s - 161287844476127982*r**6 - 257963832945193025*r**5*s - 96968669058402210*r**5 - 98125091292807912*r**4*s - 2599309777686570*r**4 - 1290428589794996*r**3*s + 1176205344210977*r**3 + 1294199407024534*r**2*s + 103197063261484*r**2 + 117989517718657*r*s + 14792454441215*r + 14792454441216*s, (10139344214450709187280, 172456346257798153419), 4484, 70.655]
[89, 1, -177427, r**45 + 4560981173*r**44 - 129405*r**43*s + 345657418347*r**43 - 68040710675*r**42*s + 396098192733*r**42 - 1605867091286*r**41*s + 39888889933556*r**41 - 3954890561247*r**40*s + 2055673593814551*r**40 - 453086311716130*r**39*s + 29953281489394305*r**39 - 12738959325602683*r**38*s + 265595742132627815*r**38 - 172884228541263662*r**37*s + 1417940273066702480*r**37 - 1508432506636695717*r**36*s + 3981817006923505442*r**36 - 8696414525872020665*r**35*s - 1103427710028473863*r**35 - 32699013740210170556*r**34*s - 59964702559207505198*r**34 - 64207625058188362597*r**33*s - 192863287675672005540*r**33 + 49423864806166078511*r**32*s - 17754854281863901773*r**32 + 610969317562235961178*r**31*s + 1079576929941360944892*r**31 + 1183507411960688763187*r**30*s + 1887188619179393768945*r**30 - 312134065411050329007*r**29*s - 819936704095235292005*r**29 - 4750674395809367065836*r**28*s - 6453935006577788872411*r**28 - 7191698533840756574469*r**27*s - 7583193623702993755272*r**27 - 400203618872978519573*r**26*s + 2302051431885689289595*r**26 + 14078447642615344816389*r**25*s + 18170264414160237818091*r**25 + 20896460973572199658448*r**24*s + 19503182717999934002178*r**24 + 2800003176068315303420*r**23*s - 8885794022525490839456*r**23 - 29833878457414652126078*r**22*s - 36936951959892860810582*r**22 - 32696115056131042674932*r**21*s - 16676497670282985004025*r**21 + 9271762602916088055336*r**20*s + 28353593202955685642825*r**20 + 39339438764814263228773*r**19*s + 29234732641065062743377*r**19 + 14371469243676896731053*r**18*s - 8084511814259412889395*r**18 - 21554580850924272167750*r**17*s - 21234938329325965752264*r**17 - 17886228988278113975349*r**16*s - 2746718841840718175497*r**16 + 4739863007466139534106*r**15*s + 8763645269181935621503*r**15 + 9575273782662978379109*r**14*s + 3351378868510214701923*r**14 + 956013468520700237106*r**13*s - 2117757328311197913540*r**13 - 2928316237756891319051*r**12*s - 1407941275247269529180*r**12 - 968237645886236906091*r**11*s + 245870600656921910223*r**11 + 511565917339846329178*r**10*s + 340270285054761584956*r**10 + 306538888294656084513*r**9*s + 12137042377271885332*r**9 - 36378000027888133655*r**8*s - 50612343015307186057*r**8 - 53961673371010427210*r**7*s - 9168664673136121584*r**7 - 3963657387400369133*r**6*s + 4506309540747991453*r**6 + 5593658531148255859*r**5*s + 1488555826334290833*r**5 + 1175104704731833824*r**4*s - 222305752406849131*r**4 - 326010551863387579*r**3*s - 116264485768455280*r**3 - 107095656958575893*r**2*s + 5777926624691475*r**2 + 9168833369604095*r*s + 3390906744963073*r + 3390906744963072*s, (-16734684693965632271140, -16810803316899937102658), 4461, 67.795]
[83, 1, -178603, 75296*r**41 + r**40*s - 119620424351*r**40 + 4905326661*r**39*s - 9810852735111*r**39 + 1567441650189*r**38*s - 180716369403042*r**38 + 67696843374831*r**37*s - 1107825228396274*r**37 + 960185882085473*r**36*s - 1865140225246289*r**36 + 5946790556085351*r**35*s - 4897133176018020*r**35 + 19587580809225744*r**34*s - 114794586382291990*r**34 + 89672334383215315*r**33*s - 164795084964225542*r**33 + 651677134392437132*r**32*s + 4291542093579979210*r**32 + 1019441415390858606*r**31*s + 12655490779253051825*r**31 - 13735634761987902570*r**30*s - 45754076322332001320*r**30 - 54401480511498812292*r**29*s - 168514620689365534855*r**29 + 47546121418188963681*r**28*s + 206402252062601309765*r**28 + 471826039126842615350*r**27*s + 982998957027676675141*r**27 + 239208865282556027529*r**26*s - 377521417199069715130*r**26 - 1623613583159050938788*r**25*s - 3007397630095692114238*r**25 - 1618833057983683041563*r**24*s + 132934500094035950327*r**24 + 2984985163692181305747*r**23*s + 5498228880951591313429*r**23 + 3885825619657224767750*r**22*s + 524130487621768910486*r**22 - 3391494736962274481867*r**21*s - 6565560108726407954661*r**21 - 5237161352634643913468*r**20*s - 866205317025390985452*r**20 + 2705257135488237114989*r**19*s + 5521632274191015269523*r**19 + 4586906466637202301206*r**18*s + 576188778828590866790*r**18 - 1792025232753858634069*r**17*s - 3550838479614511871243*r**17 - 2928533898555911904197*r**16*s - 179893147227347286321*r**16 + 1089604836773177022214*r**15*s + 1880536749848450793208*r**15 + 1550609960566922195413*r**14*s + 61665909974291578988*r**14 - 526012106619160235914*r**13*s - 821427783330192847199*r**13 - 721226146802161475305*r**12*s - 72227877154108489067*r**12 + 147430299189005114110*r**11*s + 269419955515157256391*r**11 + 265716039543282319982*r**10*s + 50459014651174500964*r**10 - 6290688508434835168*r**9*s - 58313785969643272205*r**9 - 65777944673129683316*r**8*s - 17284307859593706242*r**8 - 8653107982277754019*r**7*s + 7228350825780349332*r**7 + 9456672523740478424*r**6*s + 3072491420969745254*r**6 + 2455198925642439425*r**5*s - 378730785662398182*r**5 - 634954873192776769*r**4*s - 272799353036856697*r**4 - 267969465463303049*r**3*s - 6921045866219934*r**3 + 3720001804367193*r**2*s + 9530270568368884*r**2 + 10641145734504487*r*s + 1110880070524887*r + 1110880070664191*s + 1, (12185234343590810065037, 6124712654676749350280), 4483, 68.440]
[97, 1, -181219, r**49 + 5777074539*r**48 - 97889*r**47*s + 1292063909559*r**47 - 124475495021*r**46*s + 6263379969772*r**46 - 10053074821688*r**45*s + 2144376555152072*r**45 + 112599813327546*r**44*s + 643193999294136275*r**44 - 62872725235639332*r**43*s + 21732658382668622244*r**43 - 5530176913916578052*r**42*s + 233425887639024637214*r**42 - 128436255523406893556*r**41*s + 753568624166004849708*r**41 - 1191789304127303122100*r**40*s - 985382964713370663384*r**40 - 4740033734514898155816*r**39*s - 7503325918303568090675*r**39 - 6911570374828918109864*r**38*s - 24271382502081592517912*r**38 + 5498137421998727743509*r**37*s - 96115725397722387738392*r**37 + 106670201955137136168689*r**36*s + 328423726726690970633817*r**36 + 463698973617714630166983*r**35*s + 2232493169043888070332274*r**35 - 486433807092848984041391*r**34*s - 1411853093320924435976446*r**34 - 6754943602415865670663479*r**33*s - 18975855583688651164261100*r**33 - 5980603407527235131121411*r**32*s - 4711057977545428549265942*r**32 + 35001309859081381814599115*r**31*s + 85951024161047326270825767*r**31 + 61977577486165578215583917*r**30*s + 65940191603544471695625624*r**30 - 83984960197424362686880648*r**29*s - 236618261759540359741865120*r**29 - 253485863782497533414122162*r**28*s - 280311445615909256880813909*r**28 + 69421821536998974601752006*r**27*s + 424108526538049578003100912*r**27 + 603268784201632787342649076*r**26*s + 681506941525884787716316350*r**26 + 133626615793855187572216084*r**25*s - 510080520499678670623366986*r**25 - 939450298562772548297165886*r**24*s - 1087859762710633864061919170*r**24 - 487951623444819606249810478*r**23*s + 406939232096541367266619219*r**23 + 1008867770659660217549424630*r**22*s + 1212717709544585095518188852*r**22 + 746435147094020994982632587*r**21*s - 193623394150531382285234912*r**21 - 764684190699025045596879679*r**20*s - 977849421727056090767030069*r**20 - 721831946423599913082288353*r**19*s + 22512063972839759290001706*r**19 + 410137312185530596941730783*r**18*s + 582847743500664318031225290*r**18 + 486852508111711625903100949*r**17*s + 41029783827922691943442708*r**17 - 152201176778896344410830739*r**16*s - 260183577442364860431588366*r**16 - 238192914395743289495312287*r**15*s - 35347407198623332968819035*r**15 + 36157505722074003255434937*r**14*s + 87497727038332045983297336*r**14 + 85912956471443479808910966*r**13*s + 15709560052511526916698728*r**13 - 3920400854005834223109574*r**12*s - 22136944842719042387081675*r**12 - 22895933613200153130673716*r**11*s - 4493020021060463509916900*r**11 - 541599333048199039167110*r**10*s + 4171704966018359574075430*r**10 + 4464607630270200697640352*r**9*s + 856337363583277180998764*r**9 + 287897286585881647143796*r**8*s - 572480734020808093865296*r**8 - 621791382993599065210818*r**7*s - 105888573738393912591069*r**7 - 50247044691525411452596*r**6*s + 54638744319838669810120*r**6 + 58962862926363442011299*r**5*s + 7740171400345132513864*r**5 + 4390508663046225081701*r**4*s - 3283272745578076369293*r**4 - 3444381674671488790907*r**3*s - 255827851209726436170*r**3 - 161108927384139258161*r**2*s + 94718923688024937578*r**2 + 94718923682246434205*r*s - 138655*r - s + 1, (168282694256453282168403638, -1207707624047443655834649730), 4426, 63.725]
[83, 1, -181459, r**42 + 5858417705*r**41 + 82279*r**40*s + 4525081022671*r**40 - 234707112887*r**39*s + 701829616132390*r**39 - 71325074838631*r**38*s + 40637906739401570*r**38 - 7267838412112956*r**37*s + 891822112632618356*r**37 - 295187812107943676*r**36*s + 6944440693708504236*r**36 - 4981395968914024250*r**35*s + 6852174546668752903*r**35 - 34905668112729854230*r**34*s - 112221429297994101246*r**34 - 73750289964041791010*r**33*s - 257259843177214605892*r**33 + 205291799909833796772*r**32*s + 651148367206683311249*r**32 + 932226350508121776777*r**31*s + 1794781906273164722817*r**31 - 79731829230016802101*r**30*s - 1993778555864062814788*r**30 - 3667386381609588091864*r**29*s - 5613531910058621495574*r**29 - 1389309380963030814572*r**28*s + 4234214103960429940380*r**28 + 7522676099582858593721*r**27*s + 9303304348479332493046*r**27 + 2799533840406447790436*r**26*s - 7617575979764323435764*r**26 - 10041646800264895740219*r**25*s - 7912287846517267045661*r**25 - 801825652424677066732*r**24*s + 10931408593480296789756*r**24 + 8792425687630913789588*r**23*s - 236711418610949833122*r**23 - 5442900616345199130056*r**22*s - 11674226726738783553832*r**22 - 4233648212854807425348*r**21*s + 9523536237402821821976*r**21 + 11533454008150009623420*r**20*s + 8848381444931556262790*r**20 - 387450525653953575870*r**19*s - 13058663084807008023046*r**19 - 12494170983393301533574*r**18*s - 4329112988538456002531*r**18 + 2886063871306587155912*r**17*s + 10545169238148187599789*r**17 + 9065667655453917221331*r**16*s + 1062129714909489865179*r**16 - 2896382178152556446477*r**15*s - 5816752554992583403374*r**15 - 4712404960423144014603*r**14*s + 189409040965774120574*r**14 + 1648738836952045074934*r**13*s + 2139107730480536172250*r**13 + 1605411441500667400080*r**12*s - 400308545785198159872*r**12 - 685947442450852229514*r**11*s - 477974206012980173557*r**11 - 253959156829692659994*r**10*s + 274771646055486797422*r**10 + 268685094203380307126*r**9*s + 49775765226144832748*r**9 - 30564363160291280568*r**8*s - 109589032071950921311*r**8 - 92845237841712515019*r**7*s + 1965752379113139925*r**7 + 22280752097406123155*r**6*s + 26496645647569623038*r**6 + 22782494609907004352*r**5*s - 978794399649153968*r**5 - 4433427783918972758*r**4*s - 4248536013348049678*r**4 - 3722524744766861509*r**3*s + 258120295805340946*r**3 + 600636928543140134*r**2*s + 417142208415838940*r**2 + 342516626874130433*r*s - 74625581541556225*r - 74625581541556224*s, (23442440083214684455762, 11352373470445586512403), 4480, 71.827]
[67, 1, -182803, r**34 + 6365713413*r**33 + 128606*r**32*s + 2872912517061*r**32 - 208723341875*r**31*s + 145895134291084*r**31 - 29921957576605*r**30*s + 1564112078409790*r**30 - 882361270587853*r**29*s - 1631344480622140*r**29 - 6894156090510129*r**28*s - 45049948776857473*r**28 + 2030540738568951*r**27*s + 43934568487218486*r**27 + 123733242653410041*r**26*s + 502963736774908084*r**26 - 23125479852003685*r**25*s - 731680938472271034*r**25 - 1127501030441089293*r**24*s - 2703981153647417354*r**24 + 396694082627583017*r**23*s + 4226011373573516195*r**23 + 5829331452415991065*r**22*s + 9074453332144959593*r**22 - 377660847996532714*r**21*s - 9978885053726009699*r**21 - 17507170563128090632*r**20*s - 24259106678031960227*r**20 - 7619467720760811891*r**19*s + 10614205914176034011*r**19 + 31614914302241621949*r**18*s + 45751544458055170075*r**18 + 27547207186790523342*r**17*s - 2384368069947813205*r**17 - 34218210346575485464*r**16*s - 53415799081682400463*r**16 - 44269203541161702957*r**15*s - 13424382974974977105*r**15 + 18784425354510569975*r**14*s + 44058886541782769583*r**14 + 45829304313230032296*r**13*s + 22778593287123244607*r**13 - 2850389618675107906*r**12*s - 31961537832165654993*r**12 - 34611410952979809479*r**11*s - 14719065491630344415*r**11 + 211066874242763477*r**10*s + 18930669966199694658*r**10 + 18342068220753914056*r**9*s + 3547162513039941290*r**9 - 2095769357758453972*r**8*s - 7549936445643499678*r**8 - 6394561540426321768*r**7*s + 310244047089290829*r**7 + 1619732487649788382*r**6*s + 1841585960171021923*r**6 + 1404181064177235949*r**5*s - 337106794306796563*r**5 - 509566144595862005*r**4*s - 249051736674917500*r**4 - 178059431291545176*r**3*s + 65392880401205487*r**3 + 75425462840639038*r**2*s + 14465985261583865*r**2 + 10032545422165531*r*s - 4433446208169497*r - 4433446208323583*s - 1, (-48364742997978719173, -40511493055027603402), 4541, 67.540]
[59, 1, -183907, r**30 + 6818999234*r**29 - 53527*r**28*s + 121551714916*r**28 - 75592767015*r**27*s - 5814052805935*r**27 + 582360877936*r**26*s + 41815931740855*r**26 + 18747206743761*r**25*s + 1158360953020045*r**25 - 322393033691682*r**24*s + 7255504502121054*r**24 - 5805455564798050*r**23*s + 23424277946858348*r**23 - 39947201750821184*r**22*s + 58937671786940062*r**22 - 176861866723935933*r**21*s + 42283330146777909*r**21 - 627947602770875993*r**20*s - 824339630312200039*r**20 - 1504827782857916904*r**19*s - 2965370255275332698*r**19 - 784493221285679250*r**18*s - 689523332924448858*r**18 + 5404679790429695941*r**17*s + 10331768493856459235*r**17 + 10525267654880246151*r**16*s + 10438984616451526935*r**16 - 2680884637643266556*r**15*s - 14434844936171927390*r**15 - 22351660187462898548*r**14*s - 22854247139793191704*r**14 - 9194080827419346839*r**13*s + 9320172655387542635*r**13 + 22144844275142842359*r**12*s + 24281020603393179857*r**12 + 16552099304959290264*r**11*s - 1910206164450869446*r**11 - 11765344790600351574*r**10*s - 14682923032336499820*r**10 - 12374263497404258665*r**9*s - 890383902432126155*r**9 + 3266060658940304895*r**8*s + 5187177572805245093*r**8 + 4930700198294742590*r**7*s + 618735125201436528*r**7 - 329797090642228148*r**6*s - 1013575367200092165*r**6 - 1056113384343846539*r**5*s - 155108816319173403*r**5 - 52458602492625994*r**4*s + 91080275071018275*r**4 + 107644386114360505*r**3*s + 21558994653637459*r**3 + 18216188026502126*r**2*s - 1690693187444237*r**2 - 3342826764021536*r*s - 1652140394578142*r - 1652140394694143*s - 1, (3058731846819628680, 2326980684413446215), 4572, 65.287]
[59, 1, -188443, -155847*r**29 + r**28*s - 260359160893*r**28 + 9004346731*r**27*s - 30056894577828*r**27 + 3990316354383*r**26*s - 594248364538944*r**26 + 221753728633588*r**25*s + 909776554479317*r**25 + 2587739684453328*r**24*s + 39743005351318905*r**24 - 7610757760561620*r**23*s - 96123180327461345*r**23 - 125473009185730442*r**22*s - 1170362227289668855*r**22 + 361855862921084831*r**21*s + 1234401417825978055*r**21 + 3807661602370862141*r**20*s + 11034569094669719443*r**20 + 1775009692506831268*r**19*s - 6296396927930117610*r**19 - 21125488156352690366*r**18*s - 44226116795128265786*r**18 - 15100890337993207893*r**17*s + 21761610759688658784*r**17 + 58840622362747427121*r**16*s + 96264139502192449944*r**16 + 38229792792226437124*r**15*s - 51365963822791990239*r**15 - 102393118652908388142*r**14*s - 126937917197305083343*r**14 - 49158145853645601529*r**13*s + 79897724826326702737*r**13 + 120394352488489516611*r**12*s + 104922959344619295863*r**12 + 34048727864887969990*r**11*s - 81097953215005770384*r**11 - 97655688124665943158*r**10*s - 52858392154024891312*r**10 - 9442914584631483085*r**9*s + 53639810508618548562*r**9 + 54114516930184239863*r**8*s + 13498956270412726500*r**8 - 3711976130491484322*r**7*s - 22589761546482227159*r**7 - 19576459193070159522*r**6*s + 479892450370003059*r**6 + 4361121147081843823*r**5*s + 5413250429208321904*r**5 + 4020753425483039106*r**4*s - 1281389325440228236*r**4 - 1576728520194921013*r**3*s - 479573773479450110*r**3 - 266911788014640545*r**2*s + 241090097653662656*r**2 + 212662073299211023*r*s - 28428033354797837*r - 28428033354891263*s - 1, (-8966762112842504951, 68453017445906254906), 4569, 63.360]
[73, 1, -190147, r**37 + 9983106919*r**36 - 151178*r**35*s + 2458558763865*r**35 - 224956419387*r**34*s + 148004076181225*r**34 - 25509497638761*r**33*s + 4241589732962167*r**33 - 1150054300439401*r**32*s + 64618652438106341*r**32 - 27236917529653884*r**31*s + 544029195720026049*r**31 - 370248025593250474*r**30*s + 2441254085488574512*r**30 - 3042468977925922468*r**29*s + 4072228295221952680*r**29 - 15413387009575510802*r**28*s - 10863744624170498597*r**28 - 46749606420778843204*r**27*s - 63363649948166029866*r**27 - 72181339868513304170*r**26*s - 93161847944765004307*r**26 - 1860813109535479580*r**25*s + 44837670968616237311*r**25 + 180323680159991030909*r**24*s + 255604053467458487229*r**24 + 216060663073067076871*r**23*s + 123200356786590396308*r**23 - 99708661934579803836*r**22*s - 300096696144038657934*r**22 - 335551667046515559743*r**21*s - 255047335991063047766*r**21 + 21037592626075583056*r**20*s + 332792623458456098224*r**20 + 436351786903742710363*r**19*s + 396507238811403420528*r**19 + 73402634707240950566*r**18*s - 295846266655338262084*r**18 - 530850452852060373349*r**17*s - 533527166963859649440*r**17 - 308432899382845081274*r**16*s + 68671036519608390240*r**16 + 360531886412456127339*r**15*s + 449709322956922669398*r**15 + 404477338850717321910*r**14*s + 117877461542130421786*r**14 - 77008846219956410509*r**13*s - 221263110992320782157*r**13 - 259444606539705855604*r**12*s - 118644739686325474505*r**12 - 44460022177633761905*r**11*s + 63341893161922129519*r**11 + 93167591888790324543*r**10*s + 51507393711523531961*r**10 + 35072198247037150748*r**9*s - 10089277015563903533*r**9 - 19454479604994568191*r**8*s - 12615468309620419209*r**8 - 10566737002180729987*r**7*s + 727268787238923915*r**7 + 2292457265119724540*r**6*s + 1816536555695390232*r**6 + 1690191797324951933*r**5*s + 3751265217973052*r**5 - 133956095925337340*r**4*s - 145321843034856943*r**4 - 142793265934175003*r**3*s - 2558396638102656*r**3 + 2528350022819660*r**2*s + 5086737465951309*r**2 + 5086727486280141*r*s + 93745*r - s + 1, (-98732971314095179675, -1334156075536995899691), 4512, 66.415]
[79, 1, -191299, r**40 + 10701588629*r**39 - 169912*r**38*s + 1277768908241*r**38 - 135195192218*r**37*s + 555674619915*r**37 - 7085091828835*r**36*s + 9119638236824280*r**36 - 445336503223149*r**35*s + 788100543719696472*r**35 - 115760565629868092*r**34*s + 21846733553732084017*r**34 - 6175102630493599422*r**33*s + 245633987641063425030*r**33 - 130277490214255510349*r**32*s + 1267273286505833713651*r**32 - 1321851458953794777560*r**31*s + 2971606875736744452063*r**31 - 7537445380085319796816*r**30*s - 2409983214587985923454*r**30 - 26541207043164573577284*r**29*s - 49419258553575348654461*r**29 - 48010809860037273058339*r**28*s - 136530377841008230640932*r**28 + 47631969346900947421552*r**27*s + 103347971498324396826645*r**27 + 427518265855487275680937*r**26*s + 933245075356224344949945*r**26 + 445897807732802557004952*r**25*s + 342882073073146088544324*r**25 - 1313941014597745731636173*r**24*s - 3119947075418425764545539*r**24 - 2647568601365958834680962*r**23*s - 2382295246961184810378618*r**23 + 2017959033856160592383222*r**22*s + 6553931624985799320279886*r**22 + 7140504722191186790507379*r**21*s + 6358989415674177276135663*r**21 - 1143490304718369896316591*r**20*s - 9485192417471496039524231*r**20 - 11900567555187633435165938*r**19*s - 10123790306515087755887554*r**19 - 1229419821296383361911688*r**18*s + 10047947499764623704716438*r**18 + 13497031519285482369087965*r**17*s + 10554074963447811944943667*r**17 + 2914394555201935780423383*r**16*s - 8143840254626144491879534*r**16 - 10918884094232549145075524*r**15*s - 7358789590630129936659639*r**15 - 2535234466354643976321636*r**14*s + 5119819914367869805398531*r**14 + 6418943305630085833050081*r**13*s + 3343057996995878954091986*r**13 + 1143835980022059826959402*r**12*s - 2412661071976443130215095*r**12 - 2709888808740817168244591*r**11*s - 900403484661687023627232*r**11 - 214694358538358376958596*r**10*s + 790254805364423423495971*r**10 + 783964282881185934046953*r**9*s + 101055947669256477745053*r**9 - 31838029024312047838426*r**8*s - 162485635812740573366894*r**8 - 141707187765336437099396*r**7*s + 12131930961393495841009*r**7 + 25037763462639512262990*r**6*s + 17468323197027203183002*r**6 + 12635401553410997744725*r**5*s - 5222809521897171579524*r**5 - 5120379827884391873402*r**4*s - 169310778884398417217*r**4 + 221886252014115985606*r**3*s + 510653581463861265067*r**3 + 375479247770925567417*r**2*s - 150892117241236393403*r**2 - 135174333682240192513*r*s + 15717783558996099073*r + 15717783558996099072*s, (10499926955854954465657419, -9086781895321367915185593), 4487, 66.182]
[79, 1, -191803, r**40 + 11036699812*r**39 - 208254*r**38*s + 5785536442170*r**38 - 371935618340*r**37*s + 546089156499139*r**37 - 73803392646985*r**36*s + 21889677908543264*r**36 - 4793691561109351*r**35*s + 451676847609404528*r**35 - 152943920454980116*r**34*s + 5088012876536860363*r**34 - 2711162250122932176*r**33*s + 31435769019044973293*r**33 - 28414617707404534978*r**32*s + 91820834646171180917*r**32 - 181962536555583239885*r**31*s - 25393208255162391599*r**31 - 701837676435817100620*r**30*s - 1018250250264737280695*r**30 - 1420540904236349861441*r**29*s - 2639318284958764905468*r**29 - 246763652977737837843*r**28*s - 499450450579534918865*r**28 + 5763866389011760482944*r**27*s + 9294489277524287942825*r**27 + 11767532719728809417585*r**26*s + 14590437379773491294910*r**26 + 1883474600380561778019*r**25*s - 5350393938819542890149*r**25 - 25159278964890874577800*r**24*s - 35009592114657186444178*r**24 - 32550454906454964743291*r**23*s - 23351586483570442381180*r**23 + 8348520682183314128809*r**22*s + 30172589055682336370963*r**22 + 52936456823301995592928*r**21*s + 51210774516450412967230*r**21 + 33827232959188395319796*r**20*s + 5012136407230122800306*r**20 - 28553746163970864248046*r**19*s - 42464106450750368909541*r**19 - 50359990748740717935422*r**18*s - 30499781327501963083954*r**18 - 11451040472642602183747*r**17*s + 10682840981450801359923*r**17 + 26981982200771180741793*r**16*s + 24293628245470567052856*r**16 + 23044664437081265554025*r**15*s + 7620426908926977740408*r**15 - 1035863673797311667493*r**14*s - 7328483244715396370915*r**14 - 11323216164701907695492*r**13*s - 6800644161971920108369*r**13 - 5490315614136575820863*r**12*s - 578102518275718389606*r**12 + 1399775516211468973301*r**11*s + 1919913877206919533031*r**11 + 2434630859194931984390*r**10*s + 991843904123119568183*r**10 + 701147228956009342481*r**9*s - 68824418947466830338*r**9 - 304654034439291197057*r**8*s - 239312735398344123392*r**8 - 273772252773182240498*r**7*s - 73047578677596045905*r**7 - 46467518002826522331*r**6*s + 13386009166390385214*r**6 + 26903222707221201893*r**5*s + 13543709981100198386*r**5 + 14677499594098187363*r**4*s + 2268205753140122751*r**4 + 1430495852498242154*r**3*s - 540999722527342826*r**3 - 811826834139831795*r**2*s - 244943076130415936*r**2 - 270827278026906522*r*s - 25884212923167844*r - 25884212923367423*s - 1, (23909243448846728652675, 6497055435870479822232), 4487, 65.141]
[79, 1, -193003, r**40 + 11860782774*r**39 - 164782*r**38*s + 4980153144437*r**38 - 357626094534*r**37*s + 353249840309836*r**37 - 57078752169153*r**36*s + 9483172169798198*r**36 - 2703029514793592*r**35*s + 123471194501328877*r**35 - 58514039966875464*r**34*s + 827325906769092564*r**34 - 686875961461035845*r**33*s + 2371915285456746212*r**33 - 4650565674844185906*r**32*s - 2905108820880864055*r**32 - 17507286539434610770*r**31*s - 39341381550475957912*r**31 - 25303866625172104677*r**30*s - 79402330194122664271*r**30 + 61587122481325013752*r**29*s + 109426458680551371020*r**29 + 313475634172352935814*r**28*s + 615238780091215470722*r**28 + 285063355645483000246*r**27*s + 307720881732820171593*r**27 - 888715154179789241652*r**26*s - 1928043682730499718019*r**26 - 2098312696751846685909*r**25*s - 2556133378915841595616*r**25 + 486429002144249238745*r**24*s + 3143094168692113615907*r**24 + 5565053335584047038322*r**23*s + 7224175103918534371009*r**23 + 2746823974468473388719*r**22*s - 2425889774112276582633*r**22 - 8348058604051611014513*r**21*s - 12059264799892693346804*r**21 - 7968824005825575240628*r**20*s - 354672269376654608596*r**20 + 7873556670039962987924*r**19*s + 13560053204111343461337*r**19 + 11264902679969490951799*r**18*s + 2800928475863001163663*r**18 - 4816035998129933934537*r**17*s - 10909709747290568000514*r**17 - 10198903470302444057730*r**16*s - 3052779690502400047227*r**16 + 1922400127799909579714*r**15*s + 6492292198391213799987*r**15 + 6405765569052048001005*r**14*s + 1806137477958157294442*r**14 - 538213644179536926827*r**13*s - 2899981168624809118412*r**13 - 2879369630608933375587*r**12*s - 636288991057564689454*r**12 + 161109304463305199168*r**11*s + 967478219520855157788*r**11 + 932217303741923451251*r**10*s + 120460819575587905019*r**10 - 71525462512047607188*r**9*s - 234382518609613745290*r**9 - 214187175488594952516*r**8*s - 4154261942878097195*r**8 + 27118690831056553816*r**7*s + 38973361827776940105*r**7 + 33480411729362743048*r**6*s - 3182607091675338106*r**6 - 6314175841814379449*r**5*s - 3996960881294534340*r**5 - 3234448676354359950*r**4*s + 659634686127582722*r**4 + 806669747440882562*r**3*s + 191192401423238264*r**3 + 147034805173650543*r**2*s - 44157494663800374*r**2 - 44157482808799460*r*s - 102170*r + s - 1, (12190236634571412915674, 6801805086138836919295), 4486, 64.453]
[71, 1, -194683, r**36 + 13116386892*r**35 - 228959*r**34*s + 1404293369780*r**34 - 233439232319*r**33*s - 1999065140253*r**33 - 6616787121109*r**32*s + 219520757650229*r**32 + 11989599333258*r**31*s + 15038699662497274*r**31 - 3080032746975275*r**30*s + 126331653709078432*r**30 - 83113824509622689*r**29*s + 60273998963022421*r**29 - 599878507629255993*r**28*s - 2119977010368030344*r**28 - 1027272590800359158*r**27*s - 3493728470600695576*r**27 + 4371899725468585208*r**26*s + 14615331324453006709*r**26 + 14481092877492864408*r**25*s + 27459941091289951205*r**25 - 12934327933599058413*r**24*s - 61023208381778015955*r**24 - 73287853677546051713*r**23*s - 103482987957903726718*r**23 + 19529392400584800990*r**22*s + 169700978394191225480*r**22 + 209505146739837008749*r**21*s + 222170681062133504062*r**21 - 11977827092272785058*r**20*s - 296469266245886967148*r**20 - 370443773755736297045*r**19*s - 305813359516460737526*r**19 - 39632685244978450122*r**18*s + 257409544069366089116*r**18 + 413926590658360877697*r**17*s + 389415983856085598398*r**17 + 212453540158623676246*r**16*s - 178968348823631226*r**16 - 340584777645370268045*r**15*s - 626314755225319360134*r**15 - 481177037662548727996*r**14*s - 107379246442596081582*r**14 + 355076886813642305555*r**13*s + 815783179422718846378*r**13 + 563594705378131197742*r**12*s - 126834678518671631627*r**12 - 446126349601539877795*r**11*s - 598232321082455612570*r**11 - 320762640576928453471*r**10*s + 297186183054586704464*r**10 + 373091591413496218174*r**9*s + 191515137846056389211*r**9 + 44749921666562565839*r**8*s - 190177303942189191109*r**8 - 165735786673355162593*r**7*s + 5743441005355203856*r**7 + 37915724861708047541*r**6*s + 47283117882065568768*r**6 + 31426639558967199812*r**5*s - 17129637123879317927*r**5 - 17438820228992766013*r**4*s - 1837215124099115818*r**4 + 218340960681189655*r**3*s + 2583080527180620226*r**3 + 2001242838820958828*r**2*s - 636150930860996203*r**2 - 581837638169731583*r*s + 54313305803530749*r + 54313305803587583*s + 1, (670569745785193975415, 26836831221127157381), 4516, 63.061]
[73, 1, -200443, r**37 + 18462950146*r**36 - 46434*r**35*s + 6877256382053*r**35 - 550890387070*r**34*s + 338559733801328*r**34 - 68704770354670*r**33*s + 5587213968892581*r**33 - 2232862944941733*r**32*s + 37256759213928451*r**32 - 30455475752518595*r**31*s + 64478751028644863*r**31 - 199610577914233633*r**30*s - 326818634732653175*r**30 - 581206837652007696*r**29*s - 1069008458222933365*r**29 - 231458239917632920*r**28*s + 1333391321472360459*r**28 + 1536109744224015510*r**27*s + 3133211869462093480*r**27 - 1675447037910676261*r**26*s - 12845085359907934865*r**26 - 6453373480178635279*r**25*s + 3290691119013742568*r**25 + 18642150630389593287*r**24*s + 67681459806633629378*r**24 + 1844494505987034910*r**23*s - 101755711991145044651*r**23 - 127436340049850393116*r**22*s - 222976711959017551871*r**22 + 62020418388477761730*r**21*s + 458280334441945013781*r**21 + 472112148939999463538*r**20*s + 449963314443998391415*r**20 - 200799448594076584900*r**19*s - 1016800502582384827375*r**19 - 970133084653406919938*r**18*s - 544311231646767401685*r**18 + 341685984272521871750*r**17*s + 1337248831969063452953*r**17 + 1216789434153212300412*r**16*s + 403208100997365619815*r**16 - 377434747127938162258*r**15*s - 1140671962931032285797*r**15 - 1007939624616102376954*r**14*s - 190913872444510871937*r**14 + 283870520779245762160*r**13*s + 672236814030556506244*r**13 + 585896910926602385426*r**12*s + 59711584413573681383*r**12 - 148617817795495998460*r**11*s - 285069488795740267206*r**11 - 247822543430969652270*r**10*s - 11201668497202472445*r**10 + 55230456114182137132*r**9*s + 87417639326724897474*r**9 + 76339119615883707339*r**8*s + 365788543394533762*r**8 - 14548243054880147145*r**7*s - 18753041930061694540*r**7 - 16578267099094084469*r**6*s + 346712067106169120*r**6 + 2572174927839715978*r**5*s + 2641976727785682152*r**5 + 2398328002465423140*r**4*s - 61783092754946406*r**4 - 262775722315573124*r**3*s - 220118265261698623*r**3 - 209996407124060985*r**2*s + 1118019611946134*r**2 + 10122006783770799*r*s + 9004005631803215*r + 9004005631983615*s + 1, (206843312453713806149, 929976247092771646679), 4504, 67.496]
[89, 1, -202291, r**45 + 20587165664*r**44 - 286049*r**43*s - 459881549988*r**43 - 396406280517*r**42*s + 237819583899456*r**42 + 20189591310031*r**41*s + 12524400079884082*r**41 - 3922647945144879*r**40*s - 252163381348415891*r**40 - 5450633623693655*r**39*s + 6828357914063539301*r**39 + 348504255265659663*r**38*s + 120144759447328478333*r**38 - 48542390842805535566*r**37*s + 22076133592904716433*r**37 - 510993130151160512740*r**36*s - 2910031629537771112876*r**36 - 429499105731855932785*r**35*s - 1715941995458757681775*r**35 + 7814982068925936882459*r**34*s + 28994623667453823163074*r**34 + 12979567858182925684730*r**33*s + 15618536245836039714013*r**33 - 50536337101846998169538*r**32*s - 151957529904497020585464*r**32 - 97654891114343385255537*r**31*s - 76053185335349635632021*r**31 + 170655846600324594798431*r**30*s + 461402166023395379979361*r**30 + 375174833762458199344900*r**29*s + 254527090810986788265508*r**29 - 298801178877743078192018*r**28*s - 847949527446574812645536*r**28 - 855624150612660864049666*r**27*s - 602581130767898062137858*r**27 + 178225305346981824001200*r**26*s + 937059650305518115207109*r**26 + 1216908853010593449114810*r**25*s + 974369019588531263261241*r**25 + 284038258462724422434960*r**24*s - 548909268756692518989562*r**24 - 1079504755904733489736015*r**23*s - 1059111733967965305446920*r**23 - 707181196718568104853223*r**22*s + 36618209302556196944325*r**22 + 557534277913330227444833*r**21*s + 761008389425790181158785*r**21 + 702434444242703263553253*r**20*s + 195289813709132784607369*r**20 - 106868468273949278760780*r**19*s - 342986066048979800251480*r**19 - 394198869522071259578360*r**18*s - 164618459499478688702661*r**18 - 60867693209533066899632*r**17*s + 86090920915693105315432*r**17 + 129518280320029388447034*r**16*s + 72029365969087698980878*r**16 + 53168159098927176462584*r**15*s - 6967228417736105662001*r**15 - 21800726084904513781294*r**14*s - 17402192936284559582448*r**14 - 17345906794344576923493*r**13*s - 2715216160278194735671*r**13 - 443374291701935887507*r**12*s + 1604139120581692537849*r**12 + 2557333732455716022992*r**11*s + 1248717065044885249775*r**11 + 1135182362579125793044*r**10*s + 83228411010505954341*r**10 - 121785836038086179851*r**9*s - 208422463502072533207*r**9 - 223214010569354473291*r**8*s - 37172927831726575197*r**8 - 19291927927426123282*r**7*s + 12986282420146607689*r**7 + 22489858390419583974*r**6*s + 14278210209841915280*r**6 + 10205074036628527533*r**5*s - 3063991924536400374*r**5 - 4245251608188856225*r**4*s - 1353448330257408711*r**4 - 1491137663143301903*r**3*s - 447549324379943802*r**3 - 137689931835679817*r**2*s + 309859448377419866*r**2 + 309859427795141129*r*s + 196085*r - s + 1, (582094893510599765325937, -2271121627253497807755319), 4436, 70.016]
[59, 1, -204427, -231080*r**29 + r**28*s - 58335795264*r**28 + 23324537610*r**27*s + 210530310907*r**27 + 27039882459*r**26*s - 46543137457412*r**26 + 5997860207389*r**25*s - 427240408542999*r**25 + 261637537303748*r**24*s - 365606141401402*r**24 + 1982688259899042*r**23*s + 4054239709104622*r**23 + 4581920870065087*r**22*s + 7316616602704303*r**22 - 1374864533311728*r**21*s - 8733623833520384*r**21 - 16560946250433199*r**20*s - 22143627304400691*r**20 - 9235890960801046*r**19*s + 6722834703909794*r**19 + 23419858774817795*r**18*s + 31117998128741451*r**18 + 23066721193574848*r**17*s + 3088303201778780*r**17 - 13841185215052021*r**16*s - 22801640187225455*r**16 - 23437702862828310*r**15*s - 9194945904491388*r**15 - 785149362336023*r**14*s + 7043310106594783*r**14 + 11091174624911226*r**13*s + 6992845840590010*r**13 + 5728143631874365*r**12*s + 1011097061587081*r**12 - 1579289962138758*r**11*s - 2856890168627746*r**11 - 3330849853978023*r**10*s - 1308113246709791*r**10 - 507836502321900*r**9*s + 788856942031532*r**9 + 932027961011487*r**8*s + 235902207792667*r**8 + 115604768570362*r**7*s - 156105817510142*r**7 - 113236849782691*r**6*s + 77537915949125*r**6 + 56826209569220*r**5*s - 14761655325024*r**5 - 28289134229188*r**4*s - 24267922377729*r**4 - 13359770052216*r**3*s + 13247201856245*r**3 + 10769706849324*r**2*s - 2587946746851*r**2 - 2351179870171*r*s + 260091293657*r + 260091150335*s + 1, (-11325016625827582, 23949883280638464), 4559, 75.324]
[61, 1, -205483, r**31 + 24809858087*r**30 - 248863*r**29*s + 5141626487912*r**29 - 519408311701*r**28*s + 263488225559317*r**28 - 49943305575777*r**27*s + 5996554535768610*r**27 - 1918345140830323*r**26*s + 59651035888750682*r**26 - 35046147295416169*r**25*s + 234146547324632486*r**25 - 316607794516826515*r**24*s + 9257878203257524*r**24 - 1442457157734726603*r**23*s - 2303134671890001279*r**23 - 2954288750418753879*r**22*s - 4719236653402954877*r**22 - 166333797491139744*r**21*s + 2410871272830677301*r**21 + 9454729582232289882*r**20*s + 14817457340194884439*r**20 + 10643951043695519881*r**19*s + 4258233963924875283*r**19 - 9499872223564269903*r**18*s - 20885223174119407789*r**18 - 20294570237191060100*r**17*s - 10172019547174829821*r**17 + 3976457638024625432*r**16*s + 18860482091017479033*r**16 + 19357467765787884419*r**15*s + 8044684665121105419*r**15 - 1853329439477226771*r**14*s - 13450879221817256889*r**14 - 12522062137391282740*r**13*s - 2675486777030591249*r**13 + 2738294894267982252*r**12*s + 7940805594691631385*r**12 + 6470772688725600465*r**11*s - 83116362642534297*r**11 - 2412241944290225379*r**10*s - 3502015779250680967*r**10 - 2690754947380413462*r**9*s + 369024030320376579*r**9 + 1083288550909812504*r**8*s + 1022328305444593661*r**8 + 803179590628516637*r**7*s - 117882776332751620*r**7 - 258314881059452427*r**6*s - 181805791610704822*r**6 - 153748865381793315*r**5*s + 13741992439379741*r**5 + 30276757734285431*r**4*s + 18755366396145926*r**4 + 17538864911886292*r**3*s - 211925454918645*r**3 - 1216665161547308*r**2*s - 1004572122030437*r**2 - 1004547317166025*r*s - 4149*r + s - 1, (-7130028925343366175, -6978445317409068864), 4550, 63.713]
[67, 1, -206083, r**34 + 25688983632*r**33 - 317761*r**32*s + 205840223484*r**32 - 239897998646*r**31*s - 8576601612521*r**31 + 1993212764174*r**30*s + 469070042387048*r**30 - 30209254477072*r**29*s + 5026007709176819*r**29 - 2724067008209635*r**28*s + 3307288066384993*r**28 - 22703652516306485*r**27*s - 79448400351959480*r**27 - 41285520601501710*r**26*s - 131544869516680651*r**26 + 156150801831189496*r**25*s + 488200257159357192*r**25 + 540262638552524868*r**24*s + 1008687258714612907*r**24 - 303394932561993189*r**23*s - 1573143810442437691*r**23 - 2528743577307542287*r**22*s - 4062109725122009390*r**22 - 556433004482273493*r**21*s + 3064326521461392653*r**21 + 6774721728186931900*r**20*s + 10354469155562555069*r**20 + 4064491573061507327*r**19*s - 3895466114353388717*r**19 - 11979198068053849753*r**18*s - 18080532025990260166*r**18 - 9954899278389054285*r**17*s + 3398085518542095723*r**17 + 15105445049202769354*r**16*s + 22834122722288451761*r**16 + 14660240231145323065*r**15*s - 2702064927375897051*r**15 - 14485018896313321951*r**14*s - 21144478013103642978*r**14 - 14402591420797581605*r**13*s + 2726713517472812437*r**13 + 11046029413438208178*r**12*s + 14342457763437832487*r**12 + 9664798494252540825*r**11*s - 2966347487951654297*r**11 - 6870646416264152831*r**10*s - 6749279314921587533*r**10 - 4183164332779096167*r**9*s + 2309660858179795423*r**9 + 3312052794730115259*r**8*s + 1881265683542029369*r**8 + 946998745803895515*r**7*s - 1021443355063508366*r**7 - 1072624306498937827*r**6*s - 198593216824722412*r**6 - 15173727149195231*r**5*s + 224238888845644270*r**5 + 191885596304561583*r**4*s - 24476557009665552*r**4 - 37164826582575440*r**3*s - 17499147434230321*r**3 - 12099350125274561*r**2*s + 5988954904962499*r**2 + 5399771625750529*r*s - 589183278907393*r - 589183278907392*s, (-2557637574280855988, -16702720868846537492), 4525, 68.130]
[89, 1, -206923, r**45 + 26978622555*r**44 - 211535*r**43*s + 18146806521708*r**43 - 1010060438438*r**42*s + 2321913325929854*r**42 - 264087288268349*r**41*s + 125152994780524622*r**41 - 22829606456561345*r**40*s + 3518566473762503614*r**40 - 962447536848455716*r**39*s + 56487744356868195371*r**39 - 22873474041635530047*r**38*s + 540092589970795345326*r**38 - 330899820761848532180*r**37*s + 3069870976711630207964*r**37 - 3054692172293349806512*r**36*s + 9403777758967568751908*r**36 - 18480991386047414502511*r**35*s + 6750865444395092127355*r**35 - 73713361157179598916493*r**34*s - 55556643649116475557037*r**34 - 189206974200513340100557*r**33*s - 209845272709344992255198*r**33 - 283561013330328796159047*r**32*s - 308959775546921000908676*r**32 - 141272028376108749120692*r**31*s - 114531173366268896002361*r**31 + 327205142959543403982421*r**30*s + 325920605191605020238255*r**30 + 864882655062438379604322*r**29*s + 840653840271145921681763*r**29 + 1089881846797093652640460*r**28*s + 1122477325694391695793747*r**28 + 470803365157577820588449*r**27*s + 34715376144815007746714*r**27 - 1189204150187892338899568*r**26*s - 1857193366420764177872475*r**26 - 1865022829109500613234943*r**25*s - 827402219645407535103967*r**25 + 142061674045172119991573*r**24*s + 1657848389559555777691123*r**24 + 931462538352022836908130*r**23*s - 622726228035188747204962*r**23 - 1692364662614538005067434*r**22*s - 3017549064653849916566162*r**22 - 1040372795418250987385186*r**21*s + 1578433204111230111576757*r**21 + 3501928153250808218691458*r**20*s + 4139347280492095207891803*r**20 + 2405259510664099603838033*r**19*s - 924007579777876271957806*r**19 - 2667322955806736086573988*r**18*s - 2960773084468749169770684*r**18 - 2091126374769054525194889*r**17*s + 436962863885495135278452*r**17 + 1226974968873551247374599*r**16*s + 1260625499618884964772452*r**16 + 859601113879209517381758*r**15*s - 313019175543139173302185*r**15 - 546706352478925806915695*r**14*s - 412123704931194491423344*r**14 - 256117203582149858851338*r**13*s + 125558965029665821144638*r**13 + 191527224783354470348298*r**12*s + 99791428813143114022714*r**12 + 75269991912969225698045*r**11*s - 21680698428781081749897*r**11 - 17653885660345176429049*r**10*s + 14500399101669703018383*r**10 + 13769613821024667066751*r**9*s + 15806549367561753617688*r**9 - 6538059929995941223947*r**8*s - 29337409041807898228162*r**8 - 30570615361180774043454*r**7*s - 11532040807548838156149*r**7 + 421038923895288458117*r**6*s + 13956628215005396679487*r**6 + 14198473092554938946676*r**5*s + 2712966370858478688587*r**5 - 160629026013029164258*r**4*s - 3329242671902355472581*r**4 - 3099322854364774350411*r**3*s + 4192386884966545908*r**3 + 283093332405067884270*r**2*s + 332074464246263198893*r**2 + 278900945093771619789*r*s - 53173519179457457611*r - 53173519179457757183*s - 1, (-237040180631143707161050, 1383903832622773206540075), 4432, 64.473]
[83, 1, -207331, r**42 + 27615592672*r**41 + 65358*r**40*s - 1113031620634*r**40 - 558935058387*r**39*s - 383559733565883*r**39 + 81997959278235*r**38*s + 44990743958151033*r**38 - 2564003069251938*r**37*s + 498866919711838596*r**37 - 285584716187788690*r**36*s - 1947555408039503577*r**36 - 1782477344880371917*r**35*s - 8238315137861617086*r**35 + 4860851718101124819*r**34*s + 34353072535252088429*r**34 + 20872016146528963768*r**33*s + 11850692377747727296*r**33 - 51544529024633236437*r**32*s - 148124428415822087046*r**32 - 63157888354622175098*r**31*s + 191283161634921086821*r**31 + 97541630314473952796*r**30*s - 510428181160120854465*r**30 - 151280230399572811807*r**29*s + 136256692198197253443*r**29 + 1324808868434007291420*r**28*s + 4949051414929341212243*r**28 + 228246474351418815504*r**27*s - 8592555228576861003377*r**27 - 8211641185134542616076*r**26*s - 6403948838798509168614*r**26 + 6873879129566676911806*r**25*s + 29479624552751610542826*r**25 + 13202735130028819876429*r**24*s - 26769810855447726768199*r**24 - 26084497032970361553225*r**23*s - 8099861325082975599905*r**23 + 18333067356129927274747*r**22*s + 68073830556950265105921*r**22 + 10465072214169384690509*r**21*s - 115489074778686063331353*r**21 - 74063279118569323378129*r**20*s + 34434763575723750437007*r**20 + 102288242932524382496397*r**19*s + 186407140797391406573909*r**19 + 24962127552509294221821*r**18*s - 274953823040244572092226*r**18 - 212346253346754768481249*r**17*s + 4137846093748930174341*r**17 + 166834218021845483520607*r**16*s + 346147397849806971562647*r**16 + 138291007605350887806494*r**15*s - 278970942111493267602850*r**15 - 295636616656452307768976*r**14*s - 138500684235115920975692*r**14 + 58886681759946307341199*r**13*s + 321962049542154017244703*r**13 + 223025307739017214728345*r**12*s - 75078045065203733380028*r**12 - 160597828130241130516502*r**11*s - 170919651398528412604237*r**11 - 75616651382637944182210*r**10*s + 113080401667072585736302*r**10 + 121928884213746737332359*r**9*s + 41811237857388996811301*r**9 - 2131776774403567152422*r**8*s - 58269808382567719100805*r**8 - 50589455609840918614207*r**7*s + 116462819968981345914*r**7 + 11623662899978093232979*r**6*s + 16084381954435468140574*r**6 + 12435478619595259565420*r**5*s - 2661862320344238815164*r**5 - 4330703555225342417173*r**4*s - 2398571726832575504236*r**4 - 1727603391400916681639*r**3*s + 612206174895286542786*r**3 + 718898572625846427021*r**2*s + 154622634917985645173*r**2 + 106692397702943256577*r*s - 47930237215042093057*r - 47930237215042093056*s, (-259750133339744957626101, 116420940401525654496108), 4457, 72.630]
[67, 1, -208843, r**34 + 30142567551*r**33 - 332695*r**32*s - 301447162133*r**32 - 49938696175*r**31*s + 8350860002120*r**31 + 80743277729*r**30*s + 126876486768218*r**30 - 50172448051527*r**29*s + 1567068271668120*r**29 - 769276710223462*r**28*s + 9651352368743510*r**28 - 8811194672728457*r**27*s + 20688631227874663*r**27 - 53683888516040675*r**26*s - 71480211552380982*r**26 - 180824104803284024*r**25*s - 1000851671367855582*r**25 - 984061990138481*r**24*s - 1340549230136317259*r**24 + 3255892588828122008*r**23*s + 11259757933232155556*r**23 + 8018382374059575884*r**22*s + 24398703271118893914*r**22 - 18351517726205584576*r**21*s - 44853059465078260430*r**21 - 89340168569213557226*r**20*s - 145312739102918400186*r**20 - 53551743226337482446*r**19*s + 15575231732448877180*r**19 + 195059028574152625406*r**18*s + 325706362742276485476*r**18 + 276512641852122030978*r**17*s + 152734836666157095956*r**17 - 132213684930193990192*r**16*s - 360811298544215102588*r**16 - 439911407971912820618*r**15*s - 311217868108407048710*r**15 - 81769513513225931642*r**14*s + 194478467837362908356*r**14 + 336255014383074979184*r**13*s + 274078250622462673184*r**13 + 183562264695255185874*r**12*s - 30153235061663522318*r**12 - 121829254517389778672*r**11*s - 125170652927225012468*r**11 - 113911460744357937260*r**10*s - 14915288534930593459*r**10 + 13406107585443622072*r**9*s + 30068118016560043871*r**9 + 32574649621295882289*r**8*s + 7014831375398103335*r**8 + 2961353763711578581*r**7*s - 3550549692562276644*r**7 - 4301326428212480383*r**6*s - 991103521142890214*r**6 - 798453039155031651*r**5*s + 145688566332860452*r**5 + 185030475034433078*r**4*s + 31714226510694654*r**4 + 38606992175921563*r**3*s + 6155764809608719*r**3 + 6892611407380525*r**2*s + 736810491140506*r**2 + 736780349076528*r*s + 129694*r - s + 1, (-191199477337272429323, -320306427572725049444), 4523, 68.148]
[71, 1, -210643, r**36 + 33443546755*r**35 - 337437*r**34*s + 5479106381466*r**34 - 587148496735*r**33*s + 245733239630558*r**33 - 51353222498015*r**32*s + 4126824195795812*r**32 - 1641957668897467*r**31*s + 22565307651068525*r**31 - 21956297518701313*r**30*s - 40162233342121154*r**30 - 113255090216782017*r**29*s - 613408204781791108*r**29 + 10324986119526407*r**28*s - 250421194221601011*r**28 + 1839134005230617059*r**27*s + 7239830359957987846*r**27 + 2781207163430106950*r**26*s + 8248627638545006473*r**26 - 15369857067128767354*r**25*s - 44707482515768063050*r**25 - 42089883777245194347*r**24*s - 69522813265005369760*r**24 + 36322815852178878081*r**23*s + 146011360640721578315*r**23 + 193275920092351598491*r**22*s + 261885666680885402880*r**22 - 622272166988332773*r**21*s - 299746401943498824349*r**21 - 462298570275566097553*r**20*s - 548952237391097606830*r**20 - 124894032193246602749*r**19*s + 448491419343057244939*r**19 + 695532767054638150275*r**18*s + 695794910237465606644*r**18 + 216009327973456425239*r**17*s - 520119530941361914205*r**17 - 713013428523599099389*r**16*s - 530441658369334919648*r**16 - 153296599895328277593*r**15*s + 438263553920572184001*r**15 + 500384992351504379905*r**14*s + 219074474628385616670*r**14 + 28591952425586664405*r**13*s - 235194287684521593181*r**13 - 227054084119846910337*r**12*s - 33929168612645181573*r**12 + 21628771689820849107*r**11*s + 71374718907260777418*r**11 + 61357495743431999966*r**10*s - 3607820263753251030*r**10 - 12679567943348660048*r**9*s - 12104907272288317129*r**9 - 9654410047014955980*r**8*s + 1884878569587739766*r**8 + 2831677000644588252*r**7*s + 1339162514670494160*r**7 + 929518077479929834*r**6*s - 426861604322954414*r**6 - 421295433116638250*r**5*s - 6638995268051223*r**5 + 5538477278871578*r**4*s + 12210850327182959*r**4 + 12723247138394762*r**3*s + 1058741728276577*r**3 + 453611093049717*r**2*s - 664104818229619*r**2 - 605164074172415*r*s + 58940744269823*r + 58940744269824*s, (-90426204694818185911, -327336447025584739448), 4504, 66.879]
[83, 1, -212203, -197056*r**41 + r**40*s - 710875296723*r**40 + 36575372087*r**39*s - 61624000755412*r**39 + 8979492762721*r**38*s - 1660168868725461*r**38 + 483178945956587*r**37*s - 12709190319190132*r**37 + 9332329780499093*r**36*s + 54816751813005575*r**36 + 54796378512198135*r**35*s + 984841138463259950*r**35 - 268396389728557651*r**34*s + 266948081739540175*r**34 - 3912980259979852183*r**33*s - 41840945215308668460*r**33 - 480421688423331721*r**32*s - 181254108711099119341*r**32 + 167192860880808813035*r**31*s + 103128812119282782334*r**31 + 887172573489998643042*r**30*s + 2073279956127263084201*r**30 + 1279697582813514621581*r**29*s + 2397929806391207260214*r**29 - 2875027920531382932317*r**28*s - 7456215167283530609685*r**28 - 9879460531217505400316*r**27*s - 13989846847958162676824*r**27 - 411430118045956112768*r**26*s + 12303493150400660742478*r**26 + 25492309143855900624392*r**25*s + 34768532272485444320030*r**25 + 15906806075964761032408*r**24*s - 8972145806849114724360*r**24 - 34826926540245619258030*r**23*s - 49935182950065930684554*r**23 - 34437704438087256280563*r**22*s - 715438675228639285708*r**22 + 28229364861755441310056*r**21*s + 45961325485797790626276*r**21 + 38441024849157129682891*r**20*s + 6791145782896739083603*r**20 - 13845448078946497686984*r**19*s - 28368880439407297994656*r**19 - 26519585301744708594459*r**18*s - 5938365717828531740692*r**18 + 3791192052115317441370*r**17*s + 11901953703412638735526*r**17 + 11989452929437593421094*r**16*s + 2833936288378853249440*r**16 - 199740240724489872065*r**15*s - 3266493951511664750414*r**15 - 3614767945856584979976*r**14*s - 1029541507105960435587*r**14 - 421110327539830048419*r**13*s + 478771048277324093400*r**13 + 738917054259978209398*r**12*s + 417958629211543286460*r**12 + 325797980326484655649*r**11*s - 8471534659996284678*r**11 - 126317615847555769124*r**10*s - 157119948378175965519*r**10 - 138598630479473324371*r**9*s - 6560121282610007814*r**9 + 24836123831036927328*r**8*s + 38625682652948943318*r**8 + 36132536989667762215*r**7*s + 2800647149583701952*r**7 - 3529366882539952401*r**6*s - 7460597719270753057*r**6 - 6921277896063775593*r**5*s - 95299412808656618*r**5 + 642554233335330488*r**4*s + 850122563977519556*r**4 + 781278000287702768*r**3*s - 25415705981788264*r**3 - 77893942634644835*r**2*s - 61529566144784386*r**2 - 52478598091765426*r*s + 9051004625352368*r + 9051004625485823*s + 1, (21974952512586576125162, 5610622552387109749387), 4453, 69.053]
[79, 1, -212467, -124896*r**39 + r**38*s - 637412048016*r**38 + 37130885521*r**37*s - 43474528930158*r**37 + 7179247598514*r**36*s - 921395917306076*r**36 + 315192978078502*r**35*s - 7325279708679646*r**35 + 5080201537784750*r**34*s - 23146613323853145*r**34 + 39643887704567195*r**33*s + 85252039031267035*r**33 + 146773216048668974*r**32*s + 657118343222709322*r**32 - 71949083580645956*r**31*s - 265023736886435103*r**31 - 1886044987869863708*r**30*s - 5486685660868473652*r**30 - 1820842848922680322*r**29*s + 663220720940507573*r**29 + 9294956901592399491*r**28*s + 22892621969410708977*r**28 + 10267545975429082832*r**27*s - 6667324331893925950*r**27 - 27914265278610263915*r**26*s - 55418822222618692303*r**26 - 20884032442114799324*r**25*s + 37297191779706932255*r**25 + 62119251501380739432*r**24*s + 80879406087047450828*r**24 + 9989219292399460076*r**23*s - 105764892374926076681*r**23 - 104868919029227637840*r**22*s - 60228325924834681639*r**22 + 40520830103983639793*r**21*s + 179213480121453229674*r**21 + 124731015070552410985*r**20*s - 18025737012531965655*r**20 - 113988318883249746806*r**19*s - 202921589633165244249*r**19 - 96396549143464474950*r**18*s + 107387586568299970927*r**18 + 172078767936609358305*r**17*s + 172030229015349592912*r**17 + 50702477515733524921*r**16*s - 138390160935537291133*r**16 - 176861623377000705460*r**15*s - 119936068047512764733*r**15 - 29233731886926830853*r**14*s + 99400387491189999493*r**14 + 124108048715528089912*r**13*s + 68677141078932017408*r**13 + 24219597317412486659*r**12*s - 43333544800683414023*r**12 - 57462185882034030804*r**11*s - 29699735548696455903*r**11 - 15979564374653561276*r**10*s + 11118108243194490880*r**10 + 16687095433743987254*r**9*s + 8836588823863268825*r**9 + 6434695302095830599*r**8*s - 1388043676251662923*r**8 - 2719963563451240520*r**7*s - 1652249155723410702*r**7 - 1491217942457556028*r**6*s - 8888143493147835*r**6 + 161641146927821155*r**5*s + 169178498540760153*r**5 + 180824847404513954*r**4*s + 21844755430285684*r**4 + 13532681064966818*r**3*s - 6420514092821547*r**3 - 8202739995168239*r**2*s - 1673416832961510*r**2 - 1782111523206507*r*s - 108731819299987*r - 108731819570687*s - 1, (-138248094991554019198, -31205966528225639650), 4469, 72.487]
[97, 1, -219523, r**49 + 55433998173*r**48 + 18593*r**47*s + 58493642814118*r**47 - 2683957623382*r**46*s + 8748670656862722*r**46 - 937249399645950*r**45*s + 445328669657869705*r**45 - 85418310900670344*r**44*s + 10072333617714337181*r**44 - 3216914021360050699*r**43*s + 109527856356467213620*r**43 - 59993049833038747542*r**42*s + 499376687563910864601*r**42 - 589362350095185516190*r**41*s - 393127767446336258608*r**41 - 2844303171150684729700*r**40*s - 11696163088843251753108*r**40 - 2863180514223628643005*r**39*s - 24700749161250883120444*r**39 + 32378307649824961991564*r**38*s + 91813357680082431858351*r**38 + 117839427224593516108375*r**37*s + 363555021540972125454037*r**37 - 73935073641117993860238*r**36*s - 311902874560941278034776*r**36 - 1011146800416473021050729*r**35*s - 2567793586157356369480916*r**35 - 718563002637193981801846*r**34*s - 59036589341589441290950*r**34 + 4686270209356935480654977*r**33*s + 11513325911251141257554562*r**33 + 6802194789052620634286664*r**32*s + 5335164179630354866502635*r**32 - 13720891453078721948455615*r**31*s - 36162755926491191740686806*r**31 - 29801454212297263072030450*r**30*s - 26680712594532465089577004*r**30 + 26022055916362955293470128*r**29*s + 83505158969842563569725521*r**29 + 84810348649544670245343612*r**28*s + 78105943075616840224893343*r**28 - 28744199377812382113922099*r**27*s - 145777093579867923731057012*r**27 - 172638570576623720410058518*r**26*s - 159653564053635787294840933*r**26 + 4548534740955463108242368*r**25*s + 195758288888633560425505086*r**25 + 262845391073583412668857052*r**24*s + 242502776311372341738450076*r**24 + 47508619323726533345075105*r**23*s - 204167771154306560086533812*r**23 - 306620319650903389409412268*r**22*s - 281983209781441637079929167*r**22 - 101278269217831173691723819*r**21*s + 165745153114822674457188807*r**21 + 277389928877146141247901294*r**20*s + 254728212938734337470712032*r**20 + 123782040043252633286489249*r**19*s - 104095557357385964163796892*r**19 - 195214975164120803242468954*r**18*s - 179691349401400344536083018*r**18 - 105885289328445747038759929*r**17*s + 49747822948409186940977742*r**17 + 106370970768234996847862208*r**16*s + 98785935406661036688195157*r**16 + 66843159874723364159869679*r**15*s - 17503896991512260916359378*r**15 - 44321425770790740862974046*r**14*s - 41975793477981585339791644*r**14 - 31594263710814864153802888*r**13*s + 4229103752101080319847771*r**13 + 13816337197612854274430628*r**12*s + 13585839056349044189581117*r**12 + 11144233911826925053371735*r**11*s - 570287762419538752495716*r**11 - 3106106750881850673512250*r**10*s - 3273891743269378363929331*r**10 - 2885480555415065425956040*r**9*s - 8952000393975465738340*r**9 + 470648820839869307089860*r**8*s + 566865461098367545136246*r**8 + 531189149453201042362713*r**7*s + 20220600887617248159480*r**7 - 40939715713170445377232*r**6*s - 66463719372664725763177*r**6 - 65654410082187960044169*r**5*s - 3859396261806054950657*r**5 + 838405881546743380762*r**4*s + 4715995073831084553598*r**4 + 4872414488268300638769*r**3*s + 331031766127169142332*r**3 + 167323116393197039670*r**2*s - 152804946886435636276*r**2 - 163708649789403783167*r*s - 10903702902967959553*r - 10903702902967959552*s, (121835980629934389168630890, -1956791479292034974203632), 4386, 63.354]
[53, 1, -221203, r**27 + 60935429725*r**26 - 317906*r**25*s + 16037717983984*r**25 - 1520104741084*r**24*s + 481751912448521*r**24 - 136373411045230*r**23*s + 2558961576748911*r**23 - 2514694347727356*r**22*s - 12063519334204261*r**22 - 11060718799252038*r**21*s - 75571280252533533*r**21 + 31576914391706671*r**20*s + 120030070843970297*r**20 + 250225019422868026*r**19*s + 828178974454137999*r**19 - 7325972037112345*r**18*s - 374636591539189549*r**18 - 2005403434772661463*r**17*s - 4327406033400505029*r**17 - 2208449831952207189*r**16*s - 804406273787166211*r**16 + 5274778068792246093*r**15*s + 11155017481372189297*r**15 + 9284457546798458830*r**14*s + 5427053518324222869*r**14 - 5766281525415165259*r**13*s - 16206119547323975237*r**13 - 16917341770093619822*r**12*s - 10326280499929932065*r**12 + 1621819953470561644*r**11*s + 14436312759317866965*r**11 + 17156816353387636026*r**10*s + 10059904087963457893*r**10 + 2204124556857992892*r**9*s - 8229299693994418695*r**9 - 10520187198422261005*r**8*s - 5622838394017014089*r**8 - 2397165540413625340*r**7*s + 3048864611767782933*r**7 + 3998766692876579011*r**6*s + 1835069316298723573*r**6 + 1022115787829533177*r**5*s - 730746065391778095*r**5 - 933265331639454729*r**4*s - 331083888892863821*r**4 - 212532094386017571*r**3*s + 108535734273537538*r**3 + 126811148707856624*r**2*s + 26535285992487182*r**2 + 18275475365509119*r*s - 8259810627428351*r - 8259810627428352*s, (21739200252082803581, 2042034565463214107), 4574, 61.928]
[83, 1, -222403, r**42 + 65180643040*r**41 - 368134*r**40*s + 38409033483353*r**40 - 2440946567714*r**39*s + 2580605208032545*r**39 - 446256503299262*r**38*s + 42120230291195682*r**38 - 17427368617421220*r**37*s + 55977595708493319*r**37 - 200948685838403854*r**36*s - 2286141119351613939*r**36 - 130843588023540840*r**35*s - 6031364627781913705*r**35 + 8581544633769907778*r**34*s + 59154855747031276642*r**34 + 22669115135880144983*r**33*s + 198394943977097642876*r**33 - 177141652123306368411*r**32*s - 628547143410894706231*r**32 - 785350520927403325780*r**31*s - 2504388044460256580382*r**31 + 643994798877883195897*r**30*s + 3420058589957116736598*r**30 + 6829405027015857332857*r**29*s + 15896829858512142067292*r**29 + 1526170431939908184678*r**28*s - 12129510388593468109394*r**28 - 30647995834881338613640*r**27*s - 60144587058131465269728*r**27 - 17135460263568592980176*r**26*s + 32471120305196951986470*r**26 + 87292944967684659576603*r**25*s + 149058895948001141699803*r**25 + 57635754574193372330363*r**24*s - 68343816719310784288324*r**24 - 173179915296048076171770*r**23*s - 257254109483810167645913*r**23 - 113591118305219484913511*r**22*s + 112241635063197779836497*r**22 + 251986915259227744351506*r**21*s + 322076075861638339363122*r**21 + 150873428480993913979597*r**20*s - 143133677388749679562038*r**20 - 277640267506430328224302*r**19*s - 299182246545273268358897*r**19 - 142134350767531756663341*r**18*s + 141576122723711992864032*r**18 + 235764435289908860431818*r**17*s + 207327484758284402294948*r**17 + 96048517744063248613765*r**16*s - 108033325233553063198805*r**16 - 155084990656602827581036*r**15*s - 105915189802639129372306*r**15 - 45458807904114629446025*r**14*s + 62878455348200838506567*r**14 + 78524388572881692836270*r**13*s + 38418967356437902055283*r**13 + 13712927614439578290411*r**12*s - 27369494884562038951719*r**12 - 30032183308928219485154*r**11*s - 8962280496226927377412*r**11 - 1646526599267639829107*r**10*s + 8596256103521949500251*r**10 + 8353524372536725438715*r**9*s + 904682753773670031816*r**9 - 552684153008746672890*r**8*s - 1817124262525908511857*r**8 - 1566074904494553858594*r**7*s + 140754727258598448745*r**7 + 304065902766203907420*r**6*s + 220183635812104907575*r**6 + 164208250150145047425*r**5*s - 55813283057062309866*r**5 - 59785891790543952845*r**4*s - 7737698880581083760*r**4 - 3237633513227058382*r**3*s + 5235037218411508619*r**3 + 4454653232478581599*r**2*s - 825795445187416929*r**2 - 780383920761704449*r*s + 45411524425285633*r + 45411524425285632*s, (-439463606720272239279835, 302357483689266225481891), 4444, 65.419]
[79, 1, -222787, r**40 + 66570261740*r**39 + 415872*r**38*s + 26653924797033*r**38 - 2045963719315*r**37*s + 1297633477204701*r**37 - 269884718363293*r**36*s + 16021598626567581*r**36 - 8042482675677559*r**35*s + 20000523906504130*r**35 - 76300415450435149*r**34*s - 463455737489643576*r**34 - 122263795352952306*r**33*s - 804642687578019414*r**33 + 1331512260813060003*r**32*s + 6562813291952668553*r**32 + 3259689348598453341*r**31*s + 6452821868888733320*r**31 - 12884809804165628867*r**30*s - 54640059132154778722*r**30 - 25951089267243523142*r**29*s - 7077525072160792010*r**29 + 85305159122164151725*r**28*s + 266784063158842604216*r**28 + 97561396102820282153*r**27*s - 135352442194114088382*r**27 - 375745726278481418787*r**26*s - 774556258332783806565*r**26 - 161388501659126385165*r**25*s + 785688429972498283061*r**25 + 1091331127004472477390*r**24*s + 1366544025669351147094*r**24 - 54306900379767097786*r**23*s - 2162605349354990892676*r**23 - 2151759044085553057378*r**22*s - 1410058914291162517236*r**22 + 813119899158814737592*r**21*s + 3704497186851085027132*r**21 + 2975676763345780747758*r**20*s + 569636787840818649654*r**20 - 1858590170559009395370*r**19*s - 4304965200676219129888*r**19 - 2939055173147525255974*r**18*s + 582989833952855462664*r**18 + 2446717229343679437976*r**17*s + 3491236806451606108100*r**17 + 2064525187017297418858*r**16*s - 1163671907021321873011*r**16 - 2140655217524452294026*r**15*s - 1957878024997386950504*r**15 - 987591905563298379078*r**14*s + 977125264643438727067*r**14 + 1289351112886984510695*r**13*s + 713740443982356987119*r**13 + 272480992667876619967*r**12*s - 501645892503157579291*r**12 - 531068511080222597911*r**11*s - 132598523067567503454*r**11 - 2408875185952574113*r**10*s + 165503714642473058292*r**10 + 142781306576827326722*r**9*s - 10055793381565159174*r**9 - 32255368233066716193*r**8*s - 33540152099779014119*r**8 - 21839468702447614587*r**7*s + 12394587705796591640*r**7 + 13655308864473433209*r**6*s + 3415727650303675138*r**6 + 881148418931158390*r**5*s - 2952359239930693722*r**5 - 2742617666536058951*r**4*s - 5959028230677902*r**4 + 247955353404931609*r**3*s + 292131457477324506*r**3 + 261586412232762873*r**2*s - 22872521986430455*r**2 - 30545111823003647*r*s - 7672589836075009*r - 7672589836075008*s, (-1342260801932463284940, 779040497748784658213), 4461, 67.717]
[79, 1, -231643, -621047*r**39 + r**38*s + 467759888421*r**38 + 108737273092*r**37*s - 13535447585486*r**37 - 3084767133068*r**36*s + 79448721715336*r**36 + 73262108666856*r**35*s + 654248945187383*r**35 - 632998572086311*r**34*s - 10612511132930185*r**34 + 782194092543388*r**33*s + 46438935648305314*r**33 + 20812381471064018*r**32*s + 11011054628097974*r**32 - 119423411493829481*r**31*s - 819011262567998860*r**31 + 58389138613796997*r**30*s + 2548679564971703302*r**30 + 1588183862140365164*r**29*s + 1805639682571292633*r**29 - 5177370196030506820*r**28*s - 31646658454361682341*r**28 - 2286508733235073152*r**27*s + 67940163797831705362*r**27 + 56708886325743099655*r**26*s + 81625264034061551104*r**26 - 110429738345962880831*r**25*s - 623670758413091788346*r**25 - 160672562200355928022*r**24*s + 813603953091687308176*r**24 + 934063902332065039868*r**23*s + 1454061070301701410621*r**23 - 867604973818654048933*r**22*s - 5717215679327849252083*r**22 - 2687999930507469312424*r**21*s + 2989770116238978605641*r**21 + 6865814132021060063209*r**20*s + 12997562689139297486861*r**20 + 1008831715170284447378*r**19*s - 19906372037805113604341*r**19 - 17878365660824617984349*r**18*s - 8269191563347015241337*r**18 + 11373725183760261356312*r**17*s + 38598148796959523007355*r**17 + 22013045419209481544685*r**16*s - 14902873283954901605101*r**16 - 29815129215063835628788*r**15*s - 37151959520205259612444*r**15 - 10564930273973715786608*r**14*s + 35129930256220029730316*r**14 + 37169871693825455263254*r**13*s + 17400269472434983721539*r**13 - 4932646224904068117779*r**12*s - 32726519753099018185751*r**12 - 27416037027033079218948*r**11*s - 1249519593054510338748*r**11 + 9862352017715037689392*r**10*s + 17003663504503275364540*r**10 + 12607725384058649108972*r**9*s - 2619497545934561925699*r**9 - 5991451177851013955215*r**8*s - 5246888950651566205571*r**8 - 3658463376786099609625*r**7*s + 1262128244999591969657*r**7 + 1899710894674399265548*r**6*s + 980838131871635193235*r**6 + 679371961502388864220*r**5*s - 255566556224247233836*r**5 - 335545907775876846669*r**4*s - 116169420400251335566*r**4 - 84089429678783119404*r**3*s + 27969908977974731833*r**3 + 34190355310413263612*r**2*s + 8330807564123677103*r**2 + 6220446502254985557*r*s - 2110361170607350099*r - 2110361170607271935*s - 1, (24105811053176743062864, 56234235339558335447535), 4454, 69.753]
[97, 1, -232819, r**49 + 115974986355*r**48 - 287396*r**47*s + 4363127829023*r**47 - 225408110799*r**46*s - 1150746405942562*r**46 + 89723503758217*r**45*s + 237182954824186923*r**45 - 9990841247951480*r**44*s + 6702027829408132229*r**44 - 1996342040555367243*r**43*s + 233941982394814000059*r**43 - 45607322614294520869*r**42*s + 11126889417845430980318*r**42 - 2301152977203838249234*r**41*s + 203623023118588415288394*r**41 - 75559423424952096355732*r**40*s + 1808412713099686336808264*r**40 - 1160767925591107783541182*r**39*s + 8753928121097457036638945*r**39 - 10043123029550010861831700*r**38*s + 20945160515986125820071578*r**38 - 54496232922512125038846912*r**37*s - 4416296713883939026368405*r**37 - 192512718321373202490168334*r**36*s - 194165412359188583393595627*r**36 - 424605172346074544462637222*r**35*s - 586863152516148371289484525*r**35 - 432158763492230163143823308*r**34*s - 618846848044133650825770252*r**34 + 464273912232653617442177186*r**33*s + 764952410394809348384024398*r**33 + 2212574891554678041279730187*r**32*s + 2926232209959305960361155166*r**32 + 2499585783420291100942574631*r**31*s + 2058471636748337623685136755*r**31 - 1190947077978946589611979058*r**30*s - 3296287365081749388026597176*r**30 - 5625811355205750067765677449*r**29*s - 5876868027533476259839731431*r**29 - 3281699648071259698091971833*r**28*s + 414286003815886268459798077*r**28 + 4439527694914110905236102376*r**27*s + 6378735019666326152967056029*r**27 + 5637190982153178999279053171*r**26*s + 1718268189977571248241038112*r**26 - 1558751004955981173388096811*r**25*s - 4425989940684088353228014864*r**25 - 4263972199810089327443727931*r**24*s - 1253324250766081967440403964*r**24 + 733296219289999202476843000*r**23*s + 2906680490150911579842050017*r**23 + 2444368401891262650248985141*r**22*s + 251026250861330867725056034*r**22 - 1003530594415043481925447827*r**21*s - 2026275596979735040888908765*r**21 - 1543141485291577556824695254*r**20*s + 49664550216130552796694661*r**20 + 804394801022720509583891371*r**19*s + 1163821605854766153436962565*r**19 + 923189605470755672962440419*r**18*s - 17353663894280123295673614*r**18 - 352863447442295570339560756*r**17*s - 468004973439939850058784744*r**17 - 397866869490665293158020698*r**16*s - 4620066956564769332500378*r**16 + 94155618461156854327747482*r**15*s + 125672182987847818564242903*r**15 + 112349952689112392654388022*r**14*s + 1809650650622040447637894*r**14 - 16509498359558007867852958*r**13*s - 21745854242604991087636597*r**13 - 19954527699396389099517224*r**12*s + 68085548714586294060013*r**12 + 2039835905095155300069898*r**11*s + 2228661453425878073569045*r**11 + 2060285232683812852342166*r**10*s - 79540918280014012746732*r**10 - 176588785566353117842128*r**9*s - 105065864696666761359940*r**9 - 97281992201364302092333*r**8*s + 7587898871993239557264*r**8 + 7579884825136834643441*r**7*s - 211477577657688436875*r**7 - 40207426927050192796*r**6*s + 140070592151744767472*r**6 + 169538657362582355095*r**5*s + 27998086375554813533*r**5 + 28749105707520260663*r**4*s + 32678496321710605*r**4 + 465427705631473652*r**3*s + 147244546664308563*r**3 + 432740298441827419*r**2*s + 285495722446194888*r**2 + 285495838421407377*r*s + 665969*r + s - 1, (-3827551002320686119870449027, -2022809834285247396985566569), 4373, 67.633]
[89, 1, -234043, r**45 + 124011093274*r**44 - 556391*r**43*s + 41069686854676*r**43 - 3369133071115*r**42*s + 1945767364998424*r**42 - 407876646309654*r**41*s + 28314536180918202*r**41 - 12386630901890469*r**40*s + 160606894837588146*r**40 - 151059368284980271*r**39*s + 115731934807211603*r**39 - 880157259122273374*r**38*s - 5879825774952898757*r**38 - 1424804669797821610*r**37*s - 45549719525992994283*r**37 + 25212265854300880150*r**36*s + 112229545023946782241*r**36 + 182282579203102685431*r**35*s + 1884362482494887993484*r**35 - 395920039925014238894*r**34*s + 1883458585325590613769*r**34 - 6915249179999838552613*r**33*s - 18759716815630978703211*r**33 - 15942251412010117911304*r**32*s - 33482883056371032800597*r**32 + 20823561223717271374676*r**31*s + 67408113848048941605934*r**31 + 105703282796165205546701*r**30*s + 165655353453667694704529*r**30 + 26448138935957342604697*r**29*s - 74864228420727877840464*r**29 - 281719375478418038028769*r**28*s - 419834790063401326367829*r**28 - 320852331154509352063300*r**27*s - 252268931256617924793759*r**27 + 260531497704082398299696*r**26*s + 555292935715963352801228*r**26 + 935590978797507449881201*r**25*s + 1151727574885230510774981*r**25 + 505666530661167533390060*r**24*s - 74001991701232052644414*r**24 - 1285161407914530087539074*r**23*s - 2009150339266544078995616*r**23 - 1878664959952203937650124*r**22*s - 1131713442588004984303166*r**22 + 444568638196872066254142*r**21*s + 1606726491689507943236683*r**21 + 2519422848279498740573928*r**20*s + 2250069777839613444150824*r**20 + 1317885497302657349822145*r**19*s + 51892644913406521032128*r**19 - 1597903714316070111307497*r**18*s - 2414085530848668388296126*r**18 - 2477168048085158142257548*r**17*s - 1401955251176733196333694*r**17 + 158438012040666827627649*r**16*s + 1752670233237239757100816*r**16 + 2247072579579360421774065*r**15*s + 1449850886077203614264245*r**15 + 487204688179470486652890*r**14*s - 946121571976431913229925*r**14 - 1297934103020765517205864*r**13*s - 775687437191627939016041*r**13 - 366583356461063613509970*r**12*s + 390715444724667727121853*r**12 + 511991372869435521701355*r**11*s + 242102351566644594155780*r**11 + 122824941214107442503978*r**10*s - 118493511820250990698603*r**10 - 138833033873066596349369*r**9*s - 41911101891426784747697*r**9 - 19240336689984649499600*r**8*s + 24064144087776379718579*r**8 + 24749895903039515619570*r**7*s + 2848909925773503259790*r**7 + 368395395592436997239*r**6*s - 2823219769642565911179*r**6 - 2562236692402351282263*r**5*s + 181686644450896730660*r**5 + 286212340820212866133*r**4*s + 129635084783016929843*r**4 + 102099945208508788514*r**3*s - 29960880089068992153*r**3 - 27415287380577475516*r**2*s + 2665443169242897342*r**2 + 2545592584495104001*r*s - 119850584747802625*r - 119850584747802624*s, (-978105231091672987005, -1782690370478790078483665), 4408, 68.278]
[73, 1, -234547, r**37 + 127467762294*r**36 - 684138*r**35*s + 31441240269491*r**35 - 3008489501974*r**34*s + 1057255498328193*r**34 - 273690771759547*r**33*s + 11650556033608538*r**33 - 6196555449628210*r**32*s + 65781270686913088*r**32 - 63346209713396750*r**31*s + 238478091128089807*r**31 - 395420922408585164*r**30*s + 422000602349260160*r**30 - 1769961576331603378*r**29*s - 2350867560476770645*r**29 - 5097071120499384092*r**28*s - 13135283755893415721*r**28 - 2627109444030908615*r**27*s - 3843790418431048925*r**27 + 28007713542936718346*r**26*s + 62347869145141801291*r**26 + 52983963460116045802*r**25*s + 54643511148757683333*r**25 - 41992143839565123877*r**24*s - 133310344832961309028*r**24 - 163242821088249211226*r**23*s - 160671563425806950500*r**23 - 8710239264431413659*r**22*s + 160501115815575702607*r**22 + 248444508491113303816*r**21*s + 240010206310500393243*r**21 + 94351361664451667044*r**20*s - 123243497892583628183*r**20 - 223061793356716746422*r**19*s - 206095339158429492974*r**19 - 115452747855288890037*r**18*s + 68079049285287268521*r**18 + 127104024462478763534*r**17*s + 105392533907238180771*r**17 + 65157479504171383698*r**16*s - 33989513510658167957*r**16 - 51752333776177335148*r**15*s - 32418015965765192600*r**15 - 16827832495222178855*r**14*s + 17316165390489780203*r**14 + 19283726191532590210*r**13*s + 6718012446489905542*r**13 + 835897935247221882*r**12*s - 7200573523298291713*r**12 - 7123274696652628960*r**11*s - 1402247795217080437*r**11 + 297316806739667827*r**10*s + 1936761323089883720*r**10 + 1957280358712146783*r**9*s + 304480391823909865*r**9 - 1706727829726380*r**8*s - 331616990022462233*r**8 - 335400240129453536*r**7*s - 36946191335583623*r**7 + 882062688625043*r**6*s + 43174844755332655*r**6 + 41358585409338080*r**5*s + 1747920984949360*r**5 - 2132292725030608*r**4*s - 4196020168445426*r**4 - 4054093270961889*r**3*s - 36544614010193*r**3 + 169521862367487*r**2*s + 231770444155554*r**2 + 205125815374288*r*s - 26772083315150*r - 26772083048447*s - 1, (109538733471066240669, 215350523083011459708), 4478, 70.995]
[59, 1, -235723, 396333*r**29 + r**28*s - 1464482335594*r**28 + 135874306527*r**27*s - 46692989467269*r**27 + 10958599026391*r**26*s - 2175594151396275*r**26 + 423012453244125*r**25*s - 50782815426368885*r**25 + 16190309651620415*r**24*s - 491447708703490007*r**24 + 293948000174081504*r**23*s - 2003573464290903075*r**23 + 2625699406343736925*r**22*s - 1142135901275381046*r**22 + 12411969944222513014*r**21*s + 17269107689121819896*r**21 + 29261168899268470958*r**20*s + 50366582131423272342*r**20 + 14704461039080883712*r**19*s + 11464369420989242607*r**19 - 85156920667854464879*r**18*s - 150092808493316966298*r**18 - 171368625537797745576*r**17*s - 177768415821686053512*r**17 - 45007468523095002*r**16*s + 150049960724440254134*r**16 + 313227025226839464164*r**15*s + 361205839673855602263*r**15 + 227813022732243224299*r**14*s + 2508528439067507688*r**14 - 231717272614108582414*r**13*s - 348296292552164048162*r**13 - 331946036952793566330*r**12*s - 127761349171152908792*r**12 + 40705024589852832912*r**11*s + 186624904649726607129*r**11 + 229006023822241671573*r**10*s + 119594386156076758118*r**10 + 49279464818055760994*r**9*s - 58425641501670974566*r**9 - 90707017660394437704*r**8*s - 56309829708994159110*r**8 - 37869181473577578408*r**7*s + 11609229208228439087*r**7 + 22645859734300923473*r**6*s + 15791758691776498450*r**6 + 12356618159628464528*r**5*s - 1980809773817193027*r**5 - 4043356771368040305*r**4*s - 2729325001067151572*r**4 - 2196796959439033667*r**3*s + 398286313773130228*r**3 + 591108573248999808*r**2*s + 251401257883208163*r**2 + 192823125552922673*r*s - 58578268213596207*r - 58578268214329343*s - 1, (-7614702659661641471, -32144805602543127825), 4540, 64.020]
[79, 1, -237067, r**40 + 146144605636*r**39 + 616183*r**38*s + 87723769598741*r**38 - 5259653447298*r**37*s + 9847591840471616*r**37 - 1192916701061808*r**36*s + 552214193786185994*r**36 - 96510249879020890*r**35*s + 19066983836270838172*r**35 - 4529038421404300528*r**34*s + 398544956299643670442*r**34 - 133486914038340740124*r**33*s + 4932195111179568685397*r**33 - 2446612745257199842744*r**32*s + 35130935163517089416565*r**32 - 27972004164550734469150*r**31*s + 126145053853348918700531*r**31 - 199829652479865925028756*r**30*s + 46876844788708584717538*r**30 - 863777478532378710440460*r**29*s - 1331126592542554364080781*r**29 - 1936889784757295617697507*r**28*s - 4199285203431993653705238*r**28 - 225441148913578050575904*r**27*s - 712149187313072610752328*r**27 + 9876889043263394883352814*r**26*s + 18656677384281223291351693*r**26 + 19022355291266883745929370*r**25*s + 25468049259708265204460756*r**25 - 7323147192146321808867379*r**24*s - 31964950206488000377435609*r**24 - 62377632061517261447954006*r**23*s - 86674581087482560456436570*r**23 - 37843934401420809791606774*r**22*s + 14370426407388583810500474*r**22 + 96373082554442166891784838*r**21*s + 154693596916751564444803352*r**21 + 117111124851100806576331986*r**20*s + 35741788413247679219609768*r**20 - 82451219339632952803045238*r**19*s - 177798228228271635869047612*r**19 - 169295315931884532566141422*r**18*s - 75878733742430479041635798*r**18 + 35324072449445450121726270*r**17*s + 143351866786924937231741204*r**17 + 154707495868787980937970004*r**16*s + 74315309685928778708962803*r**16 + 994982887301100262911222*r**15*s - 84757797150427926713655542*r**15 - 97792003739216920486467731*r**14*s - 45367621669592406571118339*r**14 - 10511336279623394550782048*r**13*s + 37432622190477054672342510*r**13 + 44333347885294660465552660*r**12*s + 18587011893471471050547678*r**12 + 6563145954602163002561048*r**11*s - 12333808708224051794981010*r**11 - 14577263714971795769462698*r**10*s - 5221612969391426989853684*r**10 - 2233082822861460826018386*r**9*s + 2994323069608768412877667*r**9 + 3458647843823712732411174*r**8*s + 985456800165189287432307*r**8 + 466170447628826637322364*r**7*s - 516858752969518208319959*r**7 - 573402320494437356208814*r**6*s - 113725738342216026556572*r**6 - 57339359608148645605786*r**5*s + 55198291583715603417161*r**5 + 59631012424171227100191*r**4*s + 7855785970931805766258*r**4 + 4825015758918117780242*r**3*s - 2638475308426438985430*r**3 - 3209201705570431430546*r**2*s - 749157893168960833967*r**2 - 570726397546620566688*r*s + 178431495768507727006*r + 178431495768508465151*s + 1, (-51692062616452163028713517, 65996042651622939956846893), 4450, 60.882]
[97, 1, -241027, r**49 + 181026216449*r**48 - 275781*r**47*s + 189097423320777*r**47 - 8729868992677*r**46*s + 28293315419897948*r**46 - 3021144451772093*r**45*s + 1501619081808917319*r**45 - 279437881888735258*r**44*s + 37800525618549994840*r**44 - 11175585035219785749*r**43*s + 506354871130284659152*r**43 - 235312898674486678933*r**42*s + 3622716059414396263649*r**42 - 2849054709881455548290*r**41*s + 10904108373378731057890*r**41 - 20186812966251033100290*r**40*s - 20713208525869448922503*r**40 - 76375343749299714612976*r**39*s - 251709357038262382575037*r**39 - 66863750427558606045018*r**38*s - 488843964876129456857931*r**38 + 645408095015110024212429*r**37*s + 1299191374379872235030477*r**37 + 2468239862466730144782124*r**36*s + 6255089123722362186435621*r**36 + 716918367687901663692223*r**35*s + 1081555347589807003729040*r**35 - 14268791094298610679474241*r**34*s - 32735524165483567672319690*r**34 - 25569687751017096259258502*r**33*s - 39277640261612939192282803*r**33 + 32199640048944254822213529*r**32*s + 95631546452694914159672821*r**32 + 133593420029911188368606995*r**31*s + 204907372460227045485835337*r**31 + 10664181823499516309997737*r**30*s - 159150319111556508344494525*r**30 - 383183091401741160455797781*r**29*s - 614826021980998781166835322*r**29 - 269621279559369794657525915*r**28*s + 98850599427345241251148268*r**28 + 716682590230537024024725174*r**27*s + 1265910865187743396453398996*r**27 + 854546666521797151134917490*r**26*s + 200397891605498534969321009*r**26 - 926484963201440748663415562*r**25*s - 1921223838864369482466745735*r**25 - 1611671436135127891600469951*r**24*s - 662360505824371205210785598*r**24 + 835175303389800035165840157*r**23*s + 2234152180972641531327426909*r**23 + 2140497096265442386169944981*r**22*s + 1017637453092028740851584180*r**22 - 496629463384672199770102029*r**21*s - 2036275645383260332006240475*r**21 - 2129438114637930961326487252*r**20*s - 1051162411074558801305823850*r**20 + 139783826359335894676066893*r**19*s + 1472311195792896098280354734*r**19 + 1633806816122775854139410713*r**18*s + 797748871596390987719282659*r**18 + 61846687355139739368698472*r**17*s - 848026447713694462087430662*r**17 - 980069962760911122098587740*r**16*s - 460419933301311724643286067*r**16 - 102469188437420147268717088*r**15*s + 388254980452070778623978279*r**15 + 461493399418885015326900878*r**14*s + 204893443966116655790383779*r**14 + 68465127584927136888426813*r**13*s - 140234242422369982657826009*r**13 - 170016503022220156543718070*r**12*s - 70460543214969390671259359*r**12 - 30137230131883967566367071*r**11*s + 39487581445283332576844674*r**11 + 48539651409697993894402681*r**10*s + 18586241719143538966652018*r**10 + 9488742751407185597462584*r**9*s - 8543218037165373473053137*r**9 - 10575576840148130801423443*r**8*s - 3683144234815644366667771*r**8 - 2151135258786542729094547*r**7*s + 1397509421615745282947857*r**7 + 1718951977888970613462043*r**6*s + 522905657441971612079089*r**6 + 337484996235147899605495*r**5*s - 168454879266633751304602*r**5 - 200544763985445085200175*r**4*s - 47817991631519684883434*r**4 - 33013226675521908730510*r**3*s + 13881423018090444328922*r**3 + 15408769116452563821058*r**2*s + 2131350269474408505487*r**2 + 1527346095992622997832*r*s - 604004173662790279494*r - 604004173662790877183*s - 1, (718235485282611818053384097, -2388831700753984573020378949), 4366, 63.195]
[97, 1, -244747, r**49 + 220930613117*r**48 - 62024*r**47*s + 54631592055681*r**47 - 5320266030865*r**46*s + 2507613999073408*r**46 - 499592407019834*r**45*s + 106897715141432472*r**45 - 20954811628207581*r**44*s + 3938344961237028919*r**44 - 906128871867151128*r**43*s + 81295319585371719510*r**43 - 27578567483634515434*r**42*s + 952850421179604444994*r**42 - 491752865352168505942*r**41*s + 6682693755699682574388*r**41 - 5407229479153086244630*r**40*s + 26667069081674500537616*r**40 - 38671479925692457018698*r**39*s + 28822891281501252444275*r**39 - 179174237311298036625920*r**38*s - 288316877896830700118980*r**38 - 458409041370606083418824*r**37*s - 1436555495965065415920891*r**37 + 10998709941207693247564*r**36*s - 950158967944797180723077*r**36 + 4052473864707617721333125*r**35*s + 9982839331934972093108161*r**35 + 9150272691909084121499758*r**34*s + 20225751378465837584512022*r**34 - 9901448282813192433637490*r**33*s - 34464298753659905717550800*r**33 - 61274398979611536829388278*r**32*s - 116118788084547195132525042*r**32 - 17882116831178934686742933*r**31*s + 64615004317710981271908478*r**31 + 207541084323276440672461095*r**30*s + 379303277353186045516195324*r**30 + 174650558397043652338278574*r**29*s - 53353304673789432931283980*r**29 - 438933499236602423737377433*r**28*s - 812869938554297417054260905*r**28 - 513720198432773888163656049*r**27*s - 23541472347381761991781769*r**27 + 639978151051944378946758825*r**26*s + 1220455164933803483856759714*r**26 + 886775303913138111847785110*r**25*s + 97029730463640747739062647*r**25 - 692520758868410217526036513*r**24*s - 1332965166965165593205684680*r**24 - 1027747007497136015687655158*r**23*s - 84963489337643014437394929*r**23 + 589715181807389824695284031*r**22*s + 1080533489601213049153398972*r**22 + 845094462973349057948927954*r**21*s + 12860947688834192417286540*r**21 - 408252754051242828340801413*r**20*s - 654729817556127117484719957*r**20 - 505631137312512822041133050*r**19*s + 36714853442057061922982870*r**19 + 229354823723546772394398152*r**18*s + 295636344930847167728364226*r**18 + 221815789118603757331759758*r**17*s - 37861770627172022648395712*r**17 - 101875475705116128244486580*r**16*s - 98251892248462256004629642*r**16 - 70846808830666149381185540*r**15*s + 19532330162490126880976205*r**15 + 34603997872648455809005414*r**14*s + 23447834521461140192057568*r**14 + 16069501292242875898380012*r**13*s - 6304761608856593575040221*r**13 - 8682698670947888939506634*r**12*s - 3828898447046947295561145*r**12 - 2442889993511223770251855*r**11*s + 1324161253664760186236159*r**11 + 1541426260001283510747492*r**10*s + 382812378040409659549302*r**10 + 212983193600328723713954*r**9*s - 175235603043146581198948*r**9 - 180065526574848825484040*r**8*s - 15200352688730572409272*r**8 - 3651531788087787956929*r**7*s + 12808902373284129657702*r**7 + 11655263943557988376859*r**6*s - 1075785760529962304760*r**6 - 1235704432365507574110*r**5*s - 243778242328780701240*r**5 - 129942154297361287709*r**4*s + 145206970579146153435*r**4 + 115632452950700978807*r**3*s - 27778010744998455975*r**3 - 30969621975404712239*r**2*s - 4586734182159522422*r**2 - 3191613343080240594*r*s + 1395121060016412112*r + 1395121060017340415*s + 1, (-1423078308015313403368669101, -928457404344332145275436955), 4362, 65.537]
[79, 1, -245563, r**40 + 230757212012*r**39 - 789011*r**38*s - 4806401215465*r**38 - 1280081325387*r**37*s + 156066828498338*r**37 + 18452492651113*r**36*s + 4309171221695676*r**36 - 1418891675058672*r**35*s - 6641855395257195*r**35 - 16919178534024493*r**34*s - 118859915512542831*r**34 + 26324821315984557*r**33*s + 1602045558090839367*r**33 + 115582949799290113*r**32*s + 12800290818008984893*r**32 - 7804172645445447291*r**31*s + 8204983446982130505*r**31 - 58160567430548535133*r**30*s - 150896707115048253094*r**30 - 121905892074809306313*r**29*s - 372505792455757031762*r**29 + 209507845958777117138*r**28*s + 469360351119980919280*r**28 + 1292176683262534011320*r**27*s + 2683379939102296498791*r**27 + 1038990444417403078040*r**26*s + 945523008870394007728*r**26 - 4273079107526414562138*r**25*s - 9084008184554425254563*r**25 - 8957266901776272641358*r**24*s - 11013922541903188669761*r**24 + 4049497878732929482755*r**23*s + 16009701457824592699360*r**23 + 27979297600474300027342*r**22*s + 37997405534772730697023*r**22 + 13748901678940441483230*r**21*s - 6989852648149548569675*r**21 - 48728658853762917575227*r**20*s - 74560044315791109555166*r**20 - 64983970409335372846281*r**19*s - 39265615197589981172414*r**19 + 26302212651950755960460*r**18*s + 74180730004764159203831*r**18 + 105694832065020733922444*r**17*s + 89218541529946666476765*r**17 + 42534969026449591626229*r**16*s - 19795551880348148318753*r**16 - 72577050206140153831825*r**15*s - 81053141400803838900884*r**15 - 75118657257789616112247*r**14*s - 25405349844555390575088*r**14 + 8724099493798050700177*r**13*s + 34000039821732964427359*r**13 + 45703859688520376845980*r**12*s + 25103398084226209727702*r**12 + 15598706214097841154327*r**11*s - 4189013125414804801831*r**11 - 11547796912186381977063*r**10*s - 9333804354330553437394*r**10 - 9026936423917114778565*r**9*s - 1576360575425605477594*r**9 + 193576454654496133104*r**8*s + 1593218010567910375539*r**8 + 1997330950413147665742*r**7*s + 637227565934449118531*r**7 + 473463434065813174379*r**6*s - 89158161804693563155*r**6 - 168814733594482885181*r**5*s - 84030792877154410345*r**5 - 84914869506720104241*r**4*s - 6142714803134902590*r**4 - 1561418874565026877*r**3*s + 3903862869709575183*r**3 + 4581315345303394188*r**2*s + 677454767895448551*r**2 + 677454537146050490*r*s - 473020*r - s + 1, (-47026388275755901106305, 24234244659179110072124), 4443, 68.720]
[89, 1, -248323, r**45 + 267205419233*r**44 - 816724*r**43*s + 15681901471316*r**43 - 3735803517967*r**42*s + 72636195781492*r**42 - 57911555971463*r**41*s + 23145040167987774*r**41 - 2494199468870662*r**40*s + 566721686232616272*r**40 - 179541311964270091*r**39*s + 3147608201544818163*r**39 - 2975712150320556135*r**38*s - 13879729594808683030*r**38 - 14148370580652511646*r**37*s - 137692211911379729645*r**37 + 45148592305134572813*r**36*s + 194774836911401034705*r**36 + 472637882879262619707*r**35*s + 2845752121237126040188*r**35 - 309925015516669291516*r**34*s - 1815098593727770768390*r**34 - 8309939170588305437255*r**33*s - 33656323865190572366167*r**33 - 3314985744448991152160*r**32*s + 12235764126048727067013*r**32 + 78491712716740946994417*r**31*s + 252901477256450853983698*r**31 + 60254789769390374423269*r**30*s - 43813584824651573014572*r**30 - 488550606580623898229564*r**29*s - 1291640390172988924636994*r**29 - 535902357504074013566500*r**28*s - 4844784024216857204014*r**28 + 1904390871738945318748730*r**27*s + 4796610953971651861119119*r**27 + 2475266307457020693422223*r**26*s + 857779670243005342452050*r**26 - 5997567086582537494378693*r**25*s - 13746151306438704344884135*r**25 - 10170918915605162682726633*r**24*s - 6377408386328054094653867*r**24 + 10470402892501967024244670*r**23*s + 26353048723813460113656408*r**23 + 26489623965783803497335296*r**22*s + 19669072581673660170509012*r**22 - 6005904530259633603281302*r**21*s - 31282229337217416305017653*r**21 - 40284301001268559514892976*r**20*s - 32416800107419135328190373*r**20 - 8243262631198725598022194*r**19*s + 21960512776115027123368688*r**19 + 36813876150053593804875803*r**18*s + 32190643348055252622751828*r**18 + 18290972386849315240375593*r**17*s - 7736278370003252468431798*r**17 - 20322706343073227253311894*r**16*s - 20410981952918258257620636*r**16 - 15971253562872233309103823*r**15*s - 239579932664548100449895*r**15 + 6244901177172041868917087*r**14*s + 8446253928899792950226406*r**14 + 8053888265326532192725328*r**13*s + 1531049228465449925413157*r**13 - 578131496333409446429685*r**12*s - 2262899828401362145661637*r**12 - 2518922297793785252624281*r**11*s - 719943933374003289926260*r**11 - 294606062967959565937204*r**10*s + 373650960010996154146226*r**10 + 484717610111114283400221*r**9*s + 174305897642465294276907*r**9 + 125627760356373935441952*r**8*s - 32467476693739265597281*r**8 - 52646637701482168522411*r**7*s - 24165416194946843377238*r**7 - 21911506626472814547233*r**6*s + 447200391793673793796*r**6 + 2263231760687184066874*r**5*s + 1816919616623719070298*r**5 + 1890394102434838250992*r**4*s + 147837238143639244282*r**4 + 81908612282019351648*r**3*s - 57494523062457749691*r**3 - 65928634118159554775*r**2*s - 8434112400513825922*r**2 - 8434112133318953645*r*s - 13649*r + s - 1, (16765336386506423378253537, 38197903004364180107893392), 4395, 65.262]
[97, 1, -251347, r**49 + 313448484574*r**48 + 902397*r**47*s + 87346731482316*r**47 - 7205185492469*r**46*s + 5598108941141987*r**46 - 953155236998663*r**45*s + 142676623778189873*r**45 - 41973583911831097*r**44*s + 1910395592181059096*r**44 - 882560519114261582*r**43*s + 17001121030031896824*r**43 - 11067537920938016358*r**42*s + 139193983695731314568*r**42 - 102758006030184982712*r**41*s + 1112201096759340265548*r**41 - 880117632768883091658*r**40*s + 5886387345973360079765*r**40 - 6740815943940497292002*r**39*s + 10096755625825068745912*r**39 - 36281939519186970996600*r**38*s - 59610407094775647775615*r**38 - 103983248271130398973998*r**37*s - 339603746784267548386405*r**37 - 6633265492331907203304*r**36*s - 349678960027102971062202*r**36 + 965739245504237620520697*r**35*s + 1755564568399289957596500*r**35 + 2707055958654565724498381*r**34*s + 5322380026923818523686506*r**34 + 572777316523137691492975*r**33*s + 215705195005178504642094*r**33 - 11348259691201030810594251*r**32*s - 20093412188642033698895885*r**32 - 20495028039314251565426533*r**31*s - 25072228966843554517187132*r**31 + 6255834873099018253035945*r**30*s + 26046058145082794613780079*r**30 + 60099002086715549891954287*r**29*s + 80505169820565479329765645*r**29 + 50389062790225806828594837*r**28*s + 19091062717117021619254296*r**28 - 64013469122527451579585908*r**27*s - 116741978827733349097109680*r**27 - 134716879574016276948573204*r**26*s - 107786023041194331218442808*r**26 - 13160913153865972133425654*r**25*s + 76104631812528814497090194*r**25 + 154781704005865692798736536*r**24*s + 160039238217078159731844061*r**24 + 110754310837469216064279030*r**23*s + 11899541525594659803051736*r**23 - 82325744059228544917469716*r**22*s - 128225262946555632037971073*r**22 - 135130622590973535106351486*r**21*s - 65947746828867091944762311*r**21 - 4584343005809045499110116*r**20*s + 56852881988361604037638294*r**20 + 86119778999405449789974319*r**19*s + 60033937826900188225809052*r**19 + 38164450406505724762155699*r**18*s - 8000009879074833869318906*r**18 - 29704519776427064641445959*r**17*s - 30110497865767840059872382*r**17 - 28030859757683804281191005*r**16*s - 6032763698683076009643115*r**16 + 2754090094991152177935781*r**15*s + 9104434135642030404826348*r**15 + 10961216818447954260783375*r**14*s + 4377717395258885265521961*r**14 + 2302962278494770529900169*r**13*s - 1461845521406972642436001*r**13 - 2473581280598350888762613*r**12*s - 1434982587846273454222976*r**12 - 1207152291753777926054296*r**11*s - 75968175030331319936*r**11 + 252715246897363048729152*r**10*s + 273936109626788379319092*r**10 + 288823225709147302416130*r**9*s + 53854177381011947175536*r**9 + 19360128602616613999780*r**8*s - 29105119727998860581921*r**8 - 37547888667571898450984*r**7*s - 11544041615436520557024*r**7 - 9422934769371074121202*r**6*s + 1083817028725837477891*r**6 + 2161409552940457182076*r**5*s + 1110758123873762433325*r**5 + 1134719599263590103886*r**4*s + 81088490940138977086*r**4 + 31098918860082755077*r**3*s - 42852115604236798844*r**3 - 49989598691006907007*r**2*s - 7137488280288682610*r**2 - 7137487966837186169*r*s + 1080955*r + s - 1, (-74264363232637911618272303, -152800189037903672738174771), 4356, 66.085]
[67, 1, -261427, 782909*r**33 + r**32*s - 8585854220119*r**32 + 530196950083*r**31*s - 575198219544917*r**31 + 103988640407678*r**30*s - 8971893376520647*r**30 + 3756398781547329*r**29*s - 54801514259202647*r**29 + 47699667974605147*r**28*s - 139834716754317511*r**28 + 309241617326651919*r**27*s + 457224442367548575*r**27 + 1062806904877620786*r**26*s + 2866510077437128557*r**26 + 448373707565678601*r**25*s - 7707105775627050916*r**25 - 4629142224883126898*r**24*s - 50767595573674021558*r**24 + 27493623501856475678*r**23*s + 22048954016775691539*r**23 + 197924570102433798483*r**22*s + 410516095293225590967*r**22 + 293167991880762227846*r**21*s + 444685750713807415211*r**21 - 427279446920361073367*r**20*s - 902407861476103134621*r**20 - 1703611467929362688388*r**19*s - 2119817315922243104259*r**19 - 1210304448118786743229*r**18*s - 320845145107456806043*r**18 + 1779235137079818268620*r**17*s + 2821314044824385654559*r**17 + 3407624726133631188717*r**16*s + 2469861818023172040375*r**16 + 825061504653467705944*r**15*s - 945624189947077726967*r**15 - 2453511393247222057361*r**14*s - 2357717941892079843687*r**14 - 2154517503474768979308*r**13*s - 646014824455497003183*r**13 + 224381522742956009535*r**12*s + 819655822567217973981*r**12 + 1108938835296910270210*r**11*s + 545488138690351016205*r**11 + 377775091331510010345*r**10*s - 64677093423790507311*r**10 - 183469266974569870790*r**9*s - 133170700841140828792*r**9 - 133056575166448035134*r**8*s - 14253121063063562036*r**8 - 940281572332536343*r**7*s + 12498821999827792904*r**7 + 13489169672866158899*r**6*s + 1228101460358066906*r**6 + 756251335024652307*r**5*s - 703750855036272520*r**5 - 530756274594568132*r**4*s + 115644519768460072*r**4 + 170884729876187417*r**3*s + 53179678252677704*r**3 + 53709698551271219*r**2*s - 1013580558474558*r**2 + 536222210136315*r*s + 1550332961416963*r + 1550332962865151*s + 1, (-2548494884989919517683, 2914517901214360296333), 4488, 67.109]
[67, 1, -262387, r**34 + 557159715708*r**33 - 1076307*r**32*s + 183480951485932*r**32 - 16200003697924*r**31*s + 6560960111951123*r**31 - 1628054865101706*r**30*s + 75061309156597502*r**30 - 39091441999552463*r**29*s + 337633593067046520*r**29 - 395244298487708684*r**28*s + 239736533336269446*r**28 - 1990158756153227610*r**27*s - 2925592947425779293*r**27 - 4787777794129740572*r**26*s - 8807267934294368761*r**26 - 1919935459298950056*r**25*s - 1892338373989654032*r**25 + 16646977966973689010*r**24*s + 28376879141067204662*r**24 + 33702231608751462161*r**23*s + 37949722567819597209*r**23 + 2143784862190509353*r**22*s - 23190735110438577569*r**22 - 66759017705437687853*r**21*s - 84620886780891332479*r**21 - 67512517623113567737*r**20*s - 31085572398206162627*r**20 + 34864360888406585805*r**19*s + 76962752013620050531*r**19 + 102786820452109742495*r**18*s + 76798485608614161665*r**18 + 35346265649142223087*r**17*s - 20028093151170898403*r**17 - 61402902529942364203*r**16*s - 62923713062883944275*r**16 - 57780419213827078725*r**15*s - 17289580302814490309*r**15 + 6945718650881667657*r**14*s + 24277062622780059455*r**14 + 31844155264912644137*r**13*s + 16471207442132941377*r**13 + 9807807309328223939*r**12*s - 3629915283837487947*r**12 - 8165623716048072197*r**11*s - 6127641334803650517*r**11 - 5447309229965017637*r**10*s - 356190162199280708*r**10 + 775722187071334313*r**9*s + 1221055043210257951*r**9 + 1268820600607696504*r**8*s + 187667233175199139*r**8 + 56661138941061067*r**7*s - 121571534529011130*r**7 - 135975411776053961*r**6*s - 18492931674681259*r**6 - 16932963848637164*r**5*s - 757021697361817*r**5 + 811276336360947*r**4*s + 889093549579249*r**4 + 1913493828801891*r**3*s + 1321464161524166*r**3 + 1038703764372839*r**2*s - 286544981441746*r**2 - 287102120664533*r*s - 1248045*r - s + 1, (-23309928071979640201, -49343478712005538009), 4487, 71.763]
[83, 1, -264283, r**42 + 614211564015*r**41 + 842664*r**40*s - 24598784310521*r**40 - 331532844715*r**39*s + 113365452077949*r**39 + 135584618593166*r**38*s + 13489626100551672*r**38 - 2691602362671015*r**37*s - 44171720817134075*r**37 - 52204262377886001*r**36*s - 1328732191934348183*r**36 + 350967883927751597*r**35*s + 116615872582972824*r**35 + 5104346836222302369*r**34*s + 48694107870174411966*r**34 + 35370697165776444*r**33*s + 186491533496336847237*r**33 - 187872886650938460862*r**32*s - 123655497467444215629*r**32 - 943080149645429216297*r**31*s - 2283700690542876766000*r**31 - 1337578337912053242552*r**30*s - 4029978423682825522461*r**30 + 3741773389033299832822*r**29*s + 6262949581367461977075*r**29 + 16997690897948423734082*r**28*s + 28167544158644543588444*r**28 + 16495262948517372418681*r**27*s + 13482264966896225139483*r**27 - 29536163922197325213028*r**26*s - 49220976298830631753973*r**26 - 77752117850645828252689*r**25*s - 60336080451750699939645*r**25 - 54759728619728381877572*r**24*s - 41211532853055247944432*r**24 - 4407661028433577425451*r**23*s - 40141903311361478295963*r**23 + 85280677383229883412289*r**22*s + 134600293715802992051233*r**22 + 247416485005010509828191*r**21*s + 292418373276142630422203*r**21 + 172210024524329844821991*r**20*s + 20118096559318909484383*r**20 - 210531661070212599489159*r**19*s - 299274917421715556403443*r**19 - 355308254495492382368921*r**18*s - 213920022543594154097676*r**18 - 97086479784070103159493*r**17*s + 32578859948785468348574*r**17 + 160234149511496603212031*r**16*s + 158295073507210775695856*r**16 + 188859805649105886030282*r**15*s + 103231957074928935538312*r**15 + 50957957186914369390781*r**14*s - 22464500130321144338021*r**14 - 63757760996594930183682*r**13*s - 49793764778866081324244*r**13 - 52388239947938109859070*r**12*s - 13104311834992753123174*r**12 - 7214139708196594191294*r**11*s + 544791619244946036487*r**11 + 4420022381359733723922*r**10*s + 1493048015235414004605*r**10 + 4476588249347158057201*r**9*s + 3239742503781993727964*r**9 + 4029761713714431576179*r**8*s + 1861762107946203869442*r**8 + 1222598555713274865540*r**7*s - 143611189745366769257*r**7 - 642102509322487481595*r**6*s - 481002042173553699756*r**6 - 559062831656005514037*r**5*s - 136106378877762467524*r**5 - 98525834694953171613*r**4*s + 17114059239640337297*r**4 + 35046459065246591644*r**3*s + 15398136044289557892*r**3 + 17932418904415038397*r**2*s + 2534287268308510094*r**2 + 2534286654106962086*r*s - 1558696*r - s + 1, (-238574179929455259747456, -125285038866501947837584), 4410, 69.811]
[79, 1, -266083, r**40 + 673644040875*r**39 - 1640912*r**38*s + 377922052774596*r**38 - 23893828974189*r**37*s + 27605705529058346*r**37 - 4531911606384248*r**36*s + 499363718116684473*r**36 - 192430424340845399*r**35*s + 1207157270220197989*r**35 - 2443997168809023591*r**34*s - 21325788892356647529*r**34 - 4516751708322504067*r**33*s - 46510391919972242706*r**33 + 71612586085472592879*r**32*s + 741882109030799576378*r**32 + 119883411242239495992*r**31*s + 3225333641233545579344*r**31 - 2714687433586619191774*r**30*s + 212791130966523377142*r**30 - 15343191634623410433914*r**29*s - 20809966504380611980829*r**29 - 32173615734982375680268*r**28*s - 44680117510901422479984*r**28 - 16910086635111110748219*r**27*s - 29504668447128550882332*r**27 + 67219972593781559549357*r**26*s + 79728737173953406177339*r**26 + 204168070395989883754588*r**25*s + 301260582207526748509308*r**25 + 213588621406886424877861*r**24*s + 241949439413812311688563*r**24 - 257671586731291141489177*r**23*s - 599496280559647563894157*r**23 - 913753261361054312430653*r**22*s - 1111168207125133384082581*r**22 - 345430821400536412289229*r**21*s + 425019744794213575035513*r**21 + 1420221988945066738664931*r**20*s + 1991363288229662895183861*r**20 + 1387660855817284579753869*r**19*s + 217690674342822373648297*r**19 - 1180497488954151767168459*r**18*s - 2161080201672918133155303*r**18 - 1963347887992231100104147*r**17*s - 712861832791688152920781*r**17 + 511732111117099125190453*r**16*s + 1601019564551627537916170*r**16 + 1668912218447561046728887*r**15*s + 692890924327256702357292*r**15 - 40697803127908710022781*r**14*s - 855918733258256532572017*r**14 - 955760952523819657371740*r**13*s - 384139857912473012218249*r**13 - 74608884582742061130617*r**12*s + 337991458921384341970128*r**12 + 381680305576670335066332*r**11*s + 128930305258988181761484*r**11 + 38500482588986344715600*r**10*s - 96635816341400721420158*r**10 - 104643826570278562149500*r**9*s - 23500511647428540410667*r**9 - 6826631764659057312030*r**8*s + 18022029504178469653165*r**8 + 17938090972549734029031*r**7*s + 1140577022783793946923*r**7 - 235825100323821022923*r**6*s - 1520335651771722654795*r**6 - 1326240130129281459423*r**5*s + 258221939361781526406*r**5 + 182633851469054533611*r**4*s - 90555643198171780959*r**4 - 89551565129796400240*r**3*s - 12959338766004547767*r**3 + 4509732978629626028*r**2*s + 20974719840873704790*r**2 + 17469071071042982401*r*s - 3505648769830315009*r - 3505648769830315008*s, (-628662865177861884655019, -384423869492025604728787), 4428, 65.373]
[79, 1, -269947, r**40 + 820303217912*r**39 - 764342*r**38*s + 42474864054535*r**38 - 11506866523962*r**37*s - 2498940942351035*r**37 + 40663561262517*r**36*s + 1549676449294115*r**36 + 15831973743810155*r**35*s + 3445564798225601949*r**35 - 379190078071478557*r**34*s + 67560539523956854435*r**34 - 23927335555003922427*r**33*s + 414637996407958121472*r**33 - 359855259952811308023*r**32*s - 229378990844505675977*r**32 - 2085995546652931647760*r**31*s - 8749525752056958813042*r**31 - 1931264119678800024054*r**30*s - 1998787533997677349888*r**30 + 21054465344646029713066*r**29*s + 116969606763143052635903*r**29 + 16221600863633164197290*r**28*s + 28390719472572419710953*r**28 - 297691529200437922366365*r**27*s - 1063872461234433192855285*r**27 - 403525547899980955484243*r**26*s + 24801583857740324536786*r**26 + 1872728464604490134553357*r**25*s + 8062609758209365029399701*r**25 + 1275690028418836154027914*r**24*s + 108699183469984590765032*r**24 - 18229676544157944656062949*r**23*s - 48049340483562231470937285*r**23 - 25941393341120840042849249*r**22*s - 22222433637392073656278689*r**22 + 64219617506049960266546995*r**21*s + 162727057529591763737637933*r**21 + 136789538848242004268818943*r**20*s + 112354945587140669541177083*r**20 - 105476375223521946155873355*r**19*s - 339779721497716450181472411*r**19 - 340181123942870585169387995*r**18*s - 246351615335742279705240279*r**18 + 96558082822537272179293685*r**17*s + 485614040670974797933589635*r**17 + 505949239032916443335213961*r**16*s + 292333918605241542519280816*r**16 - 72266409119870707137651645*r**15*s - 503530575613367730372316561*r**15 - 496425774175957681711012747*r**14*s - 183389124871496437622321420*r**14 + 83003620557147096764922153*r**13*s + 378481547956479051455722924*r**13 + 329317686233896882341017014*r**12*s + 29122589954768572496937560*r**12 - 97827308325007166938551914*r**11*s - 193308949190712432992665652*r**11 - 139815905782286223616583414*r**10*s + 41836085933103203094335610*r**10 + 73854325754235480820238988*r**9*s + 56654550885529730530060399*r**9 + 29248096240442793081962060*r**8*s - 32007272416368578608329422*r**8 - 31657085717100158349727465*r**7*s - 4029876826306038162744623*r**7 + 2416695168421014220872093*r**6*s + 8821568445627742062203315*r**6 + 6494000420137980105428101*r**5*s - 2371494145322217444838502*r**5 - 2626705463819890490072191*r**4*s - 544998185222797929139414*r**4 - 163856778348353542253354*r**3*s + 472495946757440101703346*r**3 + 371790833271048128518656*r**2*s - 110055687165401753814257*r**2 - 100705113480799658924408*r*s + 9350573685422374304118*r + 9350573685422376075263*s + 1, (41739699868082387172361965, -350964498811730345445172903), 4425, 62.991]
[97, 1, -270451, r**49 + 841566771052*r**48 - 121050*r**47*s + 415984908230661*r**47 - 37690032596499*r**46*s - 140332992201008421*r**46 + 3605993046543579*r**45*s + 13768607886124199402*r**45 + 998072185043524049*r**44*s + 3103453112976198993180*r**44 - 326397952664163922503*r**43*s + 91979846694632280961829*r**43 - 25661845107636397522467*r**42*s + 684218205560661483653832*r**42 - 506169935593289952436790*r**41*s + 709606859260402318000813*r**41 - 3330825971649353776516989*r**40*s + 10114613158121692240791806*r**40 - 11075018824003697844310102*r**39*s + 39817196205233221446596056*r**39 - 78107620901283161413076535*r**38*s - 610845372041096232273058473*r**38 - 151482124565941876509468000*r**37*s - 511623937065612144029362101*r**37 + 1752370867598691615021795463*r**36*s + 13218765588319703226750234375*r**36 + 1274743764767048268271884279*r**35*s + 3544075692018736497733138418*r**35 - 36123159982452670422731772487*r**34*s - 130211172380493349775154190358*r**34 - 48466791355866448370199873213*r**33*s - 27365367776999452159244734060*r**33 + 232968649937952500010012822353*r**32*s + 659247386826380425115812844153*r**32 + 348520106126183657065630859422*r**31*s + 81758270465595915909187328315*r**31 - 820412242250469047836306967555*r**30*s - 2032195957047110889132374036289*r**30 - 1180518028431741266365685911799*r**29*s + 27436216059364695564379891776*r**29 + 1994678749258673013646780685109*r**28*s + 4260547760882420589052329945358*r**28 + 2412143001882236951893859051425*r**27*s - 769134039918482625537068887353*r**27 - 3758260577534261739702614173639*r**26*s - 6515017499224800786880660943876*r**26 - 3392367485100004513026757604068*r**25*s + 2194519242614090144007204454625*r**25 + 5589221327925713419559783605279*r**24*s + 7552401500184801638450642650864*r**24 + 3636487372768286801189595744386*r**23*s - 3305813462013680932262980147732*r**23 - 6340727080303255616019215937177*r**22*s - 6748499470156289727328630538999*r**22 - 3215170461163560052738194153832*r**21*s + 3092007302823060804531879651917*r**21 + 5294508501016194307946607337533*r**20*s + 4665042526382461734301240892905*r**20 + 2408260692130498718937853037917*r**19*s - 1877337731172010875479109618370*r**19 - 3176215101645159430476021983901*r**18*s - 2484264244972604702148499857662*r**18 - 1481476663160767893647308089179*r**17*s + 730157817327890698861361984528*r**17 + 1337849641191060948061946984579*r**16*s + 1009932572225508331314549849927*r**16 + 711764458179419319696604497382*r**15*s - 161058825078072842005502429231*r**15 - 379547537070751216178669351941*r**14*s - 310017511596755348221950944315*r**14 - 257080466984233803884486552285*r**13*s + 6025271102135793153196996500*r**13 + 64782438685954882096543313799*r**12*s + 71179174937969780453153381094*r**12 + 68270711054470840839519121991*r**11*s + 8020845334032957538040433257*r**11 - 3565953694634805687643253137*r**10*s - 12169775725773269943335678480*r**10 - 13154277541732109131622120644*r**9*s - 2710561493336202157474494111*r**9 - 1062776610761457315002852019*r**8*s + 1554305156250194093431333068*r**8 + 1817360618668718111628443570*r**7*s + 443541875227287062079465774*r**7 + 278709201545804965363541055*r**6*s - 148365276737159793244414027*r**6 - 176108206415088954962534918*r**5*s - 39383313741728315637895377*r**5 - 28556592040657018926573583*r**4*s + 10013059223193551008129911*r**4 + 11191571965853294052948021*r**3*s + 1543363000347086376633052*r**3 + 1178512743140568449370879*r**2*s - 364850257178625887699162*r**2 - 364850257179467390933741*r*s - 1811733*r - s + 1, (554800951991210695059844266758, -3329208247882183805299972711025), 4339, 66.320]
[79, 1, -274123, r**40 + 1013398039193*r**39 - 1653462*r**38*s + 183385947611041*r**38 - 17883255829694*r**37*s + 12441675466221875*r**37 - 2001064485784524*r**36*s + 359224284929188697*r**36 - 98037590720216410*r**35*s + 4842299572675168886*r**35 - 2236512261079935740*r**34*s + 33182407866511135143*r**34 - 26904124639337456681*r**33*s + 110543294533747260546*r**33 - 187307439708805264302*r**32*s + 78299505289787971525*r**32 - 790173931631172439570*r**31*s - 639168521466626848618*r**31 - 2018813142221409473358*r**30*s - 2081860151059468945743*r**30 - 2931279604941276344037*r**29*s - 2117075174973778324162*r**29 - 2069723569935583539860*r**28*s + 114727455632726399154*r**28 - 1425943879331983059824*r**27*s - 1292219146323930071567*r**27 - 4960641337243984428198*r**26*s - 8036062095335292485710*r**26 - 7089079898559952904111*r**25*s - 5459756586611214138547*r**25 + 2252873864923554485958*r**24*s + 9159756951223631064116*r**24 + 11339823540416742334214*r**23*s + 8325409320007959017918*r**23 + 781809983005923612702*r**22*s - 10489875725689866146912*r**22 - 10945926762144386683080*r**21*s - 8517367122975480022250*r**21 + 3092195250057390076114*r**20*s + 13875360974758096748196*r**20 + 19056553335955170776310*r**19*s + 14660616622060277687878*r**19 + 7551455070345429840762*r**18*s - 3323117976756331478124*r**18 - 9168116482536974445696*r**17*s - 7422227026688711032378*r**17 - 7462168727473729442346*r**16*s - 1236833753080588917233*r**16 - 894069692718820374942*r**15*s - 541120156094361572611*r**15 - 396039276200941479548*r**14*s - 941197351630225758761*r**14 + 142708456318709135486*r**13*s + 967441072615069568983*r**13 + 1500380488841668208142*r**12*s + 1012908011929373531099*r**12 + 661433758973114791076*r**11*s - 197446222330485403372*r**11 - 423861972948642861226*r**10*s - 306011935119471721327*r**10 - 253794876407295469183*r**9*s + 22722461826215705216*r**9 + 59831735835963489188*r**8*s + 45216580818675064607*r**8 + 39191771562928536076*r**7*s - 3932616171554813364*r**7 - 6551277757405972020*r**6*s - 3157523519117703981*r**6 - 2644412933218887147*r**5*s + 485924621823142196*r**5 + 519266820751323974*r**4*s + 39724701717858790*r**4 + 33687278409807230*r**3*s - 5628389244153887*r**3 - 6133528930299856*r**2*s - 599937632718898*r**2 - 504126315343873*r*s + 95811316383745*r + 95811316383744*s, (22124344498125903010721, -4027249675607615986223), 4422, 70.324]
[73, 1, -274627, r**37 + 1039476597716*r**36 - 2021341*r**35*s + 193886258326729*r**35 - 19100714826716*r**34*s + 11522730277721677*r**34 - 2041029665910265*r**33*s + 237709223933953053*r**33 - 82244316397074726*r**32*s + 1813102397493360152*r**32 - 1313483705656596722*r**31*s + 4940742964668059191*r**31 - 9612036428043914339*r**30*s + 3539370610844518184*r**30 - 37487434174485045527*r**29*s + 14434964711944907132*r**29 - 107296925509613076991*r**28*s - 7405293494031465599*r**28 - 327371411803241683545*r**27*s - 610250494531924600245*r**27 - 656601670652959263122*r**26*s - 1518453157536375335833*r**26 + 403240533225393664595*r**25*s + 1400540619711760431384*r**25 + 4172180506941043602326*r**24*s + 7454942150899568682422*r**24 + 3759211703323198387759*r**23*s + 619699194597678244340*r**23 - 8466261434427441952871*r**22*s - 16766045984082131053397*r**22 - 13473066722797673832374*r**21*s - 6247383970234912742955*r**21 + 8890145469348214791173*r**20*s + 23073651334596433758903*r**20 + 21947183260978420970611*r**19*s + 10444436829551424147282*r**19 - 5456834337557581192133*r**18*s - 21647033330121728963435*r**18 - 21962463781420245187964*r**17*s - 9235265307696640477435*r**17 + 2111644295822780012059*r**16*s + 14440110052473846268237*r**16 + 14829899420628536971483*r**15*s + 5036187415261219326916*r**15 - 636988948785531069123*r**14*s - 6936411448905284674393*r**14 - 7035636822131089711826*r**13*s - 1790839858866859838712*r**13 + 227562725736135141381*r**12*s + 2405018245246206881631*r**12 + 2391300541196409787116*r**11*s + 424242774854616702609*r**11 - 88637681697009686993*r**10*s - 597671066972432867576*r**10 - 584615864601301232055*r**9*s - 67459933288367903016*r**9 + 24442958503406064541*r**8*s + 104234560527981540697*r**8 + 101315025883590239773*r**7*s + 7222320837679095653*r**7 - 3928149642094739660*r**6*s - 12196435581461307261*r**6 - 11908380445640974931*r**5*s - 500071186019599351*r**5 + 325276698246818976*r**4*s + 864260663727230554*r**4 + 854207157589147964*r**3*s + 18079348481462015*r**3 - 10199239543662463*r**2*s - 28262085976947214*r**2 - 28261046502772935*r*s + 1937609*r + s - 1, (-4947752676282053401899, 6486964650394274347268), 4451, 66.889]
[97, 1, -277051, 1746467*r**48 + r**47*s - 47741154650276*r**47 + 1174057096061*r**46*s - 24026991415633955*r**46 + 1321479988496615*r**45*s - 4761714986165455918*r**45 + 431405659658193650*r**44*s - 372122822573724185791*r**44 + 53622677825580145818*r**43*s - 18061462382906928280690*r**43 + 3450018126576471992156*r**42*s - 486268271598423147654943*r**42 + 138239859390472151042195*r**41*s - 6338820137129921351018574*r**41 + 3023721231492136104961490*r**40*s - 35051388461379881089033846*r**40 + 34345150853468368071266874*r**39*s - 11403734334720017680348663*r**39 + 191443793269277513463572273*r**38*s + 629249997327471405121921616*r**38 + 338210705744676605621209100*r**37*s + 1628905352348002919263849428*r**37 - 1365625043451092770582965097*r**36*s - 3720948478323949639811430664*r**36 - 6456949701810964125123666594*r**35*s - 16967820817552616479418339427*r**35 - 226826638954717690299949969*r**34*s + 8684165761330895087738502823*r**34 + 39045385760915372659124043136*r**33*s + 90026154802072887320948888327*r**33 + 37412433607912389721437205530*r**32*s + 7633283736035157069638221877*r**32 - 131678230502570018539342856673*r**31*s - 303968287035800093485107237653*r**31 - 201181681566148729242877096158*r**30*s - 110497833411187517717440164221*r**30 + 285192797586570107685652615384*r**29*s + 716168248482905461774119681827*r**29 + 593089891764226686114466915562*r**28*s + 362998051295638231811078159106*r**28 - 417254815106783953370816263069*r**27*s - 1237042215064310819893916594554*r**27 - 1168199693262509731827365719773*r**26*s - 712280202801925967833247076266*r**26 + 413369882436552763148827673489*r**25*s + 1613545561080425198881335565385*r**25 + 1653041795673741958628779853891*r**24*s + 961586439734917039922530100614*r**24 - 260622021617422733845542614907*r**23*s - 1619057891565636836500542515514*r**23 - 1742267501633210778202903993789*r**22*s - 940082889512236592473496346509*r**22 + 74796978366475089696879667687*r**21*s + 1264058984427520050830350064648*r**21 + 1395718888544538463232936488230*r**20*s + 680936583354622607626343549651*r**20 + 31007710666572085240211265144*r**19*s - 772438820705435279729863490972*r**19 - 859408677016944908121080495424*r**18*s - 368618319956774173882111174721*r**18 - 46747445291784067436068716509*r**17*s + 369868115856448518079225494368*r**17 + 408671410681960712395674400886*r**16*s + 148795055724305848632147241470*r**16 + 25843880804945132742389122496*r**15*s - 138252598784157708578704207267*r**15 - 149906072530041001361874374241*r**14*s - 44107892463659183731422047348*r**14 - 8202237016313538171418666042*r**13*s + 39943672185661145217307302014*r**13 + 42083653721720734783337583893*r**12*s + 9250537739555977376196316112*r**12 + 1375969823308552062527038076*r**11*s - 8753922878630134007934194527*r**11 - 8887819730022730998832432095*r**10*s - 1253576796158814332193430503*r**10 + 1747150245831719500963346*r**9*s + 1407199199551315132526675199*r**9 + 1367276267569224077624836990*r**8*s + 79196365654543266169200231*r**8 - 57659188530604734015622737*r**7*s - 156016096203843489885678013*r**7 - 144157169357980661010149678*r**6*s + 4371780338383933492870253*r**6 + 13337471057005573182927890*r**5*s + 10502129109518149452321131*r**5 + 9147663808004468238784638*r**4*s - 1176066632287129001609114*r**4 - 1412362166881343254764733*r**3*s - 294192422227431752967372*r**3 - 232720814453196343635875*r**2*s + 65046329197447740389150*r**2 + 61471607816172621564861*r*s - 3574721382449323058107*r - 3574721382449325150207*s - 1, (202855423213370559733215818013, 2589703370529622659050659660931), 4333, 65.701]
[73, 1, -288307, -2264026*r**36 + r**35*s + 19517744429780*r**35 + 2053316116761*r**34*s - 99825955193057*r**34 + 22874983801935*r**33*s + 2673922438778727*r**33 + 1582316551858332*r**32*s + 16702974720475041*r**32 - 13290296585868773*r**31*s - 232352173549915594*r**31 - 6523506837582453*r**30*s + 86540717500902037*r**30 + 653754807124939984*r**29*s + 1473234825306958524*r**29 + 480721206339936882*r**28*s - 7283580985191463789*r**28 + 34011372743085078*r**27*s - 2510105412020653188*r**27 + 22991947819354178389*r**26*s + 78320735539854925805*r**26 + 34085915813894928892*r**25*s + 58899302716977685099*r**25 - 137178402842249585393*r**24*s - 312101451571623954253*r**24 - 354286374816797842168*r**23*s - 479214440094200684638*r**23 + 61823493192948206453*r**22*s + 397527594913168968586*r**22 + 1062347429779808019926*r**21*s + 1428236182793097927457*r**21 + 1040733037609992934468*r**20*s + 602843240460313230502*r**20 - 864168949808550151752*r**19*s - 1643499479982908748712*r**19 - 2505896339779691329869*r**18*s - 2265789257818555029602*r**18 - 1357609097972208411412*r**17*s - 206090946922079662915*r**17 + 1467383840870478297082*r**16*s + 1928283896020614968978*r**16 + 2656185834967936593994*r**15*s + 1824693808285524688750*r**15 + 1282395592963659877841*r**14*s + 271914628895278209038*r**14 - 601138876127527120152*r**13*s - 763504377395954981715*r**13 - 1187507056656110083362*r**12*s - 696789357669330490216*r**12 - 658839922430997184597*r**11*s - 215163722917525454264*r**11 - 42517480757612499444*r**10*s + 68479454622129594591*r**10 + 176253478361907012063*r**9*s + 98460425925628022530*r**9 + 127725530434413261022*r**8*s + 44400867560326421545*r**8 + 41428319296571070049*r**7*s + 7781169144036056464*r**7 + 1596347312406880748*r**6*s - 1951309288170499851*r**6 - 4893398858460438664*r**5*s - 1707949844176883919*r**5 - 2648452735416904430*r**4*s - 651748976912296469*r**4 - 893087955181826684*r**3*s - 193695983377869068*r**3 - 237705283711833292*r**2*s - 40223179795862483*r**2 - 44030702284214576*r*s - 3809575821893582*r - 3809575821855743*s - 1, (1800265458598591220872, 579195997042313191778), 4442, 74.518]
[89, 1, -288907, -2883186*r**44 + r**43*s - 67704728517793*r**43 + 2114875041593*r**42*s - 10632506400416191*r**42 + 1177794873619676*r**41*s - 375913933888902434*r**41 + 92494253704214840*r**40*s - 4672004898295769340*r**40 + 2294148593292613057*r**39*s - 23483047789411935158*r**39 + 24807963361989288750*r**38*s - 22978010213819371885*r**38 + 134302785277235440960*r**37*s + 263465738062186943207*r**37 + 329290969936775712067*r**36*s + 1123114665420040304696*r**36 - 188255750747856753794*r**35*s + 638646960489199343082*r**35 - 3548625297449653561042*r**34*s - 7416657025791640077682*r**34 - 8087512599720439694291*r**33*s - 19032696070807005479636*r**33 + 4915618008141147446432*r**32*s + 14070942581111635709621*r**32 + 54188878446171867069411*r**31*s + 114313985723981998858853*r**31 + 55352661580574729293523*r**30*s + 49270314643613155905951*r**30 - 160496275756647518501531*r**29*s - 385758025533273129277150*r**29 - 345338311113999527954604*r**28*s - 382141549595375070939485*r**28 + 244207048653650349721519*r**27*s + 890526815812419698084700*r**27 + 1070991680286725624095976*r**26*s + 1221934667805295978533109*r**26 - 84147198489794350981619*r**25*s - 1546886592195435242104937*r**25 - 2230989321462148832339989*r**24*s - 2513567335963552848735841*r**24 - 467345050602970049898608*r**23*s + 2130861773728726995835156*r**23 + 3412533136568474097091708*r**22*s + 3673659879589556059859256*r**22 + 1198068913802854746050542*r**21*s - 2371410800490374499997000*r**21 - 3966861513861477195405328*r**20*s - 3965736639988669541217516*r**20 - 1636952109889045111395445*r**19*s + 2118832449401622665083809*r**19 + 3554614360732995924243623*r**18*s + 3236810495106128834761387*r**18 + 1530746997207477490900066*r**17*s - 1500721048379757552274878*r**17 - 2476670898360532373791216*r**16*s - 2037369460560837641188738*r**16 - 1059680201460200162782901*r**15*s + 839092755723530180955346*r**15 + 1352683104812146696746782*r**14*s + 1002570825250749990428273*r**14 + 561808240204653480830238*r**13*s - 372013735972055374302787*r**13 - 582195072249785717305279*r**12*s - 385799488269342178444878*r**12 - 229729306273561669260326*r**11*s + 130875067178993991330482*r**11 + 196842860348156971149990*r**10*s + 114368227244913926922610*r**10 + 71578016976182910990973*r**9*s - 36099383840598240774036*r**9 - 51520608527197126391968*r**8*s - 25351715360786151063503*r**8 - 16512643663269185036679*r**7*s + 7621830484363624062731*r**7 + 10152841236094566929757*r**6*s + 3962594920030783811949*r**6 + 2658133113157961696501*r**5*s - 1170586680120753559410*r**5 - 1427730512798206353772*r**4*s - 385867170075277108701*r**4 - 263895351370005375699*r**3*s + 115220578865412502456*r**3 + 127427258723690408540*r**2*s + 17662115435396251135*r**2 + 12206700386192315437*r*s - 5455417164004971563*r - 5455417164007735295*s - 1, (-1701748810107578565116695, -2020366323165354893917529), 4362, 68.170]
[73, 1, -293803, r**37 + 2686992985913*r**36 - 2363630*r**35*s + 116196852800368*r**35 - 36873456745983*r**34*s + 2217601949175215*r**34 - 215109689987385*r**33*s + 523640187498064363*r**33 - 62698980372708599*r**32*s + 11818957130280080215*r**32 - 3859248857884387262*r**31*s + 90464264060251465719*r**31 - 65066889145444828347*r**30*s + 106758253784464986238*r**30 - 461488544223035697345*r**29*s - 1779314081026351542742*r**29 - 975445796188729961849*r**28*s - 4857147733250046960968*r**28 + 4102831240508498380452*r**27*s + 14883067618360368665956*r**27 + 18061323223924673491035*r**26*s + 43870056086230865998203*r**26 - 11802720738799419844177*r**25*s - 75682160011907028828818*r**25 - 108618501114143804353073*r**24*s - 186692557046395152157312*r**24 + 9221005732976167629990*r**23*s + 253556512640198073926375*r**23 + 351648366610654457289482*r**22*s + 446047700057777327527095*r**22 + 11189004658324862300828*r**21*s - 567345618449445650207587*r**21 - 705737260423790303322282*r**20*s - 640491787099566037131065*r**20 - 404258831154324646530*r**19*s + 862070027048768234987877*r**19 + 935527248390581545799546*r**18*s + 541890627899559520378837*r**18 - 91280365258991109043852*r**17*s - 889004448699062302730525*r**17 - 831118283896285176351726*r**16*s - 211217985667405275124983*r**16 + 192172514243048701318178*r**15*s + 590943847261159376140359*r**15 + 475455918460624210938374*r**14*s - 31767007309036520483705*r**14 - 180816291142201410280916*r**13*s - 229593367614250671035428*r**13 - 159063792166328701146390*r**12*s + 60782071970677735022898*r**12 + 87370100662165081271312*r**11*s + 45493099881630149434301*r**11 + 26033294486688342797245*r**10*s - 20182793191585946020626*r**10 - 21679540208246824227851*r**9*s - 3912437204204047987324*r**9 - 1291562053062575256775*r**8*s + 2860291749360866656110*r**8 + 2820529548647309426408*r**7*s + 164417442171018676376*r**7 - 74741354909819990327*r**6*s - 274782323008149990207*r**6 - 243834934127034685115*r**5*s + 26103870152249693663*r**5 + 31618145641407141599*r**4*s + 6210423387447545323*r**4 + 5681248595499626914*r**3*s - 362720243956284599*r**3 - 554764816545431993*r**2*s - 217909673832050318*r**2 - 191995124539215555*r*s + 25917236202568129*r + 25917236205308927*s + 1, (417465739238819813066450, -213307845050797960203351), 4438, 67.603]
[71, 1, -294523, r**36 + 2782891591912*r**35 - 3196682*r**34*s + 1104867000887841*r**34 - 82142162846606*r**33*s + 57330664658037912*r**33 - 11557127737995912*r**32*s + 698246926961687263*r**32 - 355502643450239994*r**31*s + 422352117359564312*r**31 - 3251260631663886464*r**30*s - 21367492718295827163*r**30 - 3300713801417006854*r**29*s - 21381218336219525273*r**29 + 62314152147270277086*r**28*s + 288364875272736408563*r**28 + 108944741088161313253*r**27*s + 98965583922262359923*r**27 - 570937159239031961863*r**26*s - 2017793704722258511392*r**26 - 766940382697714244104*r**25*s + 694671728559812000281*r**25 + 3064054411609430871158*r**24*s + 7045487161248627443378*r**24 + 1961853180130985793799*r**23*s - 6368235884573391109826*r**23 - 9113070305660685664295*r**22*s - 9545701822356355059255*r**22 - 199060458982753919567*r**21*s + 14956140988232610245746*r**21 + 11335651975971704323815*r**20*s - 6520520872542458057263*r**20 - 5742180757564769498369*r**19*s + 646811189256805370934*r**19 + 8925335029895248863369*r**18*s + 31201860536927897336905*r**18 - 1977801015065466559035*r**17*s - 60897752247226511396672*r**17 - 48635715652208919358249*r**16*s - 14994783528761396838583*r**16 + 42998025223408569080441*r**15*s + 117187660290701805105572*r**15 + 63275006385881764857023*r**14*s - 53019056463013814731025*r**14 - 91158217763303447925411*r**13*s - 95053059557514210009284*r**13 - 24551655318753887354589*r**12*s + 97014074212797319233224*r**12 + 90568331865317932861681*r**11*s + 16778932993867761007418*r**11 - 23660783209824812995847*r**10*s - 64253236461619671811990*r**10 - 41681304719398284441403*r**9*s + 23523394105602017613686*r**9 + 29406691651478514819305*r**8*s + 13256538762087595103068*r**8 + 3205555830894665142275*r**7*s - 13363386109816875289566*r**7 - 10409014657224073677825*r**6*s + 2805203217977041913174*r**6 + 3558559390676714792361*r**5*s + 1325021016488142554681*r**5 + 546529979081529235747*r**4*s - 983268244162239419216*r**4 - 745969208824617216230*r**3*s + 269821259119835877929*r**3 + 235252478262626906272*r**2*s - 36615513741841045659*r**2 - 34568732434615190525*r*s + 2046784090049217531*r + 2046784090047971327*s + 1, (44820152377850706426936, 57072772106276878415648), 4448, 67.863]
[71, 1, -312427, r**36 + 6563761709981*r**35 - 1660398*r**34*s + 1309732135882327*r**34 - 120153940439441*r**33*s + 70073397727424402*r**33 - 13778478835236013*r**32*s + 848777910225545971*r**32 - 436890194057946533*r**31*s - 92620997923241*r**31 - 3861066068423722193*r**30*s - 29264778294939199887*r**30 - 1560606965321315252*r**29*s - 56438392754530112651*r**29 + 96324774018217574630*r**28*s + 234506184666799016562*r**28 + 312010598147041643557*r**27*s + 1119125752886129972723*r**27 - 137987688570912049953*r**26*s + 2436241029809537346543*r**26 - 3920280964187044901620*r**25*s - 5587495367453158609072*r**25 - 14927080079163945991312*r**24*s - 36798056447064144862732*r**24 - 10308891056244085928904*r**23*s - 2686351766756648252386*r**23 + 67881562122987141108578*r**22*s + 155672384628075374042798*r**22 + 103813981389106719558844*r**21*s + 45621026667133362517855*r**21 - 139805663378513893522710*r**20*s - 337453010823668524651361*r**20 - 261680252575942104183481*r**19*s - 66675784999572427863422*r**19 + 185094961653514886856509*r**18*s + 418911257747773276010554*r**18 + 324544751324544618234345*r**17*s + 8565291738635621399697*r**17 - 174977302123170795651437*r**16*s - 290726045553041153305791*r**16 - 214088915761712339798712*r**15*s + 41844312549427149425810*r**15 + 107431882668614994691794*r**14*s + 100751894728290649415086*r**14 + 69492711546826377651792*r**13*s - 28306883788487687705693*r**13 - 35177290660024869557602*r**12*s - 10084153668318977554246*r**12 - 5835391296592620351561*r**11*s + 5681351438053110494765*r**11 + 3194981396161494106123*r**10*s - 3949214399001687242661*r**10 - 2860983985011541652678*r**9*s + 685123013902762717911*r**9 + 1547982110555363812336*r**8*s + 1384069278659381571646*r**8 + 885428691263375335341*r**7*s - 480091555643611282385*r**7 - 562528127031482061069*r**6*s - 149423906315103027883*r**6 - 78222291867665875984*r**5*s + 75858225621623209634*r**5 + 74407698177633794676*r**4*s + 1748955279982371741*r**4 - 1910251720431116734*r**3*s - 4114782405975510973*r**3 - 3658262174379241074*r**2*s + 456413923026158915*r**2 + 456407359231290217*r*s - 3599211*r - s + 1, (3689522189455987318891, 47485955896943010753979), 4437, 65.163]
[97, 1, -321163, r**49 + 9888139629940*r**48 - 4049612*r**47*s + 2431038212305902*r**47 - 246381755082489*r**46*s + 7151762757954277*r**46 - 15781365780851323*r**45*s - 1023613803835555128*r**45 + 147363665571677182*r**44*s + 8971690108979995715*r**44 + 3189401532426955296*r**43*s + 111656475593074541840*r**43 - 57543149646275042013*r**42*s - 1284600628222766919801*r**42 - 240069196283613089190*r**41*s - 4553145160976435817419*r**41 + 5344175232273106694363*r**40*s + 88700498782807953260760*r**40 + 6740497782928167761309*r**39*s + 444844554402409652552172*r**39 - 368712594326098462122396*r**38*s - 625853075035126897909056*r**38 - 1996468949416281457753443*r**37*s - 6655083511964676236513387*r**37 - 1130324853474096479380087*r**36*s - 2763739833482198417419341*r**36 + 15597801915967064178896075*r**35*s + 42698805562473849051523279*r**35 + 29450422654880556745763687*r**34*s + 43987462732964718836320208*r**34 - 51986055406821956695889159*r**33*s - 161627837346739135986207161*r**33 - 166116448325512848772328276*r**32*s - 217461367693434036276458475*r**32 + 83031256115936281950261995*r**31*s + 415661126745147767041985313*r**31 + 521992069530921020579156191*r**30*s + 626754710342397915429010398*r**30 - 26244806666147092384218958*r**29*s - 800355351169796902395466976*r**29 - 1106968012773505689401230799*r**28*s - 1225110249469666695841385290*r**28 - 147429646484855986640619160*r**27*s + 1250549689690519107734152693*r**27 + 1757036512242394076355693184*r**26*s + 1759366434424495453516857639*r**26 + 318953816829913918086452377*r**25*s - 1665299797267064676482030318*r**25 - 2246701431796584883785399093*r**24*s - 1972613370148645780275967915*r**24 - 362723277058250491403202694*r**23*s + 1885036301769180499106525160*r**23 + 2406479242496866862995703281*r**22*s + 1810414718493036344398356461*r**22 + 315179177393783964100077895*r**21*s - 1746023545400379420045028838*r**21 - 2149260206512111600623259142*r**20*s - 1388623069632908886980282851*r**20 - 268736254267402312738399778*r**19*s + 1271466396188555037634139694*r**19 + 1548992476709348697502848205*r**18*s + 877619195890966869022934211*r**18 + 223543719281076067239492206*r**17*s - 708338576348336643979595199*r**17 - 868692283046360832361570839*r**16*s - 440000651442929895751647868*r**16 - 150349011583589343900734299*r**15*s + 296992418769666649259038690*r**15 + 368231574252850222489796344*r**14*s + 167385038635326648266600846*r**14 + 72382465879268102558660943*r**13*s - 92705055865422498986067063*r**13 - 115346087027220750553700085*r**12*s - 46223565056452593836182547*r**12 - 23665261671454481051508305*r**11*s + 21317331173707915719036539*r**11 + 26150868710072929040371905*r**10*s + 8812604126460479290514998*r**10 + 5041921575810914421506771*r**9*s - 3546454361113220893045961*r**9 - 4182374462266611066193284*r**8*s - 1074680901668478906599437*r**8 - 650679247089575817123969*r**7*s + 409633481410492008835201*r**7 + 451843455732757496865361*r**6*s + 70910533981251165021168*r**6 + 41734981509298326144734*r**5*s - 29734592907906767939126*r**5 - 30034085642525472287637*r**4*s - 1158037306255758445162*r**4 - 215464169379972137154*r**3*s + 1026604872364027236445*r**3 + 942572840696993696644*r**2*s - 84031971642011376221*r**2 - 84031961753928042349*r*s + 5736303*r + s - 1, (638430240689187054186130393, -1911146769145090729967337380), 4296, 69.240]
[73, 1, -330427, r**37 + 15177541361508*r**36 - 513908*r**35*s + 6491663762026681*r**35 - 475384630413059*r**34*s + 347760341656908498*r**34 - 67566779608260873*r**33*s + 6145853196712681550*r**33 - 2334079745683304552*r**32*s + 47541222419327965848*r**32 - 34230377136993564241*r**31*s + 142612597764688912004*r**31 - 256899105443458000981*r**30*s - 201874216120316314748*r**30 - 987547365559575646441*r**29*s - 2323166517284993589556*r**29 - 1266426721790789986049*r**28*s - 3486476245665754922055*r**28 + 3871677042797459237688*r**27*s + 8433075376286092143047*r**27 + 15098184818649571405695*r**26*s + 25566993295963347198510*r**26 + 6808515273241110361943*r**25*s - 5909468520908049102867*r**25 - 40384958401302174633428*r**24*s - 69288364517317307289618*r**24 - 51629165089200087654603*r**23*s - 24095188047602458723477*r**23 + 43063712146618810291618*r**22*s + 97664703781733158737948*r**22 + 102730051148801926648556*r**21*s + 66905679669639926347182*r**21 - 6866868770800611242673*r**20*s - 82438064129445150041233*r**20 - 111454300584671354142643*r**19*s - 87991281574767586153429*r**19 - 28845622736573326958212*r**18*s + 57039436234051778124142*r**18 + 88204991596938744895638*r**17*s + 75245022698663823073852*r**17 + 29676146616556604312907*r**16*s - 48510010203897324524089*r**16 - 64603829119404567495623*r**15*s - 43100948017648253296805*r**15 - 12247809473808521734350*r**14*s + 35472634118058362343600*r**14 + 40824155576222601604472*r**13*s + 18567890906529515763585*r**13 + 4052890357350433874379*r**12*s - 15433794501076477369237*r**12 - 18645578304680792784511*r**11*s - 8389012658703666345858*r**11 - 3616127470517264470565*r**10*s + 4091499771560783350788*r**10 + 6034242811922393722411*r**9*s + 3400789026771504429778*r**9 + 2262693441704108717135*r**8*s - 740964602534155033001*r**8 - 1361350870148733733594*r**7*s - 863210282758666322797*r**7 - 705802292575501846573*r**6*s + 61930679153662429120*r**6 + 178223857535548701217*r**5*s + 137840943685761067494*r**5 + 126876919775716508204*r**4*s + 150140946836047870*r**4 - 11679251714349669487*r**3*s - 12541903010536192608*r**3 - 12367530405547684599*r**2*s - 364057131154767564*r**2 + 174567264926689055*r*s + 538639573500860639*r + 538639573508554751*s + 1, (-107961377647186207697891, -117972773988188089899852), 4415, 68.171]
[83, 1, -331147, r**42 + 15687760655952*r**41 - 6257967*r**40*s + 11744055270598768*r**40 - 638717946092946*r**39*s + 1166425423454142519*r**39 - 159622337216358405*r**38*s + 33964125347685648478*r**38 - 9342654121672305068*r**37*s + 380547836704090301131*r**37 - 202499725326607237456*r**36*s + 1763879806392948810886*r**36 - 2019440303814473277310*r**35*s + 2854093454338313955427*r**35 - 10557176653747346071929*r**34*s + 1007479892483871219229*r**34 - 33750767375430704535466*r**33*s + 7114822826769356313873*r**33 - 91858757751603368459581*r**32*s - 55896692966170856751659*r**32 - 251064003703688617649048*r**31*s - 520427994421578302607343*r**31 - 351578061671890239729811*r**30*s - 885144018267010684545024*r**30 + 715293496367407066358184*r**29*s + 1695782611015420819254485*r**29 + 3323088802279563230342292*r**28*s + 6167326493029188603233419*r**28 + 1654370781222855340073370*r**27*s - 970117749847134008946362*r**27 - 10232902525529261815132382*r**26*s - 20585614070003555970051983*r**26 - 13517351488729524712199746*r**25*s - 8366718084483838453808070*r**25 + 19254868106675051707890269*r**24*s + 46840811645462245875992895*r**24 + 43490856599172645706111276*r**23*s + 35437904704635849136038846*r**23 - 20429345495571351579545722*r**22*s - 76787723320656366034023614*r**22 - 89901639188465761950815324*r**21*s - 79536562849848979266429790*r**21 + 648273147246671060422702*r**20*s + 90723227972899374117544738*r**20 + 128324089557447316355381928*r**19*s + 118300704509143316106898690*r**19 + 34865744059471546063635610*r**18*s - 77434137330088422016022535*r**18 - 130866557169951644552073832*r**17*s - 124726710771071700028107590*r**17 - 60564438877023725786818159*r**16*s + 47886194498469980659004998*r**16 + 97886028086243638205956298*r**15*s + 96630105110985037991158803*r**15 + 59725302924891970054516599*r**14*s - 21130249352761426052628704*r**14 - 54487459790826723035721032*r**13*s - 56041134161525210757543793*r**13 - 40238155266518847905771630*r**12*s + 6165864931680844354334124*r**12 + 22453683018474160286501922*r**11*s + 24351362016839600632742447*r**11 + 19467084751152155146132339*r**10*s - 843582058064633243839919*r**10 - 6629855695739723941744938*r**9*s - 7783942879056381580984259*r**9 - 6765416635742580678870705*r**8*s - 134384766582163213920455*r**8 + 1310625787639846470170528*r**7*s + 1762060775113669497559005*r**7 + 1635801319372308144107865*r**6*s + 84498876552447328225430*r**6 - 153175441671787712647952*r**5*s - 265576055171407544650287*r**5 - 258621458548956125541494*r**4*s - 14972180502825387842289*r**4 + 7940389577274487552606*r**3*s + 23898373276897088984192*r**3 + 23892227497840451279660*r**2*s + 973514297570824631265*r**2 - 6146101839397134202*r*s - 979660415097736145028*r - 979660415097736040447*s - 1, (-25172972770598431170790644, 120476572936372701810067018), 4362, 66.904]
[83, 1, -339307, r**42 + 22758628512620*r**41 - 9273143*r**40*s - 562860674230676*r**40 - 212337700201842*r**39*s + 23429742780126089*r**39 + 8674987600899807*r**38*s + 5434016570388179667*r**38 - 751746268461497288*r**37*s + 64162079655658030974*r**37 - 33339391713235061035*r**36*s - 2195521213364221601*r**36 - 286815209315782605888*r**35*s - 1780893992932103058676*r**35 - 191030441801773452512*r**34*s - 1914300078493789036072*r**34 + 5265848222292106636798*r**33*s + 21695545212835134074493*r**33 + 10951312692704973762388*r**32*s + 31787432625837053869327*r**32 - 43092115819935081414514*r**31*s - 164247192010676988872799*r**31 - 129188233152910190315020*r**30*s - 276822544257690695463596*r**30 + 221290043529785563660256*r**29*s + 949024995519549986381258*r**29 + 871653323932136316157105*r**28*s + 1440914659068330134695526*r**28 - 931778127729589728674478*r**27*s - 4457937450165477080051953*r**27 - 3892357664088479765362917*r**26*s - 4234209455976019632050023*r**26 + 3798914513040276041144018*r**25*s + 15816935754415841706321081*r**25 + 11662426912523887660892869*r**24*s + 4980516216615110152108900*r**24 - 13381371156765398996413038*r**23*s - 38803725917037540979488469*r**23 - 22580690987749735617863676*r**22*s + 8163240682911689985448841*r**22 + 34430374088184610821111626*r**21*s + 61898993757864301940008541*r**21 + 25309971872208393024546032*r**20*s - 40720018850754721000427425*r**20 - 60168809143576915212216314*r**19*s - 59622329786933325380460467*r**19 - 8985813217339570647981724*r**18*s + 70527323331291844567322130*r**18 + 69773034257714295798008630*r**17*s + 27543476806236742683799139*r**17 - 16372895833958547562539069*r**16*s - 68683704006757831766831191*r**16 - 52795959594125809686073532*r**15*s + 4623150284573680325404450*r**15 + 28195137707441525045887153*r**14*s + 40754429741301433693088310*r**14 + 25137630458092321008190426*r**13*s - 14199114858576963894350429*r**13 - 21475380447502571476364945*r**12*s - 14684140959824176244260656*r**12 - 6736296131418270072910914*r**11*s + 8782099081695770400650237*r**11 + 9677661510484991192341652*r**10*s + 2915622160247367861682955*r**10 + 508320439958589379796328*r**9*s - 2881954381457075525994254*r**9 - 2714063619700864655011452*r**8*s - 167156841110041196277978*r**8 + 266835130941901225008252*r**7*s + 544959774879035591767814*r**7 + 462430472247866501416928*r**6*s - 53377376456454725988347*r**6 - 95195410108554817397350*r**5*s - 55208456580852493506765*r**5 - 42449594903775779656373*r**4*s + 12209180855585832115225*r**4 + 13483193713950330452972*r**3*s + 1998335238448613652346*r**3 + 1192114185354221934029*r**2*s - 888120308359422153014*r**2 - 806221108076406425140*r*s + 81899223041577444914*r + 81899223041584825343*s + 1, (-28784765625618812914231296, 67420811465748287182718636), 4356, 68.036]
[83, 1, -340387, r**42 + 23899387128951*r**41 - 1669622*r**40*s + 23667704492547865*r**40 - 1145140049006474*r**39*s + 2946608295091531501*r**39 - 352176175474257289*r**38*s + 121590817199697689275*r**38 - 26493266929377819840*r**37*s + 2320325516544247480660*r**37 - 830026698884312348784*r**36*s + 23570030878196102165827*r**36 - 13629803857446778849688*r**35*s + 129188393623312528847851*r**35 - 130994734992367744942730*r**34*s + 293114370972143275741951*r**34 - 763996532106504357401988*r**33*s - 593198966561013571673851*r**33 - 2570050253441596348238677*r**32*s - 5225900412529700570043136*r**32 - 3446549730683974365572076*r**31*s - 9000088496419692607809476*r**31 + 7288585018959524448985346*r**30*s + 14027239183403924559386260*r**30 + 35156781730225621913111523*r**29*s + 64708080880806544550381216*r**29 + 28625388746759867789878875*r**28*s + 19488343444566216111023917*r**28 - 90599557945636919849802554*r**27*s - 192713344206236334361158040*r**27 - 182647648950280570025505479*r**26*s - 183076659137856921103798854*r**26 + 86575466672456958103068058*r**25*s + 347934915221465829156906427*r**25 + 458256381982051500377878453*r**24*s + 492913964753999164367078623*r**24 + 57208194781002664643746166*r**23*s - 447408037391253665560993481*r**23 - 735683423742352675674113254*r**22*s - 818247522361523190700959882*r**22 - 289491771721013824368162423*r**21*s + 456386012096398397104376480*r**21 + 875171209404356520558699856*r**20*s + 977068031251510159132574908*r**20 + 465865635774814200095245372*r**19*s - 392084982783296809817419733*r**19 - 819324480007552272518213094*r**18*s - 888075770187466205090766327*r**18 - 489091333801082007597202923*r**17*s + 285668773844775360509515079*r**17 + 611913018499966873723397234*r**16*s + 624259552555825600328319279*r**16 + 375322774546098312857816036*r**15*s - 173023758416667507868392094*r**15 - 362137800593370948040243297*r**14*s - 338332451068071200250248929*r**14 - 216054465343759771974326063*r**13*s + 85173732629238442029380668*r**13 + 167891459333482876909499196*r**12*s + 139641853281117408381701493*r**12 + 93181615082783757631394604*r**11*s - 33270795309411664094442560*r**11 - 60077615636585259559901928*r**10*s - 42960703419656107260692533*r**10 - 29637720599998590071798583*r**9*s + 10003261837257548256514529*r**9 + 16225688832134348180485605*r**8*s + 9507320815099600292618268*r**8 + 6728157187216018218986234*r**7*s - 2221075837384726920426053*r**7 - 3195706500428040051823124*r**6*s - 1425895253273796716053022*r**6 - 1028080233673949966284938*r**5*s + 341814282917113015737512*r**5 + 433995985840619176967433*r**4*s + 129821774706608731804771*r**4 + 94732955194434710363786*r**3*s - 32537573943149156084309*r**3 - 36547906274027244596135*r**2*s - 5469422518589864951124*r**2 - 4010331841287759393917*r*s + 1459090701201274893435*r + 1459090701201281384447*s + 1, (1147903350868514075693985148, 1019396189542462528778864293), 4356, 65.450]
[83, 1, -346867, r**42 + 31998610364329*r**41 - 7284864*r**40*s + 15596083423090141*r**40 - 984524544846865*r**39*s + 1793304060254585410*r**39 - 217179458256379103*r**38*s + 68836918882184152586*r**38 - 16064144840625707894*r**37*s + 689086421343176865235*r**37 - 415621358895594037855*r**36*s - 5288132224313347825288*r**36 - 2588680277242884471725*r**35*s - 86118829297193359072144*r**35 + 31017184754971595259502*r**34*s + 148832755921012426328060*r**34 + 333498454696316834544223*r**33*s + 4815199675638838480791651*r**33 - 810620271706031086182541*r**32*s + 13984714917655359444077667*r**32 - 19626852450009781517681247*r**31*s - 25340332978197346652891861*r**31 - 78780726929315820982459108*r**30*s - 152372117215491441844372920*r**30 - 80416565067686288631699267*r**29*s - 74102824289128299537758749*r**29 + 193548214093788794550098149*r**28*s + 427626221003039036758093243*r**28 + 452147005279573741833177354*r**27*s + 421822768271126742529288924*r**27 - 84667485649523854853527369*r**26*s - 600828905685612114772924816*r**26 - 824677978905015468363084459*r**25*s - 756330107836609279523908972*r**25 - 197349787923182315088125836*r**24*s + 546058039921491856710419549*r**24 + 861666706472910632272064940*r**23*s + 764251430451391516753613741*r**23 + 337142540373822809291548702*r**22*s - 375962316548412419128353255*r**22 - 623025657242977998760609708*r**21*s - 515418974787613227459073609*r**21 - 270851761895986849994828032*r**20*s + 206968416185465811870058667*r**20 + 337110407089481171865104088*r**19*s + 248684047194564056682074595*r**19 + 142798452750911824182169474*r**18*s - 89216496892396537962454134*r**18 - 137250849017422098144868240*r**17*s - 86009071014943146526872144*r**17 - 51665482313580654116085332*r**16*s + 30376253268152211122496392*r**16 + 41862401740569153014629969*r**15*s + 20302598893325356088882423*r**15 + 11560028475723878254403289*r**14*s - 8871919271219767785842021*r**14 - 10174611569086153341419142*r**13*s - 2984161643187178022453308*r**13 - 1009794112052712627085525*r**12*s + 2340932357458682758180967*r**12 + 2252192899667244163179497*r**11*s + 235261346747762851695287*r**11 - 175809061455116890033484*r**10*s - 507669036117444101988881*r**10 - 461875430314939243615707*r**9*s - 10729243475134377015662*r**9 + 56096880706633572230285*r**8*s + 77595480412910420238958*r**8 + 72863254605595615430703*r**7*s + 1641263251041588082694*r**7 - 5212021336003303455966*r**6*s - 7344699355045614161743*r**6 - 7192818666859025355797*r**5*s - 191906703211745145552*r**5 + 164903448448455253423*r**4*s + 371313603790551464348*r**4 + 361052844634590082782*r**3*s - 6021433714197880705*r**3 - 11752419724674284721*r**2*s - 7222935615758686673*r**2 - 5730954012186423553*r*s + 1491981603561944065*r + 1491981603561944064*s, (627499836904680148376909864, 34699698554631062064047661), 4351, 66.725]
[83, 1, -348043, r**42 + 33728912646561*r**41 + 459842*r**40*s + 2000219464730324*r**40 - 80284045790575*r**39*s + 79987332280281039*r**39 - 20191923357060053*r**38*s + 532733155774993990*r**38 - 415446785434663669*r**37*s + 1241781791714372732*r**37 - 2787464634928272680*r**36*s - 469783181389234810*r**36 - 10375620117567772824*r**35*s - 22862184280342088819*r**35 - 18776542671870918512*r**34*s - 23094259111406673354*r**34 + 24163613323508311894*r**33*s + 200084977055506870669*r**33 + 35347575154210229170*r**32*s - 23065554883209484407*r**32 - 462888396557710895065*r**31*s - 1011124657010783263258*r**31 - 563957048344403116717*r**30*s + 2072572827765342115696*r**30 + 399842811151014246761*r**29*s + 5585772077289579678412*r**29 - 7101082545844818909184*r**28*s - 8120846258195578959874*r**28 - 28536554026231178549455*r**27*s - 28639329840536642847355*r**27 - 42047263778846332781723*r**26*s - 36114540911280598255986*r**26 - 31694066042737212832293*r**25*s - 27787502246872331823066*r**25 + 3159050300450842360546*r**24*s + 6443289528656988700561*r**24 + 53182694201714430176968*r**23*s + 18809760857704817308549*r**23 + 99055537505431987839830*r**22*s + 90418918369317545052185*r**22 + 187625707298374094621492*r**21*s + 295142202442361578702701*r**21 + 154595286294041212003290*r**20*s + 62989415393268969801063*r**20 - 313564942084523215817462*r**19*s - 596970008588177836998281*r**19 - 587752513908125304380228*r**18*s - 361542876833254642824186*r**18 + 104958746279647208195510*r**17*s + 558768495556756614735148*r**17 + 686253236580388191107828*r**16*s + 446350462305800365038637*r**16 + 117027610722230391776039*r**15*s - 321175938630338338638692*r**15 - 460134245935833207732913*r**14*s - 309688828111730409713817*r**14 - 158027439580620892201847*r**13*s + 119727608995777915413899*r**13 + 202169906416063162672766*r**12*s + 143187529390183758047277*r**12 + 97467259809416326560720*r**11*s - 25695587665263232402478*r**11 - 58048913095439237662694*r**10*s - 46056732013192056994259*r**10 - 38231014940506501634882*r**9*s + 752162290558819303874*r**9 + 9366187834260548269284*r**8*s + 10136741254104258977220*r**8 + 9979280269147421318815*r**7*s + 1374086815056329306871*r**7 - 122788220529547835783*r**6*s - 1428393156388014562619*r**6 - 1676737922366112425439*r**5*s - 438382651764849680381*r**5 - 285534249174601094774*r**4*s + 112300855925534941189*r**4 + 163040424284859840271*r**3*s + 60935624488058421204*r**3 + 54089348436638268273*r**2*s - 3497035470799993711*r**2 - 6846309780402733055*r*s - 3349274309598117889*r - 3349274309598117888*s, (-509712078051108605778125, -191246826953786066138475), 4351, 70.965]
[89, 1, -348547, r**45 + 34498383221038*r**44 - 10299983*r**43*s + 24443128730697793*r**43 - 1366770052647648*r**42*s + 2231159082361352801*r**42 - 321867882626929167*r**41*s + 57773996806714131664*r**41 - 17162645932005257244*r**40*s + 544693301536277515667*r**40 - 333330670212693825235*r**39*s + 903631789873736637333*r**39 - 2738637427664286481763*r**38*s - 13167234925440799247954*r**38 - 6023203823320593209732*r**37*s - 36460383753640763421057*r**37 + 34934180211876778124220*r**36*s + 156801908230839467298489*r**36 + 133135417747078628201458*r**35*s + 311661903751231472549630*r**35 - 227818529969177300605065*r**34*s - 1218092483333671713999611*r**34 - 863525978906954413824769*r**33*s - 1107838948838532114237181*r**33 + 1598283903967739694693808*r**32*s + 6432601929037401689158034*r**32 + 3840408098707430932279343*r**31*s + 5965233908396781942697422*r**31 - 8951645771675531179381120*r**30*s - 17914121654955944146691142*r**30 - 29034911414581780073300646*r**29*s - 48829969630228186513376737*r**29 - 12147025039600173240098108*r**28*s - 17391971824630966119461469*r**28 + 92065015361137672483359527*r**27*s + 176836439014746142736722200*r**27 + 198896769891613645857450026*r**26*s + 257781005809722348357944213*r**26 - 32279956079974882405577025*r**25*s - 241467934320476990788777875*r**25 - 552456975791089280045229113*r**24*s - 738329181619457712342071997*r**24 - 447574522181731140497468016*r**23*s - 138440985820004222440202024*r**23 + 604766059144277978199038754*r**22*s + 1073642067482180039578337574*r**22 + 1201553948177197996627076714*r**21*s + 971425275741343060321127203*r**21 + 38217112496703252039579236*r**20*s - 848110996196976192767051242*r**20 - 1535312767530937729733288333*r**19*s - 1584858236004367395884877183*r**19 - 890036672872452919714684188*r**18*s + 264940367323017419544949505*r**18 + 1140613315770003030878504529*r**17*s + 1459377089217287395852090930*r**17 + 1161017053940119611048136272*r**16*s + 134917376265580840681915773*r**16 - 496952008409253078525581489*r**15*s - 868375266904946489777505911*r**15 - 814206438305827038073546219*r**14*s - 186314137794110121729776764*r**14 + 106448140719290691030133502*r**13*s + 350356750791304378550104333*r**13 + 361609576874601298075815478*r**12*s + 94470184254801781899872427*r**12 + 4016655290178933786877350*r**11*s - 97821479656697253144299006*r**11 - 106733440891492960278092033*r**10*s - 27420479831343653982318915*r**10 - 8646330615340216876937409*r**9*s + 18982926964150674582251985*r**9 + 21197297877812127703973284*r**8*s + 4846342187899462037525618*r**8 + 2267098181459554009372101*r**7*s - 2520284977904291167494360*r**7 - 2798460021925147720209724*r**6*s - 508042063262906589441732*r**6 - 284375025810297997512644*r**5*s + 217273057867708940366343*r**5 + 234544274976639353351280*r**4*s + 28374948257615771900261*r**4 + 17465070664583880477365*r**3*s - 10716032947207435692846*r**3 - 11136417198571835527060*r**2*s - 646927644871019426575*r**2 - 420383608120447664465*r*s + 226544071248326754639*r + 226544071248338485247*s + 1, (506553665320770439470930562, -970475173549182502477203966), 4318, 69.089]
[89, 1, -348883, r**45 + 35020634840541*r**44 - 11732643*r**43*s + 35281415230817741*r**43 - 1628801987467641*r**42*s + 5105130595341351831*r**42 - 562057841789590314*r**41*s + 221493867985564264857*r**41 - 47568776564326615184*r**40*s + 3369496532041555277570*r**40 - 1444258285620134956991*r**39*s + 13137225675193210797965*r**39 - 17275071264578948967957*r**38*s - 62528315257674914529336*r**38 - 65847750321195781025890*r**37*s - 287288248054320966747590*r**37 + 116523015183779946040602*r**36*s + 789408979217899661755756*r**36 + 788655654378943325528706*r**35*s + 1324033087388129408600661*r**35 - 920019043846726330230200*r**34*s - 5221576575799076460859802*r**34 - 2735984296502665051841615*r**33*s + 7935697783043814833795702*r**33 + 3921010060536821616979979*r**32*s - 8017063636104129504360452*r**32 - 15770705803968071926077221*r**31*s - 74481745427952466555489870*r**31 + 27192352491819531073008715*r**30*s + 252325070957958625109576429*r**30 + 156030562412454139023561935*r**29*s + 98963048013672488556736258*r**29 - 357328252938837470938397569*r**28*s - 1234345512189164753122087691*r**28 - 486098584889714244455674625*r**27*s + 650635357610559029418185014*r**27 + 1613473641559498047478916011*r**26*s + 3056932276301580439425951494*r**26 + 597539390950258990649774771*r**25*s - 3262453242346462203497399077*r**25 - 4176982927161251783049675275*r**24*s - 4465919688276740513024263049*r**24 + 411872754718410680456632552*r**23*s + 7465199828564653237016629370*r**23 + 7096771624088813202665417460*r**22*s + 3614078950767534000947671000*r**22 - 2762174344805232219836261498*r**21*s - 10491358861379686162401143331*r**21 - 8252548760783217152228678118*r**20*s - 713806741232083450300553943*r**20 + 4891529311839252886550123751*r**19*s + 9662096137114474001122684793*r**19 + 6615598475331224198418909217*r**18*s - 1649724819707081723018546979*r**18 - 4944476269752987830457463104*r**17*s - 5904134976814115722452235635*r**17 - 3603337186411877586305274566*r**16*s + 1939360373422740213379134592*r**16 + 3168174029834107430289006571*r**15*s + 2302892232401014779050389697*r**15 + 1251962972620086840463061165*r**14*s - 1040310076532865272055200240*r**14 - 1278636696019995468799413224*r**13*s - 488505868917638772632644456*r**13 - 222927857029779600069644216*r**12*s + 284941197173904973654985222*r**12 + 286199918493145854097692350*r**11*s + 18319724891938966339345009*r**11 - 1713556163457114712484116*r**10*s - 22561897460698759992836198*r**10 - 15720841892587916899956383*r**9*s + 12133755490482545721923628*r**9 + 6197582477138713682933299*r**8*s - 6747739403516394463600858*r**8 - 6944938491386228681986423*r**7*s - 1230769156816819483525176*r**7 - 32429021425397907963467*r**6*s + 1360098451027131116121655*r**6 + 1222805306430543954560371*r**5*s - 113160982248324855155176*r**5 - 134278135598323811853649*r**4*s - 18101907395748146726095*r**4 - 20785003270983408745923*r**3*s - 2350990357609640334212*r**3 - 2683102194653784560283*r**2*s - 332111125192903222662*r**2 - 332111090172562480145*r*s + 11246611*r + s - 1, (5370735802022162277200538935, 6236596133944731654235752594), 4318, 67.806]
[89, 1, -350803, r**45 + 38153797975205*r**44 - 12315012*r**43*s + 2619227161724241*r**43 - 704586897873146*r**42*s - 110436884682165291*r**42 + 10308208026678663*r**41*s + 23375911763726529706*r**41 - 1145312804521517871*r**40*s + 1048823129204065538983*r**40 - 223343399836106769096*r**39*s + 21188923353747251377358*r**39 - 7127532559476562674039*r**38*s + 279491619033966829953378*r**38 - 132541627432809889093425*r**37*s + 1881805394624956132333918*r**37 - 1572063041497822634853101*r**36*s + 3517159203782805974605774*r**36 - 10262529759051725596398006*r**35*s - 18404906826618882129749866*r**35 - 30331713031400799154960632*r**34*s - 82116317944223526536428207*r**34 - 1888263884694448241090983*r**33*s - 3402210927557295462928556*r**33 + 202989742784556087706254604*r**32*s + 432056202663968360217047975*r**32 + 343357315781666246860230407*r**31*s + 427496307792054588646552463*r**31 - 362958581950904805343719018*r**30*s - 1030790639429351668526120601*r**30 - 1425940610109779244967963429*r**29*s - 1765055929370720983482789317*r**29 - 275188423517548302942345161*r**28*s + 1137684406286465967844386304*r**28 + 2747958426447411965186018348*r**27*s + 3659254012757545531344308544*r**27 + 2169972174267711230490661217*r**26*s - 8277968581695233756250011*r**26 - 2848685926768239204935173982*r**25*s - 4636597422189964380088429075*r**25 - 4109721419028023114027907901*r**24*s - 1711753135122745949525887990*r**24 + 1304613527318961511473908175*r**23*s + 3815904379900393956197816428*r**23 + 4360607643429399452688560340*r**22*s + 2524774838929440126560111701*r**22 + 431535908539954822156089883*r**21*s - 2068324999282658154458146265*r**21 - 2947108325659448346198104122*r**20*s - 2003526341578750001435182720*r**20 - 1026035791586080958345282975*r**19*s + 735562526911503736724370019*r**19 + 1322996881656284808991687138*r**18*s + 1010335388265924207352766498*r**18 + 693256703677833381452338754*r**17*s - 183355600614088438687483790*r**17 - 409879211344042883749806095*r**16*s - 336225854315191279418207600*r**16 - 255156313341085230658557837*r**15*s + 50161943415889094342618918*r**15 + 100292463709630732333485007*r**14*s + 73172233629224957028558663*r**14 + 51326465245167086351902172*r**13*s - 21608887454127569144007274*r**13 - 26108700615336689379563273*r**12*s - 9669547530499397004766129*r**12 - 3162602860553385316495497*r**11*s + 8186003219897478287779458*r**11 + 7503314431793410417816824*r**10*s + 470910979952084637843474*r**10 - 1082251535096354446740708*r**9*s - 2004490232573769314758944*r**9 - 1720751860153820011178310*r**8*s + 100745598761038299064668*r**8 + 340097035848233143043052*r**7*s + 299978532451281640708737*r**7 + 255229166703599272455382*r**6*s - 28232826556333747341926*r**6 - 49178103202815347911252*r**5*s - 25536243497465289431547*r**5 - 21585459459889569390509*r**4*s + 3310473638949658105137*r**4 + 4113496924387993583737*r**3*s + 965752825164825179984*r**3 + 803025328607593364187*r**2*s - 162727389600861858070*r**2 - 162727427754459950397*r*s + 8442427*r - s + 1, (-240050318765738784054232135, 5101662142687059205718040955), 4316, 67.104]
[89, 1, -351763, r**45 + 39820511508057*r**44 - 12616298*r**43*s - 1058062867859946*r**43 - 252162539400584*r**42*s + 26521622127944147*r**42 + 11671294471294502*r**41*s + 9323570544971690050*r**41 - 1024506635085480925*r**40*s + 238877355516741686922*r**40 - 71500108495818287564*r**39*s + 2018275162854337930346*r**39 - 1347603005179337087353*r**38*s - 88836209623507676904*r**38 - 9809055364035417528028*r**37*s - 80574820858986988227619*r**37 - 4170490612251956654387*r**36*s - 180268640379182347464890*r**36 + 284130159486080013060418*r**35*s + 1559694892590982062730404*r**35 + 779883676431268739305188*r**34*s + 5741210530835983435532840*r**34 - 4209186023983197965199370*r**33*s - 7040070669170477018643234*r**33 - 23267376413273506269863778*r**32*s - 45114735176818178223104022*r**32 - 23255637820735032123768808*r**31*s - 10431874911514531606635830*r**31 + 53896383525888026579243244*r**30*s + 109400199763343604254909015*r**30 + 100158218101785447355251532*r**29*s + 51335026102484199757334163*r**29 - 31301474469703788364211043*r**28*s - 99407071863459722459067869*r**28 - 115396932292750015056436178*r**27*s - 30564650602271765912518490*r**27 - 37139251080859766128337241*r**26*s + 13213501038192687476586908*r**26 - 48619995246753546978223606*r**25*s + 164698247540843151132314254*r**25 - 223900687271328335940157625*r**24*s - 250249864907500022223184949*r**24 - 1002529643373232123432673748*r**23*s - 2252416093079147560941010460*r**23 - 1046738691466276070916577024*r**22*s - 733716932641500649506269652*r**22 + 3122732534863843371133993444*r**21*s + 6307567986878389429216786177*r**21 + 6417930416774084089136243972*r**20*s + 5364715513676714756006684641*r**20 - 1203469057467403980935843522*r**19*s - 6994494285790578636673865602*r**19 - 10757830335155149183255659688*r**18*s - 9859281356811678761757665331*r**18 - 4874049365101165903331023098*r**17*s + 2371617159418922579459782444*r**17 + 7766540801956626505068851357*r**16*s + 8605279717148083087075077524*r**16 + 7451934519351398363451154872*r**15*s + 1774471857732014732489110898*r**15 - 1700136910424708959096931659*r**14*s - 3844428589998661333693691988*r**14 - 4589783540174843716177766960*r**13*s - 2064866710581436524369994339*r**13 - 990756971128190763149213829*r**12*s + 711127861848604485744069656*r**12 + 1306928310788001393655622930*r**11*s + 830894142000867492415914800*r**11 + 736421005498785663795700108*r**10*s + 66503011285668736393118596*r**10 - 92707762066231393137449946*r**9*s - 151474016220028051411943192*r**9 - 180776817943711459367824082*r**8*s - 51233864504865360101693500*r**8 - 35984667121315649537410540*r**7*s + 8001542578255071349877658*r**7 + 15479324498023527863639220*r**6*s + 7582805513486804640604385*r**6 + 8033780861509051375137288*r**5*s + 997181387479168936045639*r**5 + 576078849663411697985075*r**4*s - 295999119305093657853465*r**4 - 411309958050206001734426*r**3*s - 105518251523492057107274*r**3 - 115310846254300106199475*r**2*s - 9792595718109481763912*r**2 - 9792595678289112058622*r*s + 3132160*r + s - 1, (8703439669817742152105917289, 12705526062038334807702037146), 4315, 65.649]
[79, 1, -360163, r**40 + 57747640031618*r**39 - 14312031*r**38*s + 20316795056943661*r**38 - 1574400801751215*r**37*s + 809254098650870564*r**37 - 194231625120296604*r**36*s + 6378456351295212968*r**36 - 4517284694919453567*r**35*s - 13038391456767423410*r**35 - 28333101394975799553*r**34*s - 212591345572977167522*r**34 + 29525139910592032572*r**33*s + 3554094351958689491*r**33 + 690599499604552746687*r**32*s + 3113268525817560602423*r**32 + 680528728762318062937*r**31*s + 3554040236008901241836*r**31 - 7853042780023538206753*r**30*s - 18903781412025319303170*r**30 - 21673731336875053417792*r**29*s - 37719588291807733419671*r**29 + 7531587678723042376255*r**28*s + 40664098308563695989946*r**28 + 90768214080358364678865*r**27*s + 139928664459233272651794*r**27 + 63546919500078481895192*r**26*s - 12233732459103706691135*r**26 - 158003297793366095238135*r**25*s - 267221986605747088744297*r**25 - 214619160625905650723853*r**24*s - 89663715802591737654399*r**24 + 126056416439393508090798*r**23*s + 305284029514671486206544*r**23 + 317395353613496864234086*r**22*s + 175022575854275107260064*r**22 - 20827931726932933418804*r**21*s - 229139200443490416776878*r**21 - 277229951393899989920338*r**20*s - 162645932268533703775590*r**20 - 41968928710819337031386*r**19*s + 125584111991649901467100*r**19 + 162338650319284867929030*r**18*s + 91557724897181136792696*r**18 + 35652858413173247758460*r**17*s - 57316965773259002223666*r**17 - 71725258266190813304098*r**16*s - 34496088356610504523319*r**16 - 13189311572843152412690*r**15*s + 22745835027266368755522*r**15 + 26387493395435557386049*r**14*s + 9862942059608579642339*r**14 + 3279939361643314380207*r**13*s - 6831730041830137954226*r**13 - 7950767954121700593686*r**12*s - 2727319511230271963634*r**12 - 1268865035293333396359*r**11*s + 1203710018121356657162*r**11 + 1755229012421659533659*r**10*s + 902027045811553777546*r**10 + 671628425623270172624*r**9*s - 83543693865369239341*r**9 - 293969261734913903789*r**8*s - 287337642757137162233*r**8 - 238204917303511112855*r**7*s + 20029013989732443840*r**7 + 62556257859011176603*r**6*s + 57770797520993657682*r**6 + 43933467915868438172*r**5*s - 12955796793736670431*r**5 - 15462038245859778141*r**4*s - 4106417481059705100*r**4 - 2098833462702242839*r**3*s + 2438109018903803698*r**3 + 1958350468785763782*r**2*s - 529408068582025897*r**2 - 478869160988265585*r*s + 50596654887451759*r + 50596654885650431*s + 1, (-180433369399593544256903, 377843447496718295052395), 4365, 71.893]
[89, 1, -361843, r**45 + 62171291755853*r**44 - 1040063*r**43*s + 1060461247392698*r**43 - 1007287355088107*r**42*s - 650590978371178905*r**42 + 65265327258117011*r**41*s + 16709873983371126305*r**41 + 2855821809119583832*r**40*s + 1819556796969638583159*r**40 - 259644672279418582292*r**39*s + 47770597935227398456183*r**39 - 13673127905522227328050*r**38*s + 668605679152930964486251*r**38 - 298565368389873993870273*r**37*s + 5715610447587040850568532*r**37 - 3858078236188671369990057*r**36*s + 30611328672594054523478423*r**36 - 32725009326057475058203396*r**35*s + 93694459219272472187558880*r**35 - 189726728375889273330307225*r**34*s + 70418738273503487543125766*r**34 - 751225828753126194021801412*r**33*s - 651486318758798233611619964*r**33 - 1918621111754446589675733335*r**32*s - 2778574366399905804428427476*r**32 - 2453982904231983777076949053*r**31*s - 4156277453685063673544346314*r**31 + 1696146029979883278062586508*r**30*s + 2381913965107496892010678601*r**30 + 12783766796395530393609266661*r**29*s + 18322585638749392007540018040*r**29 + 18937687014595555292333705503*r**28*s + 21051971885097436395202180470*r**28 - 2977405514913935921279765266*r**27*s - 16152426899555017706957283505*r**27 - 45842478854916655028468568581*r**26*s - 59460135118888449417383785411*r**26 - 47371033802683476384514349717*r**25*s - 27783605979914692762598172257*r**25 + 27641086394047523291458148918*r**24*s + 64446305958134299472690193586*r**24 + 90486459861260079547619874488*r**23*s + 79363002593314967725155442372*r**23 + 33869323687044663632775048814*r**22*s - 22032375376587580937755549256*r**22 - 73644017999685738561036349312*r**21*s - 85856320231996591998931773547*r**21 - 73316644919190927531288953646*r**20*s - 21866141039307104190611332071*r**20 + 21846703469954563703935530695*r**19*s + 51523755024941552039553002882*r**19 + 60927401989353523762607800533*r**18*s + 32209903036056412261786727029*r**18 + 11145767088774808296306863589*r**17*s - 16940837704044717246886386107*r**17 - 28312780914570922184403943122*r**16*s - 19938928514205799562735422897*r**16 - 14347321989243900199992612448*r**15*s + 1537574548904691080347220097*r**15 + 7207585878385051368471435612*r**14*s + 7372384943433375645807922345*r**14 + 6968203064150116794999032677*r**13*s + 1154624053503673012797714182*r**13 - 497187047423295572641652909*r**12*s - 1707311563244734454750233281*r**12 - 1950446223315902610516633316*r**11*s - 575489949038274993699478300*r**11 - 287648203962601265769240885*r**10*s + 232524459594116432091335994*r**10 + 324330486388244912820689876*r**9*s + 129986707723153543474710878*r**9 + 103688630455049631777288389*r**8*s - 13294321653682358083351626*r**8 - 27985756410023069176016603*r**7*s - 16321347936386367462342506*r**7 - 15859153254301444883486294*r**6*s - 744696043242053964720813*r**6 + 397354702712922207752659*r**5*s + 1070487552783164618048922*r**5 + 1180861094866060724229307*r**4*s + 148819335338201275804108*r**4 + 117097163779834325124598*r**3*s - 24998548250545340674239*r**3 - 31357576592759431118181*r**2*s - 5994433123246161011353*r**2 - 6359028404385287356415*r*s - 364595281139110772737*r - 364595281139110772736*s, (-65006722982407096565549180341, -76257790840653132058537261467), 4308, 65.128]
[97, 1, -374587, r**49 + 108241225868709*r**48 - 20626776*r**47*s + 33403525875999978*r**47 - 2461991544006464*r**46*s + 3562023227937419558*r**46 - 451857899146811979*r**45*s + 120624826862335744670*r**45 - 30411678850607097437*r**44*s + 1360862507862795759598*r**44 - 725848863619543701435*r**43*s + 3453994307476685954501*r**43 - 6820118106076300764661*r**42*s - 25083443355332070144560*r**42 - 20544682895648622425044*r**41*s - 119215657291859493095662*r**41 + 55498256527963491581959*r**40*s + 140033929701012540635479*r**40 + 417710587333588594423212*r**39*s + 1265422303284601264067914*r**39 + 218317698686688044597121*r**38*s + 126201474075712111224642*r**38 - 2751938200685321040865761*r**37*s - 6781288311636509325560637*r**37 - 4391997259509325772986859*r**36*s - 5063397579611614138352678*r**36 + 7825113245167732733223806*r**35*s + 20304456948417197830713059*r**35 + 22253620760908435489587075*r**34*s + 26371750965756250661408817*r**34 - 5134067553242289412098980*r**33*s - 32706215915866578568384382*r**33 - 57079532509125112595605070*r**32*s - 71223853007376800749129547*r**32 - 29109848165563954187482888*r**31*s + 15433792095045344817054905*r**31 + 79532548656253507336175199*r**30*s + 114731700703839615639013002*r**30 + 95757605636549499183391800*r**29*s + 46093860705431961731244957*r**29 - 43991147673970343615891697*r**28*s - 107619739646436777347622299*r**28 - 141587193027092447725553896*r**27*s - 112286094314432944601962963*r**27 - 42480676016683831098580178*r**26*s + 38410100243432148248192287*r**26 + 111423591964512835872224812*r**25*s + 122039718902032844450694071*r**25 + 106103049117853886203896722*r**24*s + 37707205547974487456534005*r**24 - 27410778193875904968104829*r**23*s - 69712448001644055005551515*r**23 - 94582104172824627740812123*r**22*s - 62347659481997837882009163*r**22 - 34791755559906414172304080*r**21*s + 9475687602282190019151235*r**21 + 38366590417489656478422594*r**20*s + 38817813791880257135278593*r**20 + 40276790206918602347396780*r**19*s + 16115692371100008986370196*r**19 + 3093431900059508808638040*r**18*s - 8902142924319625694375527*r**18 - 17310167310042910899690673*r**17*s - 12680414515107629415563419*r**17 - 11866887563287274741035712*r**16*s - 3794777727115117588068734*r**16 + 699023265388933882402267*r**15*s + 3795201964295366118590105*r**15 + 5988358502925209046292196*r**14*s + 3900736895690960607828317*r**14 + 2951644827337751691612058*r**13*s + 84213233296965247029134*r**13 - 1211852745713651198469148*r**12*s - 1549747767502752067224463*r**12 - 1629103703385279838545965*r**11*s - 480000436675321567123934*r**11 - 88676111637580107719412*r**10*s + 370538911982781756494416*r**10 + 469163467204978710523203*r**9*s + 187078558207898108712713*r**9 + 110807458405878062212021*r**8*s - 62159598827462289420032*r**8 - 87977476186647053422573*r**7*s - 38662893005103743309822*r**7 - 27754528011251162506382*r**6*s + 8888589674269256666985*r**6 + 12109869652421214196241*r**5*s + 4490446554970373418584*r**5 + 3295374031448814756214*r**4*s - 1127247099820309556826*r**4 - 1263286109612429020899*r**3*s - 204190822772272890620*r**3 - 129597726472863608607*r**2*s + 81035384240053848030*r**2 + 74593628179565530207*r*s - 6441864301343034461*r - 6441864301362806783*s - 1, (-150449618787628190886752441, 195027460195639469600425400), 4255, 73.594]
[97, 1, -378523, 12174766*r**48 + r**47*s - 6017489801940025*r**47 + 128212359840185*r**46*s - 1881523943221434974*r**46 + 143658677625847088*r**45*s - 145985546023887881751*r**45 + 22033915466579321738*r**44*s - 4910692439052723403977*r**44 + 1199971659327560130333*r**43*s - 87167664042289331664900*r**43 + 32840134045584165010057*r**42*s - 833679296611341789587463*r**42 + 509079090443456390917254*r**41*s - 3745822942610483466276819*r**41 + 4570287470206777825343765*r**40*s + 473238681474380692831654*r**40 + 22239421503028730603851315*r**39*s + 80111077213567340895518582*r**39 + 33824137531838607767537277*r**38*s + 255663091521521561599637799*r**38 - 207974425347211608429020830*r**37*s - 390331709990275052598466466*r**37 - 1089027929375680571747512368*r**36*s - 3233027098868547292931936476*r**36 - 611616539700460959067361805*r**35*s - 1135926571520618526281576355*r**35 + 7232061573726271315845800269*r**34*s + 19084361178250070340723318732*r**34 + 13416601064878416097084851228*r**33*s + 18531139310855672782295059840*r**33 - 21988807763839801057913482713*r**32*s - 68630992735329830567814312615*r**32 - 69101546670736596334344046607*r**31*s - 83462888597322455266468454259*r**31 + 35407811771794244956157399385*r**30*s + 172332536179075753586286349876*r**30 + 199704775637428523090585223624*r**29*s + 210557227137739733974759704415*r**29 - 31085489917184226185080464694*r**28*s - 328230210002110879942765803967*r**28 - 386438430914678616525002625439*r**27*s - 338702478506861123400811596742*r**27 + 24315668484050608600025696489*r**26*s + 492878147538100049380728016227*r**26 + 541998950120319715224963125010*r**25*s + 358945116992534099931199753243*r**25 - 56647595175045757781788916435*r**24*s - 585087912742322902060325457204*r**24 - 575405597163908157192723440595*r**23*s - 243840965835258084202243787182*r**23 + 123115752635163303863507037391*r**22*s + 541080771859536836666813056397*r**22 + 473728462508797164198680211138*r**21*s + 90402724187769905950831388754*r**21 - 160316056470046355973264608352*r**20*s - 383728253647019838547689411100*r**20 - 306105664613605135959634709507*r**19*s + 603395948478206235539569991*r**19 + 133090920055714809276362065671*r**18*s + 206213033944611277256155015068*r**18 + 155613500376634436648649685320*r**17*s - 20177779031851500849743777196*r**17 - 74077206942325626610269280519*r**16*s - 83050742883285784828353800285*r**16 - 61775644507000069226053992133*r**15*s + 11461156674157506420770232691*r**15 + 28137707256103596203836205963*r**14*s + 24696598510150592466638604248*r**14 + 18798800857844956174884881664*r**13*s - 3389910263583867486818901675*r**13 - 7222711205305756009440723134*r**12*s - 5300116373816279671821530057*r**12 - 4255242774755040336351188161*r**11*s + 569727823348911055123694246*r**11 + 1199410493137537317685760555*r**10*s + 792592911233826611517207729*r**10 + 686342483977082799822815698*r**9*s - 45288383782279486853473111*r**9 - 114799536412673493760174865*r**8*s - 78048653416363816073331488*r**8 - 73982512396992421720135211*r**7*s - 554730558352152978251444*r**7 + 4035932620482434303866775*r**6*s + 4542615816026305491353699*r**6 + 4739358084283306630104138*r**5*s + 344710292547378352412420*r**5 + 214536577027027442139624*r**4*s - 112436589341457782741302*r**4 - 129449954708112106049135*r**3*s - 16289724285995538226055*r**3 - 16955498618851173390961*r**2*s - 607893158658371159990*r**2 - 665773911098897408276*r*s - 57880880653533404906*r - 57880880653555924991*s - 1, (-136029645827721935082575517128, 1144528484283914966404424537435), 4252, 65.582]
[97, 1, -382003, r**49 + 148811908912703*r**48 - 22509574*r**47*s + 126378031585841757*r**47 - 6048785734060658*r**46*s + 26646793713215649311*r**46 - 2243226240240913964*r**45*s + 2624937831806508031187*r**45 - 335017808734555895072*r**44*s + 131131043257423306040714*r**44 - 24917464326397572927880*r**43*s + 3598479937310941760300773*r**43 - 998815340972643092113791*r**42*s + 58284796717963739450100229*r**42 - 23435795757491873231351978*r**41*s + 581583076317196887750056147*r**41 - 344293236523941952421613653*r**40*s + 3564652689847566067579991406*r**40 - 3309174347231061969202073006*r**39*s + 11998386727666707877433289102*r**39 - 21168140571867474235786592990*r**38*s + 7457399863665119670928719205*r**38 - 88224967407942158501985833900*r**37*s - 110793041029453321896854606089*r**37 - 213558818181344674620851060153*r**36*s - 435134176263650511217669953630*r**36 - 132102258962447203385113807044*r**35*s - 385554157879756952073699184689*r**35 + 854375517071978592328145742670*r**34*s + 1521940452186065290670115840427*r**34 + 2499247012889724483679206354078*r**33*s + 4074575309111401357779888299111*r**33 + 1023206498197853818483996092382*r**32*s - 268164325253915041348639450130*r**32 - 6835931537627377566298671760478*r**31*s - 12345172792101319499354294224637*r**31 - 10645586708897551774649490532873*r**30*s - 9195962433515857384910673548091*r**30 + 6499491385018926711320770354980*r**29*s + 20224031433615219058863275797569*r**29 + 26430898616443163976089601028475*r**28*s + 26675211918803796171859705581274*r**28 + 4400561247531440984717840487160*r**27*s - 20602203126562362833605160053766*r**27 - 37444192621001856276478213227868*r**26*s - 41441175609662354405610175469055*r**26 - 19760222649497714317970918688990*r**25*s + 13928154272471754791560290830707*r**25 + 35921741621007808528048138688105*r**24*s + 42969929940648232600913981042040*r**24 + 27148300190232094139174907471762*r**23*s - 6905830513001326660947671659693*r**23 - 25552155960375815584836616996318*r**22*s - 32109785039117938747461354625035*r**22 - 22758201035747621450142540157456*r**21*s + 3343306231337299974116429783041*r**21 + 14461096932283999865568839004700*r**20*s + 17876072699858066141443520263374*r**20 + 13142028849579620474002260690188*r**19*s - 2074724806897927427518198759581*r**19 - 6863148416067427093251993016793*r**18*s - 7500558669330340846671559804369*r**18 - 5433494199893732948727870328818*r**17*s + 1286287269416653489886074160621*r**17 + 2779749593472844256081865599745*r**16*s + 2369047324437596138910926630106*r**16 + 1620360130429259171575934128770*r**15*s - 606182703046334855402201069958*r**15 - 938829352479583329556775082166*r**14*s - 557697799712756061221373949561*r**14 - 344571015755418918028963188488*r**13*s + 201151670757497395303649703209*r**13 + 252362148077450465774816151601*r**12*s + 95901005055005641036257808422*r**12 + 50583363685740246168469838488*r**11*s - 46210530909495823292473736543*r**11 - 51248758043186669074827988414*r**10*s - 11543886030940227112323848895*r**10 - 4704101846276814204487407234*r**9*s + 7215162377084677374355957765*r**9 + 7445295342204952698399094854*r**8*s + 871476810260795247171566010*r**8 + 184879654294218238425583354*r**7*s - 735117293286651421494163307*r**7 - 723292109108488587888448383*r**6*s - 25860502875846302497117305*r**6 + 15220419575040528033701912*r**5*s + 44604588906300212949806303*r**5 + 42071659899849853610976921*r**4*s - 1542191729120486337953314*r**4 - 2661360818959044441566636*r**3*s - 1247600792676682062044482*r**3 - 1119169075121564258008112*r**2*s + 128431716994399485744915*r**2 + 128431716845588401646962*r*s - 14183796*r - s + 1, (-27747988248042753673199574949424, 40882794780740433449659703737522), 4249, 65.023]
[79, 1, -392803, r**40 + 235278935162658*r**39 + 16492548*r**38*s + 20103002726579649*r**38 - 2148685509615185*r**37*s + 2639694249124164830*r**37 - 327744999903010680*r**36*s + 65615057681591544300*r**36 - 20373625559587676739*r**35*s + 548635540674580583135*r**35 - 363465387083877611325*r**34*s + 2450162135183073477982*r**34 - 2988762042179336567053*r**33*s + 8631824201997167511871*r**33 - 16243808931545454593395*r**32*s + 7493598503616436990244*r**32 - 67727540212912700984645*r**31*s - 115630673786647163209785*r**31 - 161038848838804840218283*r**30*s - 382875521831595519552083*r**30 + 15450139844793865062131*r**29*s + 158479302897803226924946*r**29 + 928108361219169534420499*r**28*s + 1931297832695187886605356*r**28 + 1103124896091737689344613*r**27*s + 550105102445706035640701*r**27 - 2172893701506653805143165*r**26*s - 5450167374262284407771481*r**26 - 3964348196599932249824068*r**25*s - 2122222549921270758370981*r**25 + 4424666097038347522731561*r**24*s + 12431768045479418621877684*r**24 + 9296390380687855368691820*r**23*s + 4344898325367011742253938*r**23 - 9192532354881774734175010*r**22*s - 24260015487177170710628237*r**22 - 19374548800184738559693954*r**21*s - 8608328089606223912758617*r**21 + 14037637041454495813302804*r**20*s + 36520435277259074841606079*r**20 + 32661874549479916698425410*r**19*s + 15016211642743653279483902*r**19 - 12732252318692199376978676*r**18*s - 39398740720944164884351093*r**18 - 39535103251946013522618652*r**17*s - 18933608711086966312113179*r**17 + 4984783286619414215657982*r**16*s + 29710617327364122340839830*r**16 + 33117168197580414955533520*r**15*s + 16352663136136499554590056*r**15 + 2000907212564329024465142*r**14*s - 15540608798772219301390006*r**14 - 19107501699556084097788725*r**13*s - 9656202998885253341739123*r**13 - 3702532182263565361878400*r**12*s + 5597391888848037690489055*r**12 + 7571541655382294604453277*r**11*s + 3900555058847866306959187*r**11 + 2213715715162193367065845*r**10*s - 1374151328242375550035103*r**10 - 2043104901649158372488159*r**9*s - 1070469709756429211290042*r**9 - 748988405401895016254159*r**8*s + 228973129102842173792475*r**8 + 371486712085962340409065*r**7*s + 196698482736185972463967*r**7 + 155841524304292998469173*r**6*s - 26329979416187803258758*r**6 - 45319813491121433041765*r**5*s - 23671639303843548183371*r**5 - 20253762172132817003743*r**4*s + 2087646153102962872123*r**4 + 3637037779799726200945*r**3*s + 1768542289935623568797*r**3 + 1615958405282896607097*r**2*s - 85989392169275265344*r**2 - 152584969929853595364*r*s - 66595813039476392218*r - 66595813039506898943*s - 1, (2168304973490017110336507, 18127626404641710648657206), 4345, 66.671]
[89, 1, -399787, -29167337*r**44 + r**43*s - 790658765802802*r**43 + 315343045828139*r**42*s + 165581155464966452*r**42 - 24771498578021050*r**41*s - 15705520969925504514*r**41 + 460374446852392621*r**40*s - 520352242332982773813*r**40 + 136241818548729374792*r**39*s - 5437953473780539731114*r**39 + 2992666264938112468604*r**38*s - 32242049598622261960296*r**38 + 29874786471440605118979*r**37*s - 154024530015247288283841*r**37 + 197815566446727947229030*r**36*s - 616787184053872779847002*r**36 + 1068648885619864360989144*r**35*s - 1148701230135302488043308*r**35 + 4713388386686736471102105*r**34*s + 3229485819731588043138319*r**34 + 14211415561751869911439586*r**33*s + 20738828960740595575820992*r**33 + 21722390379345256279602114*r**32*s + 31641559916751142118526728*r**32 - 5066808723193763718482335*r**31*s - 19041106458417075413696741*r**31 - 75734366484039265060905220*r**30*s - 114989128942036796750104865*r**30 - 93515136763962676507070183*r**29*s - 102440703281064109220456976*r**29 + 72573235056321418262173815*r**28*s + 163313494807702011052704209*r**28 + 338649179734135607787003570*r**27*s + 483090670441018673170986295*r**27 + 251262845564213671320202490*r**26*s + 119807495847435524161989895*r**26 - 531285634729613371292946356*r**25*s - 1002176054722805785467013230*r**25 - 1086939507021313761501429002*r**24*s - 973258664369715199647935318*r**24 + 84537368034871841257037151*r**23*s + 1064378457739942200221359701*r**23 + 1771585323465475026946439013*r**22*s + 1819745941829524652137412315*r**22 + 876171459308403243786409231*r**21*s - 511052722505710190985685103*r**21 - 1545418477340415826533143485*r**20*s - 1845905604574561534670451984*r**20 - 1360416776474513265292406110*r**19*s - 30371494131496211224577287*r**19 + 786751978223289701923000934*r**18*s + 1190822848991174102559302767*r**18 + 1047995532817255048246438707*r**17*s + 168733748505052723381313239*r**17 - 242805603822275064889431382*r**16*s - 531254878522909660336016274*r**16 - 505457544781357413217995621*r**15*s - 90141931329418010292948407*r**15 + 52029585864943718314403987*r**14*s + 173694725121800283530877179*r**14 + 166549351368377523227238486*r**13*s + 21088587948146858223852484*r**13 - 13740347404875820472862063*r**12*s - 42738096697830291492842045*r**12 - 38859613415998039191682131*r**11*s - 511257509429353236440693*r**11 + 5390071240100393316443526*r**10*s + 7645217308432284592008594*r**10 + 6242728622205585751075179*r**9*s - 1066416145000324827922325*r**9 - 1652086092163255876235225*r**8*s - 857986597227211074489387*r**8 - 575224264648330736254160*r**7*s + 298307891968167731309362*r**7 + 305822284346604774627783*r**6*s + 31229403267574876582058*r**6 + 2078478746413071467850*r**5*s - 34974249633917769417145*r**5 - 29763051476423040658194*r**4*s + 4640412626317150331578*r**4 + 5595528840633351499471*r**3*s + 1339631035956921391150*r**3 + 914296704039075596811*r**2*s - 466219948145673548862*r**2 - 425340928499475148057*r*s + 40879334989461073175*r + 40879334989478559743*s + 1, (240175027024391001330432295, 651292450836339258182109878), 4282, 69.948]
[89, 1, -408763, r**45 + 457765505621846*r**44 - 40999231*r**43*s - 1101757060314386*r**43 - 5661694563666508*r**42*s + 476131514709324784*r**42 + 229552323716296949*r**41*s + 498500664306388802617*r**41 - 40841976521810712535*r**40*s + 19706556474388133456262*r**40 - 4544463668730786613323*r**39*s + 263140635062105828348096*r**39 - 122458290163802838826561*r**38*s + 1463543253128119795454031*r**38 - 1403110438541546359131782*r**37*s + 4733209826153500774783000*r**37 - 8533107403419153517542155*r**36*s + 21881309694142166922825038*r**36 - 39063304429296583989659048*r**35*s + 39971300900693298400292781*r**35 - 175786680525214706022521714*r**34*s - 454602095010759786456383099*r**34 - 445603777946021659777587550*r**33*s - 1979236685485054669694054305*r**33 + 720026219083531540551370252*r**32*s + 1233592468053185557615631045*r**32 + 6614830886297214619447825195*r**31*s + 16529116305159427376591801689*r**31 + 7269509857300862700444175360*r**30*s + 8817537239310016290567108167*r**30 - 26616248037313854139457893903*r**29*s - 65747287635162733911494770199*r**29 - 59312339963672741747748497369*r**28*s - 68901080486204043106730167737*r**28 + 42296662959974953131316757093*r**27*s + 152570885420972947322754704353*r**27 + 192360615684012036679875091141*r**26*s + 217876323491863351057271230284*r**26 + 5500496974391416967313314832*r**25*s - 224957744305360068562564274322*r**25 - 365461673725681478428220057703*r**24*s - 414417299855744639351060658527*r**24 - 143407037465796411564413020262*r**23*s + 215830425977143216486922692288*r**23 + 458187500393740011764922036382*r**22*s + 534637793924873431566774210996*r**22 + 293686111042815411819905586214*r**21*s - 126598342175759151899658209443*r**21 - 399525011517712659343204289310*r**20*s - 497047902640531055087877709958*r**20 - 346186202726664438800192118855*r**19*s + 27324788280220032033938485854*r**19 + 247090182384280919676623041206*r**18*s + 345613586075566136237791438280*r**18 + 280690800175799624463888368225*r**17*s + 24644378261076405618928804593*r**17 - 107300031003086179287462646199*r**16*s - 183943899043554658499131166402*r**16 - 166701553619981912223127508031*r**15*s - 29429921971006062169031882312*r**15 + 30677171949444730100435820275*r**14*s + 75701263026111267913089598489*r**14 + 74320697169083399324580825004*r**13*s + 16430364473910172686473744746*r**13 - 4326851915126068653518037911*r**12*s - 24003788963303394653375723222*r**12 - 24931074653462691442423962026*r**11*s - 5866651069245506099862130525*r**11 - 523398631176777951286530212*r**10*s + 5764919605552907981645762159*r**10 + 6201505054951806467729957808*r**9*s + 1403355621164256916653905587*r**9 + 411316826831306652724463690*r**8*s - 1016366269637731073807827709*r**8 - 1109193147595554627409320093*r**7*s - 219178342420286549402588501*r**7 - 93561694523538479504389602*r**6*s + 124733689534406768657133289*r**6 + 135168069162537456764080881*r**5*s + 20340131366261307318967261*r**5 + 10582528939735109903139935*r**4*s - 9609452721673911826354867*r**4 - 10111931515810296435719123*r**3*s - 856807953738524036282569*r**3 - 502478847815685363681071*r**2*s + 354329113300328009163188*r**2 + 354329113758092775127618*r*s - 15983168*r + s - 1, (-43313578256319844390466026941, 307682011560353733253846306121), 4276, 65.236]
[83, 1, -415603, r**42 + 606450493062434*r**41 - 20782253*r**40*s + 213980825018309121*r**40 - 13903722016167793*r**39*s + 22506027294564147310*r**39 - 2970501655772608489*r**38*s + 643109429948511876874*r**38 - 181327270633014967089*r**37*s + 5536599830747291983052*r**37 - 3653704623270757206106*r**36*s + 1918380044974541997191*r**36 - 26682071050356277770493*r**35*s - 125130190824100988693332*r**35 - 35448689504765201465447*r**34*s - 130706747181844582399034*r**34 + 314419289227105698411979*r**33*s + 1383342127850805170980469*r**33 + 619778056758449118036082*r**32*s + 640770239249389681585870*r**32 - 2535027006085710761159503*r**31*s - 9356285442923752529367246*r**31 - 3735905083542432883761532*r**30*s + 3351872145056044179087997*r**30 + 14030000258953090732007335*r**29*s + 36010157635498880073600020*r**29 + 6558526883748640485454991*r**28*s - 46916486258026847588581471*r**28 - 52437665566298378370451503*r**27*s - 68877591713816096784172082*r**27 + 33712380105967748000581729*r**26*s + 210546489316007092100596361*r**26 + 140342940158689780213689194*r**25*s + 26316477857028624470559082*r**25 - 200512991282258583496902071*r**24*s - 499354861713202522244908365*r**24 - 264649210850046575077491453*r**23*s + 152270351971142704447229793*r**23 + 456429977943825622564063435*r**22*s + 686200760743760861678687717*r**22 + 315592681047453342764988231*r**21*s - 356244139927583469667938153*r**21 - 586648133629458821791927135*r**20*s - 551209538519369340800865943*r**20 - 203406468875868413415908401*r**19*s + 399196545049574503256223061*r**19 + 471508221431135228467025017*r**18*s + 233315260541446115611618220*r**18 + 31454585918760420621641255*r**17*s - 263138578524333314970054825*r**17 - 239820999053182364902324090*r**16*s - 18866373821271738343500168*r**16 + 48618358931828457938467934*r**15*s + 99865697764740827766638843*r**15 + 70038795306456799407072722*r**14*s - 28972993062481511638076523*r**14 - 37343274899514728014293340*r**13*s - 16707231377511971662043995*r**13 - 6187346149752177381459147*r**12*s + 13333965913889034212127106*r**12 + 11222289814604885168801038*r**11*s - 1529060395680163352864441*r**11 - 2767042529444870412936968*r**10*s - 1936682739561810315400887*r**10 - 1092501056192153901168982*r**9*s + 1022500882719952909017856*r**9 + 880539839680629884340225*r**8*s - 113086711840545250162875*r**8 - 174848809235268580694812*r**7*s - 95098560537972124770979*r**7 - 53729048293213719941217*r**6*s + 50072185235530912173146*r**6 + 41673665161084121989470*r**5*s - 8254178922675879825697*r**5 - 9053609988651431825924*r**4*s - 1439435610399397144526*r**4 - 639590071015026905146*r**3*s + 959646253586774316413*r**3 + 784537197337705118818*r**2*s - 190405274985342079332*r**2 - 175108449798117264385*r*s + 15296825187176656897*r + 15296825187176656896*s, (729834991159262246636803243, 285989178342591907847945440), 4307, 68.409]
[79, 1, -423547, r**40 + 838318455566550*r**39 - 29831848*r**38*s + 734822889161425370*r**38 - 36687258198038257*r**37*s + 84844801332813957493*r**37 - 10622825126627455562*r**36*s + 3166982025970562807733*r**36 - 735359226180986692282*r**35*s + 53845570911248885013467*r**35 - 20928566594812403377290*r**34*s + 470180309552986325961528*r**34 - 308415831253982716284164*r**33*s + 1973282376661923056763938*r**33 - 2585970228579201670111394*r**32*s + 1127883092788752082471001*r**32 - 12317380572022902985711110*r**31*s - 22470943717524941374691925*r**31 - 27818957284132581852106884*r**30*s - 70492056918869065600455784*r**30 + 9868447971424341076533064*r**29*s + 23920167465862156870128612*r**29 + 191618948279503994003261388*r**28*s + 405997210240177786844947970*r**28 + 259320586610263371485820170*r**27*s + 284826566008187764582896095*r**27 - 456744509888163723170934484*r**26*s - 1179698231989413119769856162*r**26 - 1268339405225928412732778781*r**25*s - 1409322954457111944556161671*r**25 + 330393711137876053950039172*r**24*s + 2093993935793693609857909238*r**24 + 2989873868767554970709676596*r**23*s + 3265998448292058070549695562*r**23 + 714465394982059187320081764*r**22*s - 2398183858268040488656103124*r**22 - 4264179798513899372877117968*r**21*s - 4594669652994738941206556464*r**21 - 2118321735602920536238659116*r**20*s + 1798059331019982049175294094*r**20 + 3955799391094281658116206100*r**19*s + 4246692709260337540518800722*r**19 + 2615412195323874788770443024*r**18*s - 871137958235177542949753300*r**18 - 2470178842651021865206490984*r**17*s - 2683815624473313677119955572*r**17 - 1945607489551663333937108784*r**16*s + 254847973496567185122396065*r**16 + 1058400096000001488472642364*r**15*s + 1191385425172216779104923016*r**15 + 960806823966679411052593544*r**14*s - 31713047255901058760012526*r**14 - 314406648555239701394535315*r**13*s - 379348113429585708975582853*r**13 - 329792963919020464560588650*r**12*s - 6314281718273889777314531*r**12 + 64788298940692981788310838*r**11*s + 88011035624708086582756467*r**11 + 80824393754256696142281270*r**10*s + 3828759497226953272661076*r**10 - 9101618393814089296120028*r**9*s - 14990540315431268030151274*r**9 - 14332376985743550887640482*r**8*s - 874057744641018848468447*r**8 + 817877043690483582868386*r**7*s + 1859041546749709729356635*r**7 + 1829638095398990173013604*r**6*s + 116418094336303913023092*r**6 - 37193545744457682564752*r**5*s - 161556651142202410229000*r**5 - 161968708772144972235180*r**4*s - 9005849003818785113948*r**4 - 257404630019377097302*r**3*s + 8903149790985880278587*r**3 + 8985609337265170818660*r**2*s + 319607686262610329006*r**2 + 82458707961725416945*r*s - 237148978300864708033*r - 237148978300864708032*s, (2060150406415114405400108849, 2112603519557046522463575546), 4326, 65.235]
[97, 1, -518083, 106945884*r**48 + r**47*s - 1834344688078057057*r**47 + 31992753543874199*r**46*s - 664071838152493900789*r**46 + 48482043542745521238*r**45*s - 47157123211549143984915*r**45 + 7657554059473701824429*r**44*s - 1153161748003014433516950*r**44 + 352854567654675002170710*r**43*s - 11602665449253259125494819*r**43 + 6736342516662860505695473*r**42*s - 42360069696887663060308600*r**42 + 61033512725029342853935324*r**41*s + 54851298054574074285653306*r**41 + 258205498526464268516189230*r**40*s + 728248243362971349145759972*r**40 + 283914991255514505821603736*r**39*s + 973879906206229920643810672*r**39 - 1495326742452368519471677916*r**38*s - 3486432647767859235817803190*r**38 - 4897134270510212150830471411*r**37*s - 9026016281307176850133593352*r**37 - 64787334670520111807856616*r**36*s + 5810609468810386436765703675*r**36 + 18984262247084467828367798635*r**35*s + 33467441499173584811841906568*r**35 + 17895377075971070002586888406*r**34*s + 3931443191547417785937209461*r**34 - 35946923060567035731396150729*r**33*s - 74161895965673865632086811277*r**33 - 59247557297427854312307564005*r**32*s - 32171159290805288628812120445*r**32 + 43716687382381476227146461137*r**31*s + 121713546583438875219821410861*r**31 + 112610985343820237593583940653*r**30*s + 68061855793129861369271468117*r**30 - 45823954804516877758080341846*r**29*s - 168686919586167477188321086317*r**29 - 168101936674827222030315132059*r**28*s - 102111675535161640647327246492*r**28 + 39493930606761677798756774428*r**27*s + 192631535665868766532297479735*r**27 + 207617057227668057002848129621*r**26*s + 124543459523719522146993011914*r**26 - 11407384975303698290861793728*r**25*s - 165470775411042399314070760708*r**25 - 194425511861372661489182394440*r**24*s - 114513454262918839141170873214*r**24 - 20052454588334120614759011158*r**23*s + 102503814100797791863856443100*r**23 + 129267460977340154044099088930*r**22*s + 73097555249350454984556075926*r**22 + 25984128227042686675376520347*r**21*s - 47583677787219197233839299988*r**21 - 61064389471915735668706591610*r**20*s - 31100643542085576955059947587*r**20 - 13077041903022448685172288621*r**19*s + 18851060235763233958941199908*r**19 + 22259999865129246522515824554*r**18*s + 8739073180537125614247878699*r**18 + 2609503286447819103139559215*r**17*s - 7233023760024503483496326279*r**17 - 7392649889149384503217496373*r**16*s - 1757633450598222203536824575*r**16 + 263399224675192916923236747*r**15*s + 2526935231194129360249055331*r**15 + 2409574891142820379932075877*r**14*s + 355466834188421380049281671*r**14 - 220755520400977076073392260*r**13*s - 690472931871185939680391135*r**13 - 671704290321136438983640669*r**12*s - 91499861619312609876214972*r**12 + 31627606325583236998608486*r**11*s + 136639282144425891968803873*r**11 + 139388766750977541803239613*r**10*s + 20785135928018752099602958*r**10 + 2012899020353487700951708*r**9*s - 19519060941194282506603056*r**9 - 20694449448994680834545242*r**8*s - 3240566609592517492008206*r**8 - 1171479685736469400780094*r**7*s + 2069375620142991077937526*r**7 + 2228603205986677770412548*r**6*s + 326701708766924712531612*r**6 + 161075722147174548221583*r**5*s - 163317422151503380754730*r**5 - 174259928122275282709610*r**4*s - 19838280985969752050093*r**4 - 11013033250448721689923*r**3*s + 8719253431505487894938*r**3 + 9045935843962096485486*r**2*s + 557998495802851402377*r**2 + 327472685398281737083*r*s - 230557803171783431033*r - 230557803172092444671*s - 1, (-46291803117755065636744173849, -276474923374835427558881168436), 4156, 73.094]
[79, 1, -524803, r**40 + 40902464480013794*r**39 - 373184563*r**38*s - 6912092646752242047*r**38 - 71803810107583663*r**37*s + 619836082665608170424*r**37 + 43351647151270380442*r**36*s + 87799462676014631482076*r**36 - 11539150126883653225342*r**35*s + 1957265855127193419155247*r**35 - 644156044309325923470882*r**34*s + 14390049862328432934103382*r**34 - 10709374138598173286342884*r**33*s + 20224214239290226503551003*r**33 - 73894968900024713114884004*r**32*s - 176191402643224379837791034*r**32 - 190331944539907899854879178*r**31*s - 568543057393072789481593169*r**31 + 175467542074233983143227844*r**30*s + 568854536349784026557995940*r**30 + 1677382960349849928987947920*r**29*s + 3617657943612403358435115805*r**29 + 1285032300748256194560694048*r**28*s - 96522421882793016798641517*r**28 - 5583291904316485037430467378*r**27*s - 11831154909950753105395778861*r**27 - 7943979374124181861635984553*r**26*s - 3670353279547258872802208813*r**26 + 10195356347484500934258385517*r**25*s + 24059345760252662880011079413*r**25 + 20586005083019829919709309148*r**24*s + 10776927269150080850032086376*r**24 - 11189766674456012840940947940*r**23*s - 32920837259957774007889736810*r**23 - 31978557085673936291060513468*r**22*s - 16301997421358649123336555244*r**22 + 7124514340394553496199368256*r**21*s + 31335791914402984421231940574*r**21 + 32865837848988074117709767224*r**20*s + 15636660899205938189571292660*r**20 - 1625801893839437611425466708*r**19*s - 20878415706438894850758530602*r**19 - 23191358107709298661716147856*r**18*s - 10299142933135008240037795432*r**18 - 1457160031441173244215124328*r**17*s + 9645529512261020597251119290*r**17 + 11378155485387239877491315304*r**16*s + 4885495451413624229060481447*r**16 + 1746999890265590115731847988*r**15*s - 3033604790564100132608989016*r**15 - 3871760939687013761321723949*r**14*s - 1689930366560607868027188441*r**14 - 942768509617823226965606157*r**13*s + 606018330173793132187985698*r**13 + 883402432788790079532908666*r**12*s + 426742198264018474676496444*r**12 + 319513420567372434915257650*r**11*s - 57236584937463991567681813*r**11 - 121546537434155547937874674*r**10*s - 78914124844336492223128330*r**10 - 73205383681517760626612332*r**9*s - 4238988606803252632010889*r**9 + 6022537536595953340456252*r**8*s + 10484512603795479927620134*r**8 + 11369725150146890658249454*r**7*s + 2058347190741714002557995*r**7 + 999097075750921732701276*r**6*s - 928801304723053264221628*r**6 - 1132210181342674787368952*r**5*s - 278979796470700971023751*r**5 - 218518639942456179877816*r**4*s + 44845113904046498162789*r**4 + 62411047793833830925582*r**3*s + 19495103243421190511411*r**3 + 18219958454934182869817*r**2*s - 619805547206423831131*r**2 - 1275103886015486510209*r*s - 655298338809297831551*r - 655298338809297831552*s, (4768752975295710995317443494, 19858030204626927795875111613), 4271, 65.041]
[97, 1, -571147, r**49 + 213651028435872462*r**48 - 759202583*r**47*s + 178509596057479066380*r**47 - 7469189840744847373*r**46*s + 51544494512137722650484*r**46 - 3824823196977080765243*r**45*s + 4638758293859215955479313*r**45 - 644703935547831551071158*r**44*s + 166729923519868878120116896*r**44 - 39405409123153043899839279*r**43*s + 2873184332627305899985936778*r**43 - 1107016129938257646383074697*r**42*s + 25634018960276004370976107742*r**42 - 16526035201318744042732263248*r**41*s + 112367853936196458487323711034*r**41 - 141132270501140506560031550313*r**40*s + 113529400398792741851906678082*r**40 - 696841656091075566956507162959*r**39*s - 1009636705678072285780645132557*r**39 - 1783202050748953198668379349606*r**38*s - 3964301109345551964778718687937*r**38 - 708694649530500583424030262182*r**37*s - 1996416672981982874055874496262*r**37 + 8623490124251189643593814071524*r**36*s + 16695996171885515567064408334971*r**36 + 19931435444470225463533587167293*r**35*s + 29945495403453105708913722150509*r**35 - 2188295967013657709208081780669*r**34*s - 22924669242538129802850117936996*r**34 - 64899802727068581103918821619295*r**33*s - 100966387731604837628032263313497*r**33 - 59887318030923396827199975243272*r**32*s - 21044735301193377371645628387009*r**32 + 92873604125580836383116134646602*r**31*s + 181923464631156331248679414030993*r**31 + 179322698122873162826065377785500*r**30*s + 130665386509201626742792111626956*r**30 - 41238381387533024818403311927298*r**29*s - 200539244266971572214941386353218*r**29 - 274815949545886360023470235277348*r**28*s - 243424699241664887659433021249787*r**28 - 76499923181310727170454595137117*r**27*s + 133576343875062548301894144219634*r**27 + 266827828106648874148202788028729*r**26*s + 277651609331658214736795569514011*r**26 + 169088618203809220289352967225831*r**25*s - 39263591521251061472504222194622*r**25 - 174986305275247276428092610006164*r**24*s - 224194197849515595705304265794892*r**24 - 176871093006082867621918559731181*r**23*s - 16648536590203610200116375818850*r**23 + 80136307857862882223143965781261*r**22*s + 138901913369571253523014512348756*r**22 + 124468167674357055964880474984223*r**21*s + 24413475035785409842865154772823*r**21 - 28287145242672952002178419596106*r**20*s - 70733106854971669936793788873978*r**20 - 65671710563110655793361655220195*r**19*s - 11976509846490968025868192303340*r**19 + 11075952774171734713693403632339*r**18*s + 31096267216500652820906463073590*r**18 + 27485008942572555956797006293652*r**17*s + 1891382462525397644204831084222*r**17 - 6314662801834219446649088799957*r**16*s - 11759785694058825672712154291268*r**16 - 9271735194224533931366482224881*r**15*s + 1249393270827242554256181835095*r**15 + 3534322709839869170973158252704*r**14*s + 3591867846254442825441461731797*r**14 + 2429911746936428588325180948992*r**13*s - 1012347653348215584122808850902*r**13 - 1462673087941865199595953872408*r**12*s - 804926821659271209636466137973*r**12 - 446082511987821202640927616969*r**11*s + 368036712646235548609012406113*r**11 + 417935608854225226023542450325*r**10*s + 115959801037643588638950112308*r**10 + 43550208887542842565891694347*r**9*s - 79899093899191253503761641575*r**9 - 79748024565458502469026368320*r**8*s - 7678864716227440552744006077*r**8 + 1405714643796393764075101192*r**7*s + 10448329062973709804322265961*r**7 + 9584625405647758683282321762*r**6*s - 351630488907789313888502632*r**6 - 976561290235490635614688818*r**5*s - 741792436093529815580649262*r**5 - 636709004319674816932944374*r**4*s + 93556514712234230818552677*r**4 + 109087836812561802067506829*r**3*s + 19535679553685525236380188*r**3 + 15280240452308163042030677*r**2*s - 4506526358251638137893975*r**2 - 4255438887726371945054209*r*s + 251087470525265737678849*r + 251087470525265737678848*s, (-57174241198467066207606180739786, -61922495799109977390692724148907), 4123, 67.329]

